Unifying Central Flow, Rod Flow, and the Edge Coupling

At the edge of stability, the iterates of gradient descent oscillate along the sharp directions of the Hessian. This poses a significant challenge for continuous-time models as the usual continuous-time approximation -- the gradient flow -- admits no oscillations. Several continuous-time models have been proposed to capture the behavior at the edge of stability, among them central flow and rod flow. Although both models can be interpreted as performing a coarse-graining in time, the connection between them remains poorly understood. Here we show that both flows can be derived from a third object, the edge coupling: a functional on consecutive iterates whose critical points are the fixed points and period-two orbits of gradient descent. It is revealed that the two flows correspond to coarse-grainings at different time scales. Rod flow coarse-grains over only the fastest time scale, while central flow coarse-grains over both the fast and intermediate time scales. Furthermore, using the edge coupling, we derive rod flows and central flows for momentum methods such as heavy ball and Adam. We verify the derived flows experimentally on representative neural network architectures, where they track the discrete iterates throughout all phases of training -- including the transition from the stable regime to the edge of stability.

==> anc/unifying_flows/LICENSE <==
MIT License

Copyright (c) 2026 Eric Regis, Sinho Chewi

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/unifying_flows/LICENSES/Apache-2.0.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/unifying_flows/LICENSES/MIT-minGPT.txt <==
The MIT License (MIT) Copyright (c) 2020 Andrej Karpathy

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/unifying_flows/NOTICE <==
Third-party code in this package
================================

The MIT license in LICENSE covers the notebooks, the parameter files, and the
authors' changes to src/sdcp.py and src/eig_solvers.py. The rest of src/ is
third-party code, redistributed here with attribution.

src/ (every file, with the changes noted below)
    From https://github.com/centralflows/centralflows, commit 1f074fb
    (2025-09-05): the code accompanying J. Cohen, A. Damian, A. Talwalkar,
    J. Z. Kolter and J. D. Lee, "Understanding Optimization in Deep Learning
    with Central Flows" (ICLR 2025). That repository carries no license; the
    copyright in these files remains with their authors.

    Changed here: sdcp.py (the problem is rescaled before the cone solve, a
    failed solve falls back to other solvers, and failures are counted and
    logged) and eig_solvers.py (the eigenvectors of the preconditioned
    problem are no longer scaled twice, an eigenvector lost by the solver is
    reseeded, and both are counted and logged). Only the modules the notebooks
    import are included; architectures/__init__.py is reduced to a docstring
    because architectures/utils.py is the only architecture module shipped.

src/lobpcg.py
    A PyTorch translation, made in the repository above, of the LOBPCG routine
    in jax/experimental/sparse/linalg.py (https://github.com/jax-ml/jax).
    Copyright 2022 The JAX Authors. Licensed under the Apache License,
    Version 2.0; see LICENSES/Apache-2.0.txt.

src/datasets.py, class Sorting
    Adapted from https://github.com/karpathy/minGPT.
    Copyright (c) 2020 Andrej Karpathy. MIT License; see LICENSES/MIT-minGPT.txt.

The implementation also builds on https://github.com/alex-damian/EOS.


==> anc/unifying_flows/README.md <==
# Code for *Unifying Central Flow, Rod Flow, and the Edge Coupling*

This is the code accompanying the paper *Unifying Central Flow, Rod Flow, and the Edge
Coupling* by Eric Regis and Sinho Chewi (Yale University). Each notebook trains a network on
CIFAR-10 with a full-batch optimizer. From a handoff iteration on, it integrates
continuous-time models of that optimizer in lockstep with the discrete iterates: the stable
flow, midpoint and endpoint rod flow, and central flow. These notebooks produced the
experimental figures of the paper.

## Contents

```
README.md           this file
LICENSE, NOTICE     the license of our code, and the third-party code in src/ (LICENSES/)
requirements.txt
notebooks/          one notebook per experiment
params/             the settings of every run in the paper, one YAML file per run
src/                eigensolvers, the solver for central flow's complementarity problem,
                    loss functions and data containers
```

| Notebook | What it runs |
|---|---|
| `experiment_<opt>_<arch>_cifar10` | The optimizer `<opt>` (`gd`, `rmsprop`, `hb` for heavy ball, `nesterov`, `adam`) on the `<arch>` (`mlp`, `cnn`, `vit`). The discrete iterates are compared against the stable flow, midpoint and endpoint rod flow, and central flow. The gradient-descent notebooks also run edge flow and the mean-fluctuation model. The Adam notebooks run AdamW when `weight_decay` > 0. |
| `experiment_<opt>_mlp_cifar10_rodavg` | Rod flow averaged over time, compared with central flow's covariance, and the turning of the rod. On the MLP. |
| `experiment_gd_mlp_cifar10_selfstab` | The self-stabilization loop of gradient descent and rod flow, and a kicked ring. |
| `experiment_gd_mlp_cifar10_floor` | Gradient descent in single and double precision, and the noise floor of the flows. |
| `experiment_gd_mlp_cifar10_covsm` | Covariance rod flow against second-moment rod flow. |

The first cell of each notebook describes it and lists its runs in the paper.

## Setup

You need Python 3.12 (the version used) and a CUDA GPU. Install the dependencies with

```
pip install -r requirements.txt
```

If pip's default PyTorch build does not match your CUDA version, install PyTorch first
following https://pytorch.org. On first use, torchvision downloads CIFAR-10 (170 MB) to
`./data`.

## Running

Each notebook makes the package root (the folder holding `src/`) its working directory, and
writes its figures and arrays there. To reproduce a run from the paper, run this from the
package root:

```
papermill notebooks/experiment_gd_mlp_cifar10.ipynb gd_mlp.ipynb -f params/gd_mlp.yaml
```

`params/<run>.yaml` holds the values that the run changed from the notebook's defaults. An
empty file (`{}`) means the defaults.

To experiment, open a notebook in Jupyter and edit the cell tagged `parameters`, which
documents every setting. Quantities derived from the settings are computed further down, in
the lockstep cell. So a value passed with papermill also changes everything derived from it.

## Paper figures and tables

| Paper | | Runs (`params/`) |
|---|---|---|
| Figure 2 | Rod Flow and Central Flow Track AdamW | `adamw_mlp` |
| Figure 3 | Second Moment Versus Covariance | `gd_covsm` |
| Figure 4 | The Alternating Term at the Onset | `gd_covsm` |
| Figure 6 | Central Flow as Time-Averaged Rod Flow | `gd_rodavg_k2` |
| Figure 7 | Turning Rate of the Rod | `gd_rodavg_k2` |
| Figure 8 | Position and Momentum Extents of Heavy Ball | `hb_two_cycle` |
| Figure 9 | Experimental Results for Gradient Descent | `gd_mlp`, `gd_cnn`, `gd_vit` |
| Figure 10 | Tracking Through Three Critical Eigenvalues | `gd_mlp_long` |
| Figure 11 | Experimental Results for Adam | `adam_mlp`, `adam_cnn`, `adam_vit` |
| Figure 12 | Round-Off Sets the Floor | `gd_floor` |
| Figure 13 | A Floor for Each Precision | `gd_floor` |
| Figure 14 | Floor Versus No Floor | `gd_floor` |
| Figure 15 | Double-Precision Flow State | `gd_flow_dtype` |
| Figure 16 | Flow Comparison for Gradient Descent | `gd_mlp`, `gd_cnn`, `gd_vit` |
| Figure 17 | Flow Comparison for RMSProp | `rmsprop_mlp`, `rmsprop_cnn`, `rmsprop_vit` |
| Figure 18 | Flow Comparison for Heavy Ball Momentum | `hb_mlp`, `hb_cnn`, `hb_vit` |
| Figure 19 | Flow Comparison for Nesterov Momentum | `nesterov_mlp`, `nesterov_cnn`, `nesterov_vit` |
| Figure 20 | Flow Comparison for Adam | `adam_mlp`, `adam_cnn`, `adam_vit` |
| Figure 21 | Flow Comparison for AdamW | `adamw_mlp`, `adamw_cnn`, `adamw_vit` |
| Figure 22 | Flow Comparison for Gradient Descent Under Cross-Entropy Loss | `gd_mlp_xent` |
| Figure 23 | Flow Comparison for RMSProp Under Cross-Entropy Loss | `rmsprop_mlp_xent` |
| Figure 24 | Rod Turning for Gradient Descent | `gd_rodavg_k2`, `gd_rodavg_k3` |
| Figure 25 | Rod Turning for RMSProp | `rmsprop_rodavg_k2`, `rmsprop_rodavg_k3` |
| Figure 26 | Rod Turning for Heavy Ball Momentum | `hb_rodavg_k2`, `hb_rodavg_k3` |
| Figure 27 | Rod Turning for Nesterov Momentum | `nesterov_rodavg_k2`, `nesterov_rodavg_k3` |
| Figure 28 | Rod Turning for Adam | `adam_rodavg_k2`, `adam_rodavg_k3` |
| Figure 29 | Rod Turning for AdamW | `adamw_rodavg_k2`, `adamw_rodavg_k3` |
| Figure 30 | Position and Momentum Extents of the Momentum Optimizers | `hb_two_cycle`, `nesterov_two_cycle`, `adam_two_cycle`, `adamw_two_cycle` |
| Figure 31 | Rate of Change of the Relative Momentum | `hb_two_cycle`, `nesterov_two_cycle`, `adam_two_cycle`, `adamw_two_cycle` |
| Figure 32 | Power Spectrum of the Discrete Oscillation | `gd_rodavg_k2`, `rmsprop_rodavg_k2`, `hb_rodavg_k2`, `nesterov_rodavg_k2`, `adam_rodavg_k2`, `adamw_rodavg_k2` |
| Figure 33 | The Self-Stabilization Loop | `gd_selfstab_eta0.05`, `gd_selfstab_eta0.075` |
| Figure 34 | The Kicked Ring | `gd_selfstab_eta0.05`, `gd_selfstab_eta0.075` |
| Table 5 | Runs | `gd_mlp`, `gd_cnn`, `gd_vit`, `rmsprop_mlp`, `rmsprop_cnn`, `rmsprop_vit`, `hb_mlp`, `hb_cnn`, `hb_vit`, `nesterov_mlp`, `nesterov_cnn`, `nesterov_vit`, `adam_mlp`, `adamw_mlp`, `adam_cnn`, `adamw_cnn`, `adam_vit`, `adamw_vit` |

Composite figures assemble panels that each notebook draws for its own run. Figures 1 and 5 are schematics of toy models, not produced by these notebooks. The top of Figure 6 is a schematic too; its bottom panel comes from the run `gd_rodavg_k2`.

## Compute

| Run (`params/`) | Notebook | Wall time |
|---|---|---|
| `gd_mlp` | `experiment_gd_mlp_cifar10` | 1.3 h |
| `gd_mlp_long` | `experiment_gd_mlp_cifar10` | 1.7 h |
| `gd_mlp_xent` | `experiment_gd_mlp_cifar10` | 1.1 h |
| `gd_cnn` | `experiment_gd_cnn_cifar10` | 16.6 h |
| `gd_vit` | `experiment_gd_vit_cifar10` | 13.2 h |
| `rmsprop_mlp` | `experiment_rmsprop_mlp_cifar10` | 26 min |
| `rmsprop_mlp_xent` | `experiment_rmsprop_mlp_cifar10` | 42 min |
| `rmsprop_cnn` | `experiment_rmsprop_cnn_cifar10` | 3.9 h |
| `rmsprop_vit` | `experiment_rmsprop_vit_cifar10` | 6.4 h |
| `hb_mlp` | `experiment_hb_mlp_cifar10` | 26 min |
| `hb_cnn` | `experiment_hb_cnn_cifar10` | 2.1 h |
| `hb_vit` | `experiment_hb_vit_cifar10` | 7.4 h |
| `nesterov_mlp` | `experiment_nesterov_mlp_cifar10` | 35 min |
| `nesterov_cnn` | `experiment_nesterov_cnn_cifar10` | 3.5 h |
| `nesterov_vit` | `experiment_nesterov_vit_cifar10` | 10.5 h |
| `adam_mlp` | `experiment_adam_mlp_cifar10` | 40 min |
| `adamw_mlp` | `experiment_adam_mlp_cifar10` | 50 min |
| `adam_cnn` | `experiment_adam_cnn_cifar10` | 2.8 h |
| `adamw_cnn` | `experiment_adam_cnn_cifar10` | 2.6 h |
| `adam_vit` | `experiment_adam_vit_cifar10` | 8.4 h |
| `adamw_vit` | `experiment_adam_vit_cifar10` | 8.7 h |
| `gd_rodavg_k2` | `experiment_gd_mlp_cifar10_rodavg` | 57 min |
| `gd_rodavg_k3` | `experiment_gd_mlp_cifar10_rodavg` | 29 min |
| `rmsprop_rodavg_k2` | `experiment_rmsprop_mlp_cifar10_rodavg` | 29 min |
| `rmsprop_rodavg_k3` | `experiment_rmsprop_mlp_cifar10_rodavg` | 40 min |
| `hb_rodavg_k2` | `experiment_hb_mlp_cifar10_rodavg` | 37 min |
| `hb_rodavg_k3` | `experiment_hb_mlp_cifar10_rodavg` | 53 min |
| `hb_two_cycle` | `experiment_hb_mlp_cifar10_rodavg` | 15 min |
| `nesterov_rodavg_k2` | `experiment_nesterov_mlp_cifar10_rodavg` | 14 min |
| `nesterov_rodavg_k3` | `experiment_nesterov_mlp_cifar10_rodavg` | 48 min |
| `nesterov_two_cycle` | `experiment_nesterov_mlp_cifar10_rodavg` | 6 min |
| `adam_rodavg_k2` | `experiment_adam_mlp_cifar10_rodavg` | 14 min |
| `adam_rodavg_k3` | `experiment_adam_mlp_cifar10_rodavg` | 36 min |
| `adam_two_cycle` | `experiment_adam_mlp_cifar10_rodavg` | 6 min |
| `adamw_rodavg_k2` | `experiment_adam_mlp_cifar10_rodavg` | 22 min |
| `adamw_rodavg_k3` | `experiment_adam_mlp_cifar10_rodavg` | 1.2 h |
| `adamw_two_cycle` | `experiment_adam_mlp_cifar10_rodavg` | 8 min |
| `gd_selfstab_eta0.05` | `experiment_gd_mlp_cifar10_selfstab` | 30 min |
| `gd_selfstab_eta0.075` | `experiment_gd_mlp_cifar10_selfstab` | 14 min |
| `gd_floor` | `experiment_gd_mlp_cifar10_floor` | 49 min |
| `gd_flow_dtype` | `experiment_gd_mlp_cifar10_floor` | 13 min |
| `gd_covsm` | `experiment_gd_mlp_cifar10_covsm` | 6 min |

Wall times are papermill's. The CNN and ViT runs used an 80 GB NVIDIA H100, and their memory
settings (the eigensolver's batching, `EIG_CHUNK`, in cell 7) assume one. The MLP runs need far
less memory; we ran them on single NVIDIA A100 and L4 GPUs.

## Notes

- **Revisions.** The notebooks here are the current revisions. Some paper runs were made with
  earlier revisions, which differ mainly in documentation, logging and plotting, and in the
  AdamW extension of the Adam notebooks (inactive when `weight_decay` is 0). A rerun may
  therefore differ from the paper in small details.
- **Reproducibility.** The seeds are fixed. On the CNN, the discrete runs are not bitwise
  reproducible: PyTorch's default cuDNN settings allow TF32 arithmetic and nondeterministic
  convolution algorithms. This does not affect the comparisons, because the flows run in
  lockstep with the iterates.
- **Naming.** The gradient-descent notebooks label the mean-fluctuation model `fe` ("free
  energy").
- **Development tools.** Some code comments and messages mention tools from our development
  repository: `modal_run.py`, which ran the notebooks on cloud GPUs, and `tools/nb_smoke.py`,
  a CPU smoke test. Neither is needed to run the notebooks.

## License

Our code is under the MIT license (`LICENSE`). Most of `src/` is third-party code; see `NOTICE`.


==> anc/unifying_flows/notebooks/experiment_adam_cnn_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Adam on the CNN: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Adam on the CNN (two 3x3 convolutions with 32 channels, tanh, average pooling), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures. With `weight_decay` > 0 the notebook runs AdamW.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_adam_cnn_cifar10.ipynb adam_cnn.ipynb -f params/adam_cnn.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/adam_cnn.yaml` | Figures 11 and 20, Table 5 | 2.8 h |\n",
    "| `params/adamw_cnn.yaml` | Figure 21, Table 5 | 2.6 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"\n",
    "    2-conv CNN of the archived experiment_cnn_cifar10_adam_hyperrod.ipynb\n",
    "    (Cohen et al. 2022's CIFAR setting): conv3x3 -> tanh -> avg-pool 2, twice,\n",
    "    then a linear read-out.  32x32 -> 16x16 -> 8x8.\n",
    "    \"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and num_filters cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "num_filters = 32   # the archived CNN's width (experiment_cnn_cifar10_adam_hyperrod)\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=num_filters, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (at most 6 HVPs in one vmap: a rank-2 LOBPCG block\n",
    "# whole, a rank-6 block in three pieces -- the whole rank-6 block, 18 double\n",
    "# backwards over 5000 images, runs out of an A100's 40 GB, and one at a time\n",
    "# costs 1.5x; runs/diag_cnn_eig-crf-a100, 2026-09-28; the MLP family runs -1)\n",
    "# and the architecture's own npz keys.\n",
    "ARCH_NAME = 'CNN'\n",
    "EIG_CHUNK = 6\n",
    "ARCH_EXPORT = dict(arch=np.array('cnn'), num_filters=int(num_filters))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Adam: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Adam with bias correction and $\\epsilon$ outside the root,\n",
    "$m_{t+1} = \\beta_1 m_t + (1-\\beta_1)\\nabla L$, $\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - D(\\nu_{t+1})\\,m_{t+1}$, $D(\\nu) = \\eta/(\\mathrm{bc}_1(\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon))$.\n",
    "The effective sharpness is $\\lambda_{\\max}(DH)$ (the pencil $(H, P)$ with\n",
    "$P = (\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon)/\\eta$, $U^\\top PU = I$) against\n",
    "$S^\\star = 2(1+\\beta_1)/(1-\\beta_1) = 38$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta_1)[\\nabla L - \\bar m]$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$,\n",
    "  $\\dot{\\bar w} = -D(\\bar\\nu^+)[\\beta_1\\bar m + (1-\\beta_1)\\nabla L]$.\n",
    "* **midpoint rod flow (mp-rod)** -- the paper's Adam rod flow (eq:adam-rodflow):\n",
    "  heavy ball's rows with $\\eta \\to D(\\bar\\nu^+)$ elementwise at the frozen\n",
    "  preconditioner, $\\bar\\nu$ fed $\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2}$.\n",
    "* **endpoint rod flow (ep-rod)** -- the literal pair $(w, m), (w', m')$ with one\n",
    "  shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$\n",
    "  (eq:adam-endpoint): the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- the two-route velocity-level SDCP of appendix F\n",
    "  (\"Adam\"): the multiplier reaches the constraint through the position row\n",
    "  ($\\mathsf B_m \\sim \\mathrm{d}t$) and through $\\dot{\\bar\\nu}$\n",
    "  ($\\mathsf B_\\nu \\sim \\mathrm{d}t(1-\\beta_2)$, RMSProp's route); the share of\n",
    "  the preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time: rod rows equal\n",
    "$-(T_{\\rm lin} + I)$ with a diagonal $D$, the pair's unit step is the Adam map,\n",
    "pair $\\equiv$ midpoint rows at frozen $D$, the floor is antisymmetric, the\n",
    "central program linearises the exact end-of-substep gap at $O(\\mathrm{d}t^2)$,\n",
    "reduces to heavy ball's at $\\beta_2 = 1$, slides at $O(\\mathrm{d}t)$ with both\n",
    "routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# ADAM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()` (the knobs resolved BELOW the papermill\n",
    "# injection point) and the iteration index t (for the bias corrections).\n",
    "# Adam, bias-corrected, epsilon outside the root, as the discrete loop writes it:\n",
    "#     m+ = b1 m + (1-b1) g,   nu+ = b2 nu + (1-b2) g^2,\n",
    "#     w+ = w - D(nu+) m+,     D(nu) = eta / ( bc1 ( sqrt(nu/bc2) + eps ) ),\n",
    "#     bc1 = 1 - b1^(t+1), bc2 = 1 - b2^(t+1)   (both 1 with bias_correction = 0).\n",
    "# The effective sharpness is lambda_max(P^-1 H) with P = (sqrt(nu/bc2)+eps)/eta\n",
    "# = 1/d_vec (the eigensolver's pencil, U^T P U = I), against\n",
    "# S* = 2(1+b1)/(1-b1) = 38 at b1 = 0.9 -- the paper's lambda_max(DH) up to bc1.\n",
    "#\n",
    "# AdamW (weight_decay > 0; 2026-10-03, notes/2026-10-03-adamw-rod-flow.tex):\n",
    "# torch's decoupled decay, w+ = c w - D(nu+) m+ with c = 1 - eta*weight_decay\n",
    "# (eta, NOT eta/bc1; every parameter, biases included; the gradient at w).\n",
    "# c is the float32-REALISED factor the discrete arm multiplies by (_decay_c), and every\n",
    "# flow uses that same c: the threshold is (1+c)(1+b1)/(1-b1) exactly (cI commutes\n",
    "# with the pencil), the rod's -2 delta becomes -(1+c) delta, the centres carry\n",
    "# -(1-c) wbar (position_decay, which the lockstep adds to every centre's dw),\n",
    "# and the floor models the second rounding of w.  weight_decay = 0 is Adam\n",
    "# exactly: every branch below falls through to the Adam code path.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='adam', name='Adam',\n",
    "    has_momentum=True,      # z = (w, m, nu); the rod is Delta = (delta, gamma), nu smooth\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    # the figures plot the preconditioned sharpness itself (Eric, 2026-10-25): lambda_1 of\n",
    "    # Phat^-1/2 H Phat^-1/2, Phat = P(nu/bc2) = sqrt(nu/bc2)+eps, which is lambda_max(DH) / eta\n",
    "    # once bc1 = 1, against S*/eta -- the effective eigenvalues and S* divided by eta\n",
    "    sharp_label=r'$\\lambda_1(\\hat P^{-1/2}H\\hat P^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,\n",
    "    sharp_units='lambda_max(P^-1 H), P = (sqrt(nu/bc2)+eps)/eta',\n",
    "    thr_formula='2(1+beta1)/(1-beta1) on lambda_max(DH)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\n",
    "    Also names the optimizer: OPT is built above the papermill injection, so\n",
    "    OPT['name'] (every title, the CONFIG line, the summary, the npz) is set\n",
    "    here, from the weight_decay that actually landed.\"\"\"\n",
    "    wd = float(globals().get('weight_decay', 0.0))\n",
    "    OPT['name'] = 'AdamW' if wd > 0.0 else 'Adam'\n",
    "    return dict(eta=float(learning_rate), beta1=float(beta1), beta2=float(beta2),\n",
    "                epsilon=float(epsilon), bias_correction=int(bias_correction), nu_floor=float(nu_floor),\n",
    "                weight_decay=wd)\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"Knobs exported as xhp_* (no extra arms): AdamW's weight_decay, so the npz\n",
    "    says which optimizer ran.\"\"\"\n",
    "    return dict(weight_decay=float(globals().get('weight_decay', 0.0)))\n",
    "\n",
    "\n",
    "def _decay_c(hp):\n",
    "    \"\"\"AdamW's per-step factor c = 1 - eta*weight_decay as the float32 discrete arm\n",
    "    realises it (the scalar rounds to a multiple of 2^-24 below 1); 1.0 for Adam.\"\"\"\n",
    "    wd = float(hp.get('weight_decay', 0.0))\n",
    "    if wd == 0.0:\n",
    "        return 1.0\n",
    "    return float(torch.tensor(1.0 - hp['eta'] * wd, dtype=torch.float32))\n",
    "\n",
    "\n",
    "def position_decay(w, hp):\n",
    "    \"\"\"AdamW's term in every centre's dw/dt, -(1-c) w (None for Adam).  The\n",
    "    lockstep picks this up by name and adds it to the stable, mp-rod and edge\n",
    "    centres; the central flow adds it in central_sdcp / central_step below, the\n",
    "    endpoint pair in EndpointPair.step.\"\"\"\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return None\n",
    "    return -(1.0 - c) * w\n",
    "\n",
    "\n",
    "def _bc(t, hp):\n",
    "    \"\"\"(bc1, bc2) at iteration t (the step from t to t+1).\"\"\"\n",
    "    if hp['bias_correction']:\n",
    "        return 1.0 - hp['beta1'] ** (t + 1), 1.0 - hp['beta2'] ** (t + 1)\n",
    "    return 1.0, 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc(t, hp)[1]) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (bc1 (sqrt(nu/bc2) + eps)), elementwise.\"\"\"\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    return hp['eta'] / (bc1 * (torch.sqrt(nu / bc2) + hp['epsilon']))\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units.  AdamW:\n",
    "    (1+c)(1+b1)/(1-b1), exact (det(J+I) = (1+c)(1+b1) - (1-b1) lambda(DH)).\"\"\"\n",
    "    s_eff = (1.0 + _decay_c(hp)) * (1.0 + hp['beta1']) / (1.0 - hp['beta1'])\n",
    "    return s_eff, s_eff\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns lambda(P^-1 H): the plotted units.\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment nu, at the\n",
    "    model's dtype (the eigensolve runs there).\"\"\"\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: zero with bias correction (the corrections absorb the start),\n",
    "    g0^2 without it (RMSProp's convention).\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Adam step from (w, m, nu) with gradient g at w.  AdamW as torch writes\n",
    "    it: p.mul_(c) then the Adam step -- w is rounded twice.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    m1 = b1 * m + (1.0 - b1) * g\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    c = _decay_c(hp)\n",
    "    w1 = (w if c == 1.0 else w.mul(c)) - _D(nu1, t, hp) * m1\n",
    "    return w1, m1, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    \"\"\"<g^2> over the rod's endpoints: gbar^2 + [[g]]^2 (the endpoint gradients are\n",
    "    gbar +- [[g]]), in float64, carried in nu's dtype.\"\"\"\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own), with\n",
    "    the position row reading the UPDATED momentum and the UPDATED second moment:\n",
    "        dm/dt  = (1-b1)(g - m),\n",
    "        dnu/dt = (1-b2)(<g^2> - nu),   nu+ = b2 nu + (1-b2) <g^2>,\n",
    "        dw/dt  = -D(nu+) (m + dm/dt).\n",
    "    `g` is grad L at the centre for the stable flow (<g^2> = g^2) and the\n",
    "    endpoint-mean gbar for the rods, which pass the odd force h_amp at the\n",
    "    rod's own amplitude so that <g^2> = gbar^2 + [[g]]^2 (paper eq:adam-rodflow).\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    dm = (1.0 - b1) * (g - m)\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * (m + dm)\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, dm, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude at frozen preconditioner\n",
    "    D_bar = D(nu+), nu+ = b2 nu + (1-b2)(gbar^2 + [[g]]^2):\n",
    "        dgamma/dt = -(1+b1) gamma - (1-b1) [[g]],\n",
    "        ddelta/dt = -2 delta - D_bar (gamma + dgamma/dt)  =  -2 delta + D_bar (b1 gamma + (1-b1) [[g]]),\n",
    "    heavy ball's rows with eta -> D elementwise (paper eq:adam-rodflow).\n",
    "    AdamW: -2 delta -> -(1+c) delta.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    f_mom = -(1.0 + b1) * u_mom - (1.0 - b1) * h_r\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    D_bar = _D(nu_plus, t, hp)\n",
    "    f_pos = -(1.0 + _decay_c(hp)) * u_pos - D_bar * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units: D(nu) mbar.\"\"\"\n",
    "    return _D(nu, t, hp) * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta1']\n",
    "\n",
    "\n",
    "def _roundoff_equilibrium_c(p, m, b, beta, c):\n",
    "    \"\"\"AdamW's R_j: the stationary round-off variance of the mode map\n",
    "    [[c - (1-b)L, -b], [(1-b)L, b]], L = b_j S*_c (note eq:Rj; cell 11's\n",
    "    roundoff_equilibrium at c = 1).  The position source p already carries the\n",
    "    second rounding (floor_source / floor_fixed_point_of below).\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        num = (p * (2.0 * b * beta * (1.0 + beta) * (1.0 + c) + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "               + m * beta * beta * (1.0 + beta * c))\n",
    "        den = ((1.0 - b) * (1.0 + beta) * (1.0 + c) * (1.0 - beta * c)\n",
    "               * (b * (1.0 + beta) * (1.0 + c) + (1.0 - beta) * (1.0 - c)))\n",
    "        R = num / den\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "    # AdamW: w is rounded twice per step (p.mul_(c), then the Adam step), and the\n",
    "    # rod's per-substep factor is rho_j = 1 + dt (1+c)(b_j - 1).  The source\n",
    "    # q_j = R_j (1 - rho_j^2) is finite through the edge; where b_j >= 1 the\n",
    "    # equilibrium is not defined, so q_j is taken as its limit, written in the\n",
    "    # form whose (1 - b_j) cancels.\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    beta = floor_beta(hp)\n",
    "    p2 = (1.0 + c * c) * np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    k = 1.0 + c\n",
    "    num = (p2 * (2.0 * b * beta * (1.0 + beta) * k + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "           + m * beta * beta * (1.0 + beta * c))\n",
    "    den = (1.0 + beta) * k * (1.0 - beta * c) * (b * (1.0 + beta) * k + (1.0 - beta) * (1.0 - c))\n",
    "    # R_j (1 - rho^2) with 1 - rho^2 = dt k (1-b) (2 - dt k (1-b)): the (1-b) cancels\n",
    "    return num / den * float(dt) * k * (2.0 - float(dt) * k * (1.0 - b))\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "    return np.sqrt(_roundoff_equilibrium_c((1.0 + c * c) * np.asarray(p, dtype=float), m, b, floor_beta(hp), c))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of effective sharpness\n",
    "    lambda(DH): the root of mu^2 + (3+b1-a) mu + 2(1+b1) - a = 0 with the largest\n",
    "    real part, a = (1-b1) lambda_eff (heavy ball's, the preconditioner scaled\n",
    "    into the effective units).  AdamW: mu^2 + (2+c+b1-a) mu + (1+c)(1+b1) - a.\"\"\"\n",
    "    b = hp['beta1']\n",
    "    cw = _decay_c(hp)\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (2.0 + cw + b) - a\n",
    "    disc = c * c - 4.0 * ((1.0 + cw) * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the three rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _adam_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                    eta, beta1, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the ADAM CENTRAL FLOW (paper appendix F,\n",
    "    \"Adam\"; the two-route velocity-level program).  The centre with the\n",
    "    endpoint-mean gradient and second moment replaced by their third-order\n",
    "    expansions, Sigma = U X U^T on the critical face of the pencil\n",
    "    (H(wbar), P(nubar)), U^T P U = I:\n",
    "\n",
    "        <g>   = grad L + (1/2) T[Sigma],          T[Sigma] = grad_w <H, Sigma>\n",
    "        <g^2> = grad L^2 + diag((HU) X (HU)^T)\n",
    "        dmbar/dt = (1-b1)( <g> - mbar ),   dnubar/dt = (1-b2)( <g^2> - nubar ),\n",
    "        dwbar/dt = -D(nubar+) ( b1 mbar + (1-b1) <g> ).\n",
    "\n",
    "    Sigma is in dwbar/dt directly, so the constraint has relative degree one\n",
    "    through BOTH routes; the end-of-substep gap linearised at (wbar, nubar)\n",
    "    with U fixed is\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt (1-b1)/2 * [ <grad H_ij, D+ grad H_kl> ]           (the position route)\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]   (the preconditioner route)\n",
    "        SDCP(A, B_m + B_nu).\n",
    "\n",
    "    The X-dependence of D(nubar+) inside the substep is dropped (D+ at\n",
    "    nubar+_free), as is the grad L . grad^3[Sigma] cross term of <g^2>.\n",
    "    b2 = 1 with D+ = eta reduces (A, B_m) to heavy ball's program line for line\n",
    "    (self-check (b)).  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu), the k x k\n",
    "    program assembled in float64.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta                # [d], = 1/d_vec\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * (0.5 * (1.0 - beta1))\n",
    "           * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T))\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    _dec = position_decay(st['w'], hp)          # AdamW: the decay is in the free drift of A\n",
    "    if _dec is not None:\n",
    "        wdot_free = wdot_free + _dec.to(wdot_free.dtype)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _adam_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "        hp['eta'], b1, b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on all three rows with the slaved Sigma forces (T_Sigma None\n",
    "    below the band = the stable flow).  AdamW adds -(1-c) w to the position row\n",
    "    (linear, so the rod average adds no Sigma correction to it).\"\"\"\n",
    "    _dec = position_decay(w, hp)\n",
    "    if _dec is not None:\n",
    "        wdot = wdot + _dec.to(wdot.dtype)\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    c = 0.5 * (1.0 - hp['beta1'])\n",
    "    return (w + dt * (wdot - c * info['D_plus'] * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma),\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') with ONE\n",
    "    shared second moment nubar (paper eq:adam-endpoint: dnubar/dt =\n",
    "    (1-b2)[(g^2 + g'^2)/2 - nubar]), stored in the flow dtype.  dz/dt = T(z') - z,\n",
    "    dz'/dt = T(z) - z' with T the Adam map at the shared nu+; pushed through\n",
    "    (zbar, Delta) it is the midpoint rows at frozen D(nubar+) EXACTLY\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically on the position\n",
    "    block; accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m, self.nu = z(), z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus, nu):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g), nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        with the shared nu+ = b2 nu + (1-b2)(g^2 + g'^2)/2; returns\n",
    "        d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b1, b2 = hp['beta1'], hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b1 * self.m_p + (1.0 - b1) * gp\n",
    "        mp_m = b1 * self.m_m + (1.0 - b1) * gm\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        cw = _decay_c(hp)                              # AdamW: T(z) = (c w - D m+, m+)\n",
    "        Tw_m, Tm_m = cw * self.w_m - Dp * mp_m, mp_m\n",
    "        Tw_p, Tm_p = cw * self.w_p - Dp * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        Dl = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(Dl @ Dl)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(Dl @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/adam_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b1=0.9, b2=0.999, eps=1e-7, n=40, seed=0, cw=1.0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode in effective\n",
    "    units with a diagonal D (and b1 = 0 gives RMSProp's ddelta/dt = -2 delta + D [[g]]);\n",
    "    (b) EndpointPair.step at dt = 1 is the Adam map on the pair (shared nu);\n",
    "    (c) the pair at dt = 0.1 (500 substeps, non-quadratic loss) pushed through\n",
    "    (zbar, Delta, nubar) equals the midpoint rows at frozen D(nubar+) -- the\n",
    "    mp-rod == ep-rod identity;  (d) the floor is antisymmetric (centre, momentum\n",
    "    and nu untouched);  (e) an equal pair reads collapsed.  cw < 1 runs all of it\n",
    "    as AdamW with c = cw (weight_decay = (1-cw)/eta at every eta used), the\n",
    "    reference map and the centre carrying the decay.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    cr = _decay_c(hp)                                  # the realised c (float32-rounded cw)\n",
    "    # (a): on a mode with D = d, nu frozen (b2 = 1 -> nu+ = nu), D(nu) = d\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = 1/(sqrt(nu)+eps) = d at eta = 1\n",
    "        hpa = dict(hp, beta2=1.0)\n",
    "        for lam_eff in (5.0, 30.0, 37.9, 38.3):\n",
    "            lam = lam_eff / d\n",
    "            a = (1.0 - b1) * lam_eff\n",
    "            G = np.array([[-(1.0 + cr) + a, d * b1], [-(1.0 - b1) * lam, -(1.0 + b1)]])\n",
    "            for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "                f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                         torch.tensor([lam * dd], dtype=f64), None, nu1, hpa, 0,\n",
    "                                         gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "                ref = G @ [dd, gg]\n",
    "                worst_a = max(worst_a, abs(float(f_pos[0]) - ref[0]) / max(abs(ref[0]), 1.0),\n",
    "                              abs(float(f_mom[0]) - ref[1]) / max(abs(ref[1]), 1.0))\n",
    "    hp0 = dict(hp, beta1=0.0, beta2=1.0)\n",
    "    nu1 = torch.tensor([(1.0 / 0.5 - eps) ** 2], dtype=f64)\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, nu1, hp0, 0,\n",
    "                          gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-(1.0 + cr) + 0.5 * 40.0)) / 20.0)\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    # a non-quadratic loss; nu starts at g(w0)^2 and eta puts lambda(DH) at 36 < 38\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 36.0 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta, weight_decay=(1.0 - cw) / eta)\n",
    "\n",
    "    def T_shared(w, m, nu, g, g2):\n",
    "        mp = b1 * m + (1.0 - b1) * g\n",
    "        nup = b2 * nu + (1.0 - b2) * g2\n",
    "        return _decay_c(hp) * w - _D(nup, 0, hp) * mp, mp, nup\n",
    "\n",
    "    g0 = gL(w0)\n",
    "    w1, m1, nu1 = T_shared(w0, m0, nu0, g0, g0 * g0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        ref_p = T_shared(pair.w_m, pair.m_m, pair.nu, gm, g2)\n",
    "        ref_m = T_shared(pair.w_p, pair.m_p, pair.nu, gp, g2)\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, ref_p[0]), (pair.m_p, ref_p[1]), (pair.w_m, ref_m[0]),\n",
    "                     (pair.m_m, ref_m[1]), (pair.nu, ref_p[2])):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    wb, mb, dl, ga, nb = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        dw, dm, dnu = stable_field(gbar, mb, nb, hp, 0, h_amp=h)\n",
    "        _dec = position_decay(wb, hp)\n",
    "        if _dec is not None:\n",
    "            dw = dw + _dec\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, mb, nb = wb + dt * dw, mb + dt * dm, advance_nu(nb, dnu, dt, hp)\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.nu_centre(), nb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    c0, mc0, g0_, nu0_ = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0_).abs().max()),\n",
    "                float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0), nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _adamw_selfcheck(b1=0.9, eps=1e-7, cw=0.9):\n",
    "    \"\"\"AdamW's two closed forms, against the map itself:\n",
    "      (f) THRESHOLD: on a quadratic loss with frozen nu (b2 = 1, no bias\n",
    "          correction), the Jacobian of discrete_step on (w, m) has an eigenvalue\n",
    "          crossing -1 exactly at lambda(DH) = threshold(hp)[0], for c = 1 and c = cw;\n",
    "      (g) FLOOR: _roundoff_equilibrium_c is the Lyapunov solution of the mode map\n",
    "          (scipy), equals cell 11's roundoff_equilibrium at c = 1, and floor_source\n",
    "          is R_j (1 - rho_j^2) with rho_j = 1 + dt (1+c)(b_j - 1).\"\"\"\n",
    "    import scipy.linalg\n",
    "    f64 = torch.float64\n",
    "    worst_f = 0.0\n",
    "    for c_t in (1.0, cw):\n",
    "        hp = dict(eta=1.0, beta1=b1, beta2=1.0, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "                  weight_decay=1.0 - c_t)\n",
    "        S = threshold(hp)[0]\n",
    "        d = 0.25\n",
    "        nu = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = d at eta = 1\n",
    "\n",
    "        def rho_min(fac):\n",
    "            h = fac * S / d\n",
    "\n",
    "            def F(z):\n",
    "                w, m = z[:1], z[1:]\n",
    "                w1, m1, _ = discrete_step(w, m, nu, h * w, 0, hp)\n",
    "                return torch.cat([w1, m1])\n",
    "\n",
    "            J = torch.autograd.functional.jacobian(F, torch.tensor([0.3, -0.1], dtype=f64))\n",
    "            return float(np.linalg.eigvals(J.numpy()).real.min())\n",
    "\n",
    "        lo, hi = 0.9, 1.1                        # bisect the flip of the map's own Jacobian\n",
    "        assert rho_min(lo) > -1.0 > rho_min(hi), (c_t, rho_min(lo), rho_min(hi))\n",
    "        for _ in range(60):\n",
    "            mid = 0.5 * (lo + hi)\n",
    "            lo, hi = (mid, hi) if rho_min(mid) > -1.0 else (lo, mid)\n",
    "        worst_f = max(worst_f, abs(0.5 * (lo + hi) - 1.0))\n",
    "    assert worst_f < 1e-9, worst_f\n",
    "    worst_g = 0.0\n",
    "    for beta in (0.0, 0.5, 0.9):\n",
    "        for c_t in (1.0, cw, 0.99):\n",
    "            S = (1.0 + c_t) * (1.0 + beta) / (1.0 - beta)\n",
    "            for b in (0.05, 0.5, 0.97):\n",
    "                for (p_, m_) in ((1.0, 0.0), (0.3, 2.0)):\n",
    "                    L = b * S\n",
    "                    T = np.array([[c_t - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "                    R = scipy.linalg.solve_discrete_lyapunov(T, np.diag([p_, m_]))[0, 0]\n",
    "                    Rc = float(_roundoff_equilibrium_c(p_, m_, b, beta, c_t))\n",
    "                    worst_g = max(worst_g, abs(Rc - R) / R)\n",
    "                    if c_t == 1.0:\n",
    "                        worst_g = max(worst_g, abs(float(roundoff_equilibrium(p_, m_, b, beta)) - R) / R)\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=0.999, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    c_r, dt = _decay_c(hp), 0.25\n",
    "    for b in (0.3, 0.9):\n",
    "        q = float(floor_source(1.0, 0.5, b, hp, dt))\n",
    "        rho = 1.0 + dt * (1.0 + c_r) * (b - 1.0)\n",
    "        R = float(_roundoff_equilibrium_c((1.0 + c_r * c_r) * 1.0, 0.5, b, b1, c_r))\n",
    "        worst_g = max(worst_g, abs(q - R * (1.0 - rho * rho)) / q)\n",
    "    assert worst_g < 1e-10, worst_g\n",
    "    return worst_f, worst_g\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b1=0.9, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The Adam central substep on the three-dimensional toy: L = (1/2) lam0(y,z) x^2\n",
    "    - f_y y - f_z z, lam0 = lam00 + y + (kappa/2) z^2, P = (sqrt(nu)+eps)/eta\n",
    "    elementwise, bc = 1.  On the slice x = 0 the pencil has the single mode\n",
    "    u = e_x/sqrt(P_x); nu_x is fed ONLY by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2) and\n",
    "          |(G(X) - G(0))/X - B|/B = O(dt) against the exact end-of-substep gap;\n",
    "      (b) HEAVY-BALL LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) are heavy\n",
    "          ball's program in raw units to 1e-10;\n",
    "      (c) SLIDING with both routes on (B_nu share 0.98): X tracks the two-route\n",
    "          velocity-level closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver to ~1e-4.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0 * (1.0 + b1) / (1.0 - b1)\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "\n",
    "    def lam0(y, z, lam00):\n",
    "        return lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(m, v, b2, e):\n",
    "        mdot_free = (1.0 - b1) * (gradL - m)\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        wdot_free = -D_plus * (b1 * m + (1.0 - b1) * gradL)\n",
    "        return mdot_free, vdot_free, D_plus, wdot_free\n",
    "\n",
    "    def program(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        return _adam_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                               eta, b1, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        m_new = m + dt * (mdot_free + 0.5 * (1.0 - b1) * T_sig)\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * (1.0 - b1) * D_plus * T_sig)\n",
    "        return m_new, v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, m, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        m_new, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return (float(X[0, 0]), m_new, v_new, y_new, z_new,\n",
    "                float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0]))\n",
    "\n",
    "    def block_gap(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        _, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, -2.0, -1.0], dtype=f64) / 5.0 ** 0.5\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, m0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0 + 0.05, z0, m0.clone(), v0.clone()\n",
    "        xv, _, _, _, _, A_, Bm_, Bv_ = substep(y, z, m, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, m, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, m, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, m, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_hb = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    thr_raw = thr / eta\n",
    "    for dt in (0.1, 0.02):\n",
    "        for (yy, zz, mm) in ((1.2 - 0.5 * kappa * z0 * z0, z0, m0),\n",
    "                             (1.0 - 0.5 * kappa * z0 * z0, z0, m0 + torch.tensor([0.0, -0.05, 0.0], dtype=f64))):\n",
    "            X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, mm, v_hb, dt, 1.0, e_b, lam00_b)\n",
    "            g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "            lam_raw = lam0(yy, zz, lam00_b)\n",
    "            wf_raw = -eta * (b1 * mm + (1.0 - b1) * gradL)\n",
    "            A_raw = thr_raw - lam_raw - dt * float(g_raw @ wf_raw)\n",
    "            B_raw = dt * 0.5 * eta * (1.0 - b1) * float(g_raw @ g_raw)\n",
    "            X_raw = max(0.0, -A_raw / B_raw)\n",
    "            assert X_raw > 0.0, (yy, zz, A_raw)\n",
    "            T_raw = g_raw * X_raw\n",
    "            worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                          float((T_sig - T_raw).abs().max()) / float(T_raw.abs().max()),\n",
    "                          abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, m, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        _, vdot_free, D_plus, wdot_free = frees(m, v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * (1.0 - b1) * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, m, v)\n",
    "            xv, m, v, y, z = substep(y, z, m, v, dt, b2c, eps, lam00)[:5]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, m, v, y, z = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=False)[:5]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Adam): rows == -(T_lin+I) per mode with diagonal D {_r[0]:.1e};  endpoint unit step == \"\n",
    "      f\"Adam map on the pair {_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at frozen D(nu+) \"\n",
    "      f\"{_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_rw = _rod_selfcheck(cw=0.9)\n",
    "print(f\"rod self-check (AdamW, c = 0.9): rows {_rw[0]:.1e};  endpoint unit step == AdamW map on the pair \"\n",
    "      f\"{_rw[1]:.1e};  pair == midpoint rows {_rw[2]:.1e} rel;  antisymmetric floor {_rw[3]:.1e}\")\n",
    "_fw = _adamw_selfcheck()\n",
    "print(f\"AdamW self-check: discrete_step's flip at threshold(hp) to {_fw[0]:.1e} (c = 1 and 0.9);  \"\n",
    "      f\"floor R_j(c) == Lyapunov solve, == cell 11 at c = 1, q_j == R_j(1-rho_j^2): {_fw[1]:.1e}\")\n",
    "_cs = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_cs[0][0.1]:.1e} / {_cs[0][0.02]:.1e} / {_cs[0][0.005]:.1e} \"\n",
    "      f\"at dt 0.1 / 0.02 / 0.005 (second order);  |dG/dX - B|/B {_cs[1][0.1]:.1e} / {_cs[1][0.02]:.1e} / \"\n",
    "      f\"{_cs[1][0.005]:.1e} (first);  B_nu share {_cs[2][0.1]:.2f} at 1-b2={1 - _cs[7]:.1e}\")\n",
    "print(f\"                                 (b) heavy-ball limit (b2=1, D=eta) {_cs[3]:.1e};  (c) sliding at \"\n",
    "      f\"1-b2={1 - _cs[8]:.1e}: median |X - X_vel|/X_vel {_cs[4][0.1]:.1e} / {_cs[4][0.02]:.1e} / {_cs[4][0.005]:.1e} \"\n",
    "      f\"(first order), max gap {_cs[5][0.1]:.1e} / {_cs[5][0.02]:.1e} / {_cs[5][0.005]:.1e} (second);  \"\n",
    "      f\"(d) k=1 closed form vs SDCPSolver {_cs[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# CNN (2026-09-28): the learning rate and window below were probed for the CNN\n",
    "# (runs/experiment_adam_cnn_cifar10-probe-eta{5e-5,3e-5}); the crossings table\n",
    "# under `learning_rate` is the MLP twin's.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own:\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (Adam with cross entropy: not probed yet)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# m <- b1 m + (1-b1) g,  nu <- b2 nu + (1-b2) g^2,  w <- w - eta m_hat / (sqrt(nu_hat) + eps)\n",
    "# with the bias-corrected m_hat = m/(1-b1^t), nu_hat = nu/(1-b2^t); epsilon outside\n",
    "# the root (Cohen 2022).  Threshold on lambda_max(D H) = lambda(P^-1 H) with\n",
    "# P = (sqrt(nu_hat) + eps)/eta:  2(1+b1)/(1-b1) = 38 at b1 = 0.9.\n",
    "beta1              = 0.9\n",
    "beta2              = 0.999\n",
    "epsilon            = 1e-7\n",
    "bias_correction    = 1          # 1 = bc1 = 1-b1^t, bc2 = 1-b2^t on the discrete arm AND every flow;\n",
    "                                # it removes the nu transient that would otherwise put the\n",
    "                                # effective sharpness far above the threshold for ~1/(1-b2) steps\n",
    "nu_floor           = 1e-24      # clamp on nu (float64 flow state; keeps D finite)\n",
    "weight_decay       = 0.0        # AdamW (2026-10-03): torch's decoupled decay, w <- (1 - eta*wd) w before\n",
    "                                # the Adam step, on every parameter (biases too).  0 = Adam exactly; > 0\n",
    "                                # names the run AdamW in every title.  Every flow carries the same\n",
    "                                # float32-realised c = 1 - eta*wd (cell 13); keep eta*wd >> 2^-24 ~ 6e-8,\n",
    "                                # below ~3e-8 the float32 discrete arm does not decay at all.\n",
    "# AdamW on the CNN (discrete-only probes, 2026-10-03/04, eta = 5e-5, 10000 iterations, cadence 100;\n",
    "# runs/experiment_adam_cnn_cifar10-adamw-probe-wd*; archive/THEORY.md, AdamW).  \"delay\" is the\n",
    "# 0.8 S*_c crossing's against wd = 0: Adam never crosses S* here, and its plateau straddles 0.95 S*.\n",
    "# CNN timings carry +-100-300 iterations of run-to-run noise (cell 0, AdamW).\n",
    "#     wd    eta*wd   lambda_1(2000)  t(0.8 S*_c)  t(0.95 S*_c)  t_c    delay   plateau/S*_c  loss/Adam's at 10000\n",
    "#     0     0        37.0            1500         1900          never  --      0.978         1.00\n",
    "#     1     5e-5     37.1            1600         2000          never  +7 %    0.986         1.08\n",
    "#     2     1e-4     36.8            1600         2000          3200   +7 %    0.987         1.15\n",
    "#     3.5   1.75e-4  36.5            1600         2000          3600   +7 %    0.984         1.32\n",
    "#     5     2.5e-4   36.0            1700         2100          4700   +13 %   0.987         1.44\n",
    "#     7     3.5e-4   35.5            1700         2200          4000   +13 %   0.987         1.56\n",
    "#     10    5e-4     35.9            1700         2100          2400   +13 %   0.984         1.75\n",
    "#     20    1e-3     36.6            1700         2000          2500   +13 %   0.988         2.61   loss stalls from ~5000\n",
    "#     40    2e-3     25.8            2300         2600          3100   +53 %   0.990         3.56   <- AdamW run\n",
    "#     80    4e-3      6.7            6700         7200          7300   +347 %  0.975         3.99   too late for a window\n",
    "# (plateau = mean lambda_1 over Adam's 2000-5000 shifted by the delay.)  The AdamW run is wd = 40, on\n",
    "# the window below shifted by +800:\n",
    "#     --params \"weight_decay=40.0,warmup_iterations=1800,n_iterations=5800\"\n",
    "# The effective sharpness at t = 0 is eta * lambda_max(diag(1/(sqrt(nu_hat)+eps)) H) ~ 8e4 eta,\n",
    "# so eta must be well under 38/8e4 ~ 5e-4 to start below the threshold.\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md, adam-tc-5000):\n",
    "#     eta     eff lambda_1(0)   t_c\n",
    "#     4e-4    28.8               300    starts at 0.76x threshold\n",
    "#     2e-4    13.9               200\n",
    "#     1e-4     6.9               500\n",
    "#     5e-5     3.5               800\n",
    "#     2e-5     1.4              2700    soft: hovers at 36.5-37 from 2300\n",
    "#     1e-5     0.69             4900    clean monotone approach      <- this notebook\n",
    "# Every probe arrests at ~38; t_c ~ 1/eta.\n",
    "# The CNN (discrete-only probes, 2026-09-28, sharpness_every = 50): lambda_1(wbar)\n",
    "# never samples above 38 -- it rises to a 36.1-37.9 plateau, and lambda_2 follows\n",
    "# it to 36-37 -- so the notebook's t_c (first sample above S*) is -1 and the\n",
    "# transition is read as plateau entry:\n",
    "#     eta     lambda_1(wbar): t=1000   t=1800   plateau from\n",
    "#     5e-5              15.4     35.6   ~2000 (0.975 S* band at 2100)   <- this notebook\n",
    "#     3e-5               4.5     13.9   not reached by 4000 (35.2 there)\n",
    "learning_rate      = 5e-5       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 3000       # T:  transition (~2000) + 1000\n",
    "warmup_iterations  = 1000       # t_h + 1: the flows start from the pair (t_h, t_h + 1), transition - 1000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 2          # modes the constraint is assembled on (k <= this).  2026-10-03: the cap\n",
    "                                # BINDS in -paper-w4000: the central flow's own ladder has 3 modes above\n",
    "                                # the band from ~2000 and 5 by 3800 (k_band = 2 for 78 % of the window),\n",
    "                                # so its lambda_1 plateaus at 38.05, not 38.000.  The discrete ladder\n",
    "                                # (<= 2 above the band) does not predict it.  Kept at 2 for the AdamW run,\n",
    "                                # like its comparator (Eric); a rank-6 pair is the open follow-up.\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 3e-9      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  CNN (Eric, 2026-09-28): at 1e-10 the\n",
    "                                # solve takes 7 LOBPCG iterations, 2.2 s, ten times an iteration --\n",
    "                                # 75% of a 30 s flow iteration.  runs/diag_cnn_eig-crf-a100-tol:\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam1 vs 1e-10\n",
    "                                #   1e-10  2.19     8          --\n",
    "                                #   1e-9   1.59     6          8.8e-6\n",
    "                                #   3e-9   0.99     4          1.2e-5   <- below the SDCP's ~1e-4\n",
    "                                #   1e-8   0.69     3          5.1e-5\n",
    "                                #   1e-7   0.39     2          1.3e-3\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, momentum, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff (discrete arm's u)\n",
    "endpoint_hatch     = 1          # the pair reads its odd force at r_min when closer than the hatch\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta1={beta1}  beta2={beta2}  epsilon={epsilon}  \"\n",
    "      f\"bias_correction={bias_correction}  threshold(lambda_max(DH))={2 * (1 + beta1) / (1 - beta1):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_adam_mlp_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Adam on the MLP: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Adam on the MLP (3072-50-50-10, SiLU), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures. With `weight_decay` > 0 the notebook runs AdamW.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_adam_mlp_cifar10.ipynb adam_mlp.ipynb -f params/adam_mlp.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/adam_mlp.yaml` | Figures 11 and 20, Table 5 | 40 min |\n",
    "| `params/adamw_mlp.yaml` | Figures 2 and 21, Table 5 | 50 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Adam: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Adam with bias correction and $\\epsilon$ outside the root,\n",
    "$m_{t+1} = \\beta_1 m_t + (1-\\beta_1)\\nabla L$, $\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - D(\\nu_{t+1})\\,m_{t+1}$, $D(\\nu) = \\eta/(\\mathrm{bc}_1(\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon))$.\n",
    "The effective sharpness is $\\lambda_{\\max}(DH)$ (the pencil $(H, P)$ with\n",
    "$P = (\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon)/\\eta$, $U^\\top PU = I$) against\n",
    "$S^\\star = 2(1+\\beta_1)/(1-\\beta_1) = 38$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta_1)[\\nabla L - \\bar m]$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$,\n",
    "  $\\dot{\\bar w} = -D(\\bar\\nu^+)[\\beta_1\\bar m + (1-\\beta_1)\\nabla L]$.\n",
    "* **midpoint rod flow (mp-rod)** -- the paper's Adam rod flow (eq:adam-rodflow):\n",
    "  heavy ball's rows with $\\eta \\to D(\\bar\\nu^+)$ elementwise at the frozen\n",
    "  preconditioner, $\\bar\\nu$ fed $\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2}$.\n",
    "* **endpoint rod flow (ep-rod)** -- the literal pair $(w, m), (w', m')$ with one\n",
    "  shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$\n",
    "  (eq:adam-endpoint): the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- the two-route velocity-level SDCP of appendix F\n",
    "  (\"Adam\"): the multiplier reaches the constraint through the position row\n",
    "  ($\\mathsf B_m \\sim \\mathrm{d}t$) and through $\\dot{\\bar\\nu}$\n",
    "  ($\\mathsf B_\\nu \\sim \\mathrm{d}t(1-\\beta_2)$, RMSProp's route); the share of\n",
    "  the preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time: rod rows equal\n",
    "$-(T_{\\rm lin} + I)$ with a diagonal $D$, the pair's unit step is the Adam map,\n",
    "pair $\\equiv$ midpoint rows at frozen $D$, the floor is antisymmetric, the\n",
    "central program linearises the exact end-of-substep gap at $O(\\mathrm{d}t^2)$,\n",
    "reduces to heavy ball's at $\\beta_2 = 1$, slides at $O(\\mathrm{d}t)$ with both\n",
    "routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# ADAM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()` (the knobs resolved BELOW the papermill\n",
    "# injection point) and the iteration index t (for the bias corrections).\n",
    "# Adam, bias-corrected, epsilon outside the root, as the discrete loop writes it:\n",
    "#     m+ = b1 m + (1-b1) g,   nu+ = b2 nu + (1-b2) g^2,\n",
    "#     w+ = w - D(nu+) m+,     D(nu) = eta / ( bc1 ( sqrt(nu/bc2) + eps ) ),\n",
    "#     bc1 = 1 - b1^(t+1), bc2 = 1 - b2^(t+1)   (both 1 with bias_correction = 0).\n",
    "# The effective sharpness is lambda_max(P^-1 H) with P = (sqrt(nu/bc2)+eps)/eta\n",
    "# = 1/d_vec (the eigensolver's pencil, U^T P U = I), against\n",
    "# S* = 2(1+b1)/(1-b1) = 38 at b1 = 0.9 -- the paper's lambda_max(DH) up to bc1.\n",
    "#\n",
    "# AdamW (weight_decay > 0; 2026-10-03, notes/2026-10-03-adamw-rod-flow.tex):\n",
    "# torch's decoupled decay, w+ = c w - D(nu+) m+ with c = 1 - eta*weight_decay\n",
    "# (eta, NOT eta/bc1; every parameter, biases included; the gradient at w).\n",
    "# c is the float32-REALISED factor the discrete arm multiplies by (_decay_c), and every\n",
    "# flow uses that same c: the threshold is (1+c)(1+b1)/(1-b1) exactly (cI commutes\n",
    "# with the pencil), the rod's -2 delta becomes -(1+c) delta, the centres carry\n",
    "# -(1-c) wbar (position_decay, which the lockstep adds to every centre's dw),\n",
    "# and the floor models the second rounding of w.  weight_decay = 0 is Adam\n",
    "# exactly: every branch below falls through to the Adam code path.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='adam', name='Adam',\n",
    "    has_momentum=True,      # z = (w, m, nu); the rod is Delta = (delta, gamma), nu smooth\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    # the figures plot the preconditioned sharpness itself (Eric, 2026-10-25): lambda_1 of\n",
    "    # Phat^-1/2 H Phat^-1/2, Phat = P(nu/bc2) = sqrt(nu/bc2)+eps, which is lambda_max(DH) / eta\n",
    "    # once bc1 = 1, against S*/eta -- the effective eigenvalues and S* divided by eta\n",
    "    sharp_label=r'$\\lambda_1(\\hat P^{-1/2}H\\hat P^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,\n",
    "    sharp_units='lambda_max(P^-1 H), P = (sqrt(nu/bc2)+eps)/eta',\n",
    "    thr_formula='2(1+beta1)/(1-beta1) on lambda_max(DH)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\n",
    "    Also names the optimizer: OPT is built above the papermill injection, so\n",
    "    OPT['name'] (every title, the CONFIG line, the summary, the npz) is set\n",
    "    here, from the weight_decay that actually landed.\"\"\"\n",
    "    wd = float(globals().get('weight_decay', 0.0))\n",
    "    OPT['name'] = 'AdamW' if wd > 0.0 else 'Adam'\n",
    "    return dict(eta=float(learning_rate), beta1=float(beta1), beta2=float(beta2),\n",
    "                epsilon=float(epsilon), bias_correction=int(bias_correction), nu_floor=float(nu_floor),\n",
    "                weight_decay=wd)\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"Knobs exported as xhp_* (no extra arms): AdamW's weight_decay, so the npz\n",
    "    says which optimizer ran.\"\"\"\n",
    "    return dict(weight_decay=float(globals().get('weight_decay', 0.0)))\n",
    "\n",
    "\n",
    "def _decay_c(hp):\n",
    "    \"\"\"AdamW's per-step factor c = 1 - eta*weight_decay as the float32 discrete arm\n",
    "    realises it (the scalar rounds to a multiple of 2^-24 below 1); 1.0 for Adam.\"\"\"\n",
    "    wd = float(hp.get('weight_decay', 0.0))\n",
    "    if wd == 0.0:\n",
    "        return 1.0\n",
    "    return float(torch.tensor(1.0 - hp['eta'] * wd, dtype=torch.float32))\n",
    "\n",
    "\n",
    "def position_decay(w, hp):\n",
    "    \"\"\"AdamW's term in every centre's dw/dt, -(1-c) w (None for Adam).  The\n",
    "    lockstep picks this up by name and adds it to the stable, mp-rod and edge\n",
    "    centres; the central flow adds it in central_sdcp / central_step below, the\n",
    "    endpoint pair in EndpointPair.step.\"\"\"\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return None\n",
    "    return -(1.0 - c) * w\n",
    "\n",
    "\n",
    "def _bc(t, hp):\n",
    "    \"\"\"(bc1, bc2) at iteration t (the step from t to t+1).\"\"\"\n",
    "    if hp['bias_correction']:\n",
    "        return 1.0 - hp['beta1'] ** (t + 1), 1.0 - hp['beta2'] ** (t + 1)\n",
    "    return 1.0, 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc(t, hp)[1]) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (bc1 (sqrt(nu/bc2) + eps)), elementwise.\"\"\"\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    return hp['eta'] / (bc1 * (torch.sqrt(nu / bc2) + hp['epsilon']))\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units.  AdamW:\n",
    "    (1+c)(1+b1)/(1-b1), exact (det(J+I) = (1+c)(1+b1) - (1-b1) lambda(DH)).\"\"\"\n",
    "    s_eff = (1.0 + _decay_c(hp)) * (1.0 + hp['beta1']) / (1.0 - hp['beta1'])\n",
    "    return s_eff, s_eff\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns lambda(P^-1 H): the plotted units.\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment nu, at the\n",
    "    model's dtype (the eigensolve runs there).\"\"\"\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: zero with bias correction (the corrections absorb the start),\n",
    "    g0^2 without it (RMSProp's convention).\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Adam step from (w, m, nu) with gradient g at w.  AdamW as torch writes\n",
    "    it: p.mul_(c) then the Adam step -- w is rounded twice.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    m1 = b1 * m + (1.0 - b1) * g\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    c = _decay_c(hp)\n",
    "    w1 = (w if c == 1.0 else w.mul(c)) - _D(nu1, t, hp) * m1\n",
    "    return w1, m1, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    \"\"\"<g^2> over the rod's endpoints: gbar^2 + [[g]]^2 (the endpoint gradients are\n",
    "    gbar +- [[g]]), in float64, carried in nu's dtype.\"\"\"\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own), with\n",
    "    the position row reading the UPDATED momentum and the UPDATED second moment:\n",
    "        dm/dt  = (1-b1)(g - m),\n",
    "        dnu/dt = (1-b2)(<g^2> - nu),   nu+ = b2 nu + (1-b2) <g^2>,\n",
    "        dw/dt  = -D(nu+) (m + dm/dt).\n",
    "    `g` is grad L at the centre for the stable flow (<g^2> = g^2) and the\n",
    "    endpoint-mean gbar for the rods, which pass the odd force h_amp at the\n",
    "    rod's own amplitude so that <g^2> = gbar^2 + [[g]]^2 (paper eq:adam-rodflow).\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    dm = (1.0 - b1) * (g - m)\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * (m + dm)\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, dm, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude at frozen preconditioner\n",
    "    D_bar = D(nu+), nu+ = b2 nu + (1-b2)(gbar^2 + [[g]]^2):\n",
    "        dgamma/dt = -(1+b1) gamma - (1-b1) [[g]],\n",
    "        ddelta/dt = -2 delta - D_bar (gamma + dgamma/dt)  =  -2 delta + D_bar (b1 gamma + (1-b1) [[g]]),\n",
    "    heavy ball's rows with eta -> D elementwise (paper eq:adam-rodflow).\n",
    "    AdamW: -2 delta -> -(1+c) delta.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    f_mom = -(1.0 + b1) * u_mom - (1.0 - b1) * h_r\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    D_bar = _D(nu_plus, t, hp)\n",
    "    f_pos = -(1.0 + _decay_c(hp)) * u_pos - D_bar * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units: D(nu) mbar.\"\"\"\n",
    "    return _D(nu, t, hp) * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta1']\n",
    "\n",
    "\n",
    "def _roundoff_equilibrium_c(p, m, b, beta, c):\n",
    "    \"\"\"AdamW's R_j: the stationary round-off variance of the mode map\n",
    "    [[c - (1-b)L, -b], [(1-b)L, b]], L = b_j S*_c (note eq:Rj; cell 11's\n",
    "    roundoff_equilibrium at c = 1).  The position source p already carries the\n",
    "    second rounding (floor_source / floor_fixed_point_of below).\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        num = (p * (2.0 * b * beta * (1.0 + beta) * (1.0 + c) + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "               + m * beta * beta * (1.0 + beta * c))\n",
    "        den = ((1.0 - b) * (1.0 + beta) * (1.0 + c) * (1.0 - beta * c)\n",
    "               * (b * (1.0 + beta) * (1.0 + c) + (1.0 - beta) * (1.0 - c)))\n",
    "        R = num / den\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "    # AdamW: w is rounded twice per step (p.mul_(c), then the Adam step), and the\n",
    "    # rod's per-substep factor is rho_j = 1 + dt (1+c)(b_j - 1).  The source\n",
    "    # q_j = R_j (1 - rho_j^2) is finite through the edge; where b_j >= 1 the\n",
    "    # equilibrium is not defined, so q_j is taken as its limit, written in the\n",
    "    # form whose (1 - b_j) cancels.\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    beta = floor_beta(hp)\n",
    "    p2 = (1.0 + c * c) * np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    k = 1.0 + c\n",
    "    num = (p2 * (2.0 * b * beta * (1.0 + beta) * k + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "           + m * beta * beta * (1.0 + beta * c))\n",
    "    den = (1.0 + beta) * k * (1.0 - beta * c) * (b * (1.0 + beta) * k + (1.0 - beta) * (1.0 - c))\n",
    "    # R_j (1 - rho^2) with 1 - rho^2 = dt k (1-b) (2 - dt k (1-b)): the (1-b) cancels\n",
    "    return num / den * float(dt) * k * (2.0 - float(dt) * k * (1.0 - b))\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "    return np.sqrt(_roundoff_equilibrium_c((1.0 + c * c) * np.asarray(p, dtype=float), m, b, floor_beta(hp), c))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of effective sharpness\n",
    "    lambda(DH): the root of mu^2 + (3+b1-a) mu + 2(1+b1) - a = 0 with the largest\n",
    "    real part, a = (1-b1) lambda_eff (heavy ball's, the preconditioner scaled\n",
    "    into the effective units).  AdamW: mu^2 + (2+c+b1-a) mu + (1+c)(1+b1) - a.\"\"\"\n",
    "    b = hp['beta1']\n",
    "    cw = _decay_c(hp)\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (2.0 + cw + b) - a\n",
    "    disc = c * c - 4.0 * ((1.0 + cw) * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the three rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _adam_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                    eta, beta1, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the ADAM CENTRAL FLOW (paper appendix F,\n",
    "    \"Adam\"; the two-route velocity-level program).  The centre with the\n",
    "    endpoint-mean gradient and second moment replaced by their third-order\n",
    "    expansions, Sigma = U X U^T on the critical face of the pencil\n",
    "    (H(wbar), P(nubar)), U^T P U = I:\n",
    "\n",
    "        <g>   = grad L + (1/2) T[Sigma],          T[Sigma] = grad_w <H, Sigma>\n",
    "        <g^2> = grad L^2 + diag((HU) X (HU)^T)\n",
    "        dmbar/dt = (1-b1)( <g> - mbar ),   dnubar/dt = (1-b2)( <g^2> - nubar ),\n",
    "        dwbar/dt = -D(nubar+) ( b1 mbar + (1-b1) <g> ).\n",
    "\n",
    "    Sigma is in dwbar/dt directly, so the constraint has relative degree one\n",
    "    through BOTH routes; the end-of-substep gap linearised at (wbar, nubar)\n",
    "    with U fixed is\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt (1-b1)/2 * [ <grad H_ij, D+ grad H_kl> ]           (the position route)\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]   (the preconditioner route)\n",
    "        SDCP(A, B_m + B_nu).\n",
    "\n",
    "    The X-dependence of D(nubar+) inside the substep is dropped (D+ at\n",
    "    nubar+_free), as is the grad L . grad^3[Sigma] cross term of <g^2>.\n",
    "    b2 = 1 with D+ = eta reduces (A, B_m) to heavy ball's program line for line\n",
    "    (self-check (b)).  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu), the k x k\n",
    "    program assembled in float64.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta                # [d], = 1/d_vec\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * (0.5 * (1.0 - beta1))\n",
    "           * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T))\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    _dec = position_decay(st['w'], hp)          # AdamW: the decay is in the free drift of A\n",
    "    if _dec is not None:\n",
    "        wdot_free = wdot_free + _dec.to(wdot_free.dtype)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _adam_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "        hp['eta'], b1, b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on all three rows with the slaved Sigma forces (T_Sigma None\n",
    "    below the band = the stable flow).  AdamW adds -(1-c) w to the position row\n",
    "    (linear, so the rod average adds no Sigma correction to it).\"\"\"\n",
    "    _dec = position_decay(w, hp)\n",
    "    if _dec is not None:\n",
    "        wdot = wdot + _dec.to(wdot.dtype)\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    c = 0.5 * (1.0 - hp['beta1'])\n",
    "    return (w + dt * (wdot - c * info['D_plus'] * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma),\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') with ONE\n",
    "    shared second moment nubar (paper eq:adam-endpoint: dnubar/dt =\n",
    "    (1-b2)[(g^2 + g'^2)/2 - nubar]), stored in the flow dtype.  dz/dt = T(z') - z,\n",
    "    dz'/dt = T(z) - z' with T the Adam map at the shared nu+; pushed through\n",
    "    (zbar, Delta) it is the midpoint rows at frozen D(nubar+) EXACTLY\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically on the position\n",
    "    block; accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m, self.nu = z(), z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus, nu):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g), nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        with the shared nu+ = b2 nu + (1-b2)(g^2 + g'^2)/2; returns\n",
    "        d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b1, b2 = hp['beta1'], hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b1 * self.m_p + (1.0 - b1) * gp\n",
    "        mp_m = b1 * self.m_m + (1.0 - b1) * gm\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        cw = _decay_c(hp)                              # AdamW: T(z) = (c w - D m+, m+)\n",
    "        Tw_m, Tm_m = cw * self.w_m - Dp * mp_m, mp_m\n",
    "        Tw_p, Tm_p = cw * self.w_p - Dp * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        Dl = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(Dl @ Dl)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(Dl @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/adam_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b1=0.9, b2=0.999, eps=1e-7, n=40, seed=0, cw=1.0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode in effective\n",
    "    units with a diagonal D (and b1 = 0 gives RMSProp's ddelta/dt = -2 delta + D [[g]]);\n",
    "    (b) EndpointPair.step at dt = 1 is the Adam map on the pair (shared nu);\n",
    "    (c) the pair at dt = 0.1 (500 substeps, non-quadratic loss) pushed through\n",
    "    (zbar, Delta, nubar) equals the midpoint rows at frozen D(nubar+) -- the\n",
    "    mp-rod == ep-rod identity;  (d) the floor is antisymmetric (centre, momentum\n",
    "    and nu untouched);  (e) an equal pair reads collapsed.  cw < 1 runs all of it\n",
    "    as AdamW with c = cw (weight_decay = (1-cw)/eta at every eta used), the\n",
    "    reference map and the centre carrying the decay.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    cr = _decay_c(hp)                                  # the realised c (float32-rounded cw)\n",
    "    # (a): on a mode with D = d, nu frozen (b2 = 1 -> nu+ = nu), D(nu) = d\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = 1/(sqrt(nu)+eps) = d at eta = 1\n",
    "        hpa = dict(hp, beta2=1.0)\n",
    "        for lam_eff in (5.0, 30.0, 37.9, 38.3):\n",
    "            lam = lam_eff / d\n",
    "            a = (1.0 - b1) * lam_eff\n",
    "            G = np.array([[-(1.0 + cr) + a, d * b1], [-(1.0 - b1) * lam, -(1.0 + b1)]])\n",
    "            for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "                f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                         torch.tensor([lam * dd], dtype=f64), None, nu1, hpa, 0,\n",
    "                                         gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "                ref = G @ [dd, gg]\n",
    "                worst_a = max(worst_a, abs(float(f_pos[0]) - ref[0]) / max(abs(ref[0]), 1.0),\n",
    "                              abs(float(f_mom[0]) - ref[1]) / max(abs(ref[1]), 1.0))\n",
    "    hp0 = dict(hp, beta1=0.0, beta2=1.0)\n",
    "    nu1 = torch.tensor([(1.0 / 0.5 - eps) ** 2], dtype=f64)\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, nu1, hp0, 0,\n",
    "                          gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-(1.0 + cr) + 0.5 * 40.0)) / 20.0)\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    # a non-quadratic loss; nu starts at g(w0)^2 and eta puts lambda(DH) at 36 < 38\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 36.0 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta, weight_decay=(1.0 - cw) / eta)\n",
    "\n",
    "    def T_shared(w, m, nu, g, g2):\n",
    "        mp = b1 * m + (1.0 - b1) * g\n",
    "        nup = b2 * nu + (1.0 - b2) * g2\n",
    "        return _decay_c(hp) * w - _D(nup, 0, hp) * mp, mp, nup\n",
    "\n",
    "    g0 = gL(w0)\n",
    "    w1, m1, nu1 = T_shared(w0, m0, nu0, g0, g0 * g0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        ref_p = T_shared(pair.w_m, pair.m_m, pair.nu, gm, g2)\n",
    "        ref_m = T_shared(pair.w_p, pair.m_p, pair.nu, gp, g2)\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, ref_p[0]), (pair.m_p, ref_p[1]), (pair.w_m, ref_m[0]),\n",
    "                     (pair.m_m, ref_m[1]), (pair.nu, ref_p[2])):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    wb, mb, dl, ga, nb = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        dw, dm, dnu = stable_field(gbar, mb, nb, hp, 0, h_amp=h)\n",
    "        _dec = position_decay(wb, hp)\n",
    "        if _dec is not None:\n",
    "            dw = dw + _dec\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, mb, nb = wb + dt * dw, mb + dt * dm, advance_nu(nb, dnu, dt, hp)\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.nu_centre(), nb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    c0, mc0, g0_, nu0_ = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0_).abs().max()),\n",
    "                float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0), nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _adamw_selfcheck(b1=0.9, eps=1e-7, cw=0.9):\n",
    "    \"\"\"AdamW's two closed forms, against the map itself:\n",
    "      (f) THRESHOLD: on a quadratic loss with frozen nu (b2 = 1, no bias\n",
    "          correction), the Jacobian of discrete_step on (w, m) has an eigenvalue\n",
    "          crossing -1 exactly at lambda(DH) = threshold(hp)[0], for c = 1 and c = cw;\n",
    "      (g) FLOOR: _roundoff_equilibrium_c is the Lyapunov solution of the mode map\n",
    "          (scipy), equals cell 11's roundoff_equilibrium at c = 1, and floor_source\n",
    "          is R_j (1 - rho_j^2) with rho_j = 1 + dt (1+c)(b_j - 1).\"\"\"\n",
    "    import scipy.linalg\n",
    "    f64 = torch.float64\n",
    "    worst_f = 0.0\n",
    "    for c_t in (1.0, cw):\n",
    "        hp = dict(eta=1.0, beta1=b1, beta2=1.0, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "                  weight_decay=1.0 - c_t)\n",
    "        S = threshold(hp)[0]\n",
    "        d = 0.25\n",
    "        nu = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = d at eta = 1\n",
    "\n",
    "        def rho_min(fac):\n",
    "            h = fac * S / d\n",
    "\n",
    "            def F(z):\n",
    "                w, m = z[:1], z[1:]\n",
    "                w1, m1, _ = discrete_step(w, m, nu, h * w, 0, hp)\n",
    "                return torch.cat([w1, m1])\n",
    "\n",
    "            J = torch.autograd.functional.jacobian(F, torch.tensor([0.3, -0.1], dtype=f64))\n",
    "            return float(np.linalg.eigvals(J.numpy()).real.min())\n",
    "\n",
    "        lo, hi = 0.9, 1.1                        # bisect the flip of the map's own Jacobian\n",
    "        assert rho_min(lo) > -1.0 > rho_min(hi), (c_t, rho_min(lo), rho_min(hi))\n",
    "        for _ in range(60):\n",
    "            mid = 0.5 * (lo + hi)\n",
    "            lo, hi = (mid, hi) if rho_min(mid) > -1.0 else (lo, mid)\n",
    "        worst_f = max(worst_f, abs(0.5 * (lo + hi) - 1.0))\n",
    "    assert worst_f < 1e-9, worst_f\n",
    "    worst_g = 0.0\n",
    "    for beta in (0.0, 0.5, 0.9):\n",
    "        for c_t in (1.0, cw, 0.99):\n",
    "            S = (1.0 + c_t) * (1.0 + beta) / (1.0 - beta)\n",
    "            for b in (0.05, 0.5, 0.97):\n",
    "                for (p_, m_) in ((1.0, 0.0), (0.3, 2.0)):\n",
    "                    L = b * S\n",
    "                    T = np.array([[c_t - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "                    R = scipy.linalg.solve_discrete_lyapunov(T, np.diag([p_, m_]))[0, 0]\n",
    "                    Rc = float(_roundoff_equilibrium_c(p_, m_, b, beta, c_t))\n",
    "                    worst_g = max(worst_g, abs(Rc - R) / R)\n",
    "                    if c_t == 1.0:\n",
    "                        worst_g = max(worst_g, abs(float(roundoff_equilibrium(p_, m_, b, beta)) - R) / R)\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=0.999, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    c_r, dt = _decay_c(hp), 0.25\n",
    "    for b in (0.3, 0.9):\n",
    "        q = float(floor_source(1.0, 0.5, b, hp, dt))\n",
    "        rho = 1.0 + dt * (1.0 + c_r) * (b - 1.0)\n",
    "        R = float(_roundoff_equilibrium_c((1.0 + c_r * c_r) * 1.0, 0.5, b, b1, c_r))\n",
    "        worst_g = max(worst_g, abs(q - R * (1.0 - rho * rho)) / q)\n",
    "    assert worst_g < 1e-10, worst_g\n",
    "    return worst_f, worst_g\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b1=0.9, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The Adam central substep on the three-dimensional toy: L = (1/2) lam0(y,z) x^2\n",
    "    - f_y y - f_z z, lam0 = lam00 + y + (kappa/2) z^2, P = (sqrt(nu)+eps)/eta\n",
    "    elementwise, bc = 1.  On the slice x = 0 the pencil has the single mode\n",
    "    u = e_x/sqrt(P_x); nu_x is fed ONLY by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2) and\n",
    "          |(G(X) - G(0))/X - B|/B = O(dt) against the exact end-of-substep gap;\n",
    "      (b) HEAVY-BALL LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) are heavy\n",
    "          ball's program in raw units to 1e-10;\n",
    "      (c) SLIDING with both routes on (B_nu share 0.98): X tracks the two-route\n",
    "          velocity-level closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver to ~1e-4.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0 * (1.0 + b1) / (1.0 - b1)\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "\n",
    "    def lam0(y, z, lam00):\n",
    "        return lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(m, v, b2, e):\n",
    "        mdot_free = (1.0 - b1) * (gradL - m)\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        wdot_free = -D_plus * (b1 * m + (1.0 - b1) * gradL)\n",
    "        return mdot_free, vdot_free, D_plus, wdot_free\n",
    "\n",
    "    def program(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        return _adam_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                               eta, b1, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        m_new = m + dt * (mdot_free + 0.5 * (1.0 - b1) * T_sig)\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * (1.0 - b1) * D_plus * T_sig)\n",
    "        return m_new, v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, m, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        m_new, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return (float(X[0, 0]), m_new, v_new, y_new, z_new,\n",
    "                float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0]))\n",
    "\n",
    "    def block_gap(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        _, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, -2.0, -1.0], dtype=f64) / 5.0 ** 0.5\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, m0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0 + 0.05, z0, m0.clone(), v0.clone()\n",
    "        xv, _, _, _, _, A_, Bm_, Bv_ = substep(y, z, m, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, m, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, m, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, m, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_hb = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    thr_raw = thr / eta\n",
    "    for dt in (0.1, 0.02):\n",
    "        for (yy, zz, mm) in ((1.2 - 0.5 * kappa * z0 * z0, z0, m0),\n",
    "                             (1.0 - 0.5 * kappa * z0 * z0, z0, m0 + torch.tensor([0.0, -0.05, 0.0], dtype=f64))):\n",
    "            X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, mm, v_hb, dt, 1.0, e_b, lam00_b)\n",
    "            g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "            lam_raw = lam0(yy, zz, lam00_b)\n",
    "            wf_raw = -eta * (b1 * mm + (1.0 - b1) * gradL)\n",
    "            A_raw = thr_raw - lam_raw - dt * float(g_raw @ wf_raw)\n",
    "            B_raw = dt * 0.5 * eta * (1.0 - b1) * float(g_raw @ g_raw)\n",
    "            X_raw = max(0.0, -A_raw / B_raw)\n",
    "            assert X_raw > 0.0, (yy, zz, A_raw)\n",
    "            T_raw = g_raw * X_raw\n",
    "            worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                          float((T_sig - T_raw).abs().max()) / float(T_raw.abs().max()),\n",
    "                          abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, m, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        _, vdot_free, D_plus, wdot_free = frees(m, v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * (1.0 - b1) * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, m, v)\n",
    "            xv, m, v, y, z = substep(y, z, m, v, dt, b2c, eps, lam00)[:5]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, m, v, y, z = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=False)[:5]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Adam): rows == -(T_lin+I) per mode with diagonal D {_r[0]:.1e};  endpoint unit step == \"\n",
    "      f\"Adam map on the pair {_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at frozen D(nu+) \"\n",
    "      f\"{_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_rw = _rod_selfcheck(cw=0.9)\n",
    "print(f\"rod self-check (AdamW, c = 0.9): rows {_rw[0]:.1e};  endpoint unit step == AdamW map on the pair \"\n",
    "      f\"{_rw[1]:.1e};  pair == midpoint rows {_rw[2]:.1e} rel;  antisymmetric floor {_rw[3]:.1e}\")\n",
    "_fw = _adamw_selfcheck()\n",
    "print(f\"AdamW self-check: discrete_step's flip at threshold(hp) to {_fw[0]:.1e} (c = 1 and 0.9);  \"\n",
    "      f\"floor R_j(c) == Lyapunov solve, == cell 11 at c = 1, q_j == R_j(1-rho_j^2): {_fw[1]:.1e}\")\n",
    "_cs = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_cs[0][0.1]:.1e} / {_cs[0][0.02]:.1e} / {_cs[0][0.005]:.1e} \"\n",
    "      f\"at dt 0.1 / 0.02 / 0.005 (second order);  |dG/dX - B|/B {_cs[1][0.1]:.1e} / {_cs[1][0.02]:.1e} / \"\n",
    "      f\"{_cs[1][0.005]:.1e} (first);  B_nu share {_cs[2][0.1]:.2f} at 1-b2={1 - _cs[7]:.1e}\")\n",
    "print(f\"                                 (b) heavy-ball limit (b2=1, D=eta) {_cs[3]:.1e};  (c) sliding at \"\n",
    "      f\"1-b2={1 - _cs[8]:.1e}: median |X - X_vel|/X_vel {_cs[4][0.1]:.1e} / {_cs[4][0.02]:.1e} / {_cs[4][0.005]:.1e} \"\n",
    "      f\"(first order), max gap {_cs[5][0.1]:.1e} / {_cs[5][0.02]:.1e} / {_cs[5][0.005]:.1e} (second);  \"\n",
    "      f\"(d) k=1 closed form vs SDCPSolver {_cs[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own:\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (Adam with cross entropy: not probed yet)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# m <- b1 m + (1-b1) g,  nu <- b2 nu + (1-b2) g^2,  w <- w - eta m_hat / (sqrt(nu_hat) + eps)\n",
    "# with the bias-corrected m_hat = m/(1-b1^t), nu_hat = nu/(1-b2^t); epsilon outside\n",
    "# the root (Cohen 2022).  Threshold on lambda_max(D H) = lambda(P^-1 H) with\n",
    "# P = (sqrt(nu_hat) + eps)/eta:  2(1+b1)/(1-b1) = 38 at b1 = 0.9.\n",
    "beta1              = 0.9\n",
    "beta2              = 0.999\n",
    "epsilon            = 1e-7\n",
    "bias_correction    = 1          # 1 = bc1 = 1-b1^t, bc2 = 1-b2^t on the discrete arm AND every flow;\n",
    "                                # it removes the nu transient that would otherwise put the\n",
    "                                # effective sharpness far above the threshold for ~1/(1-b2) steps\n",
    "nu_floor           = 1e-24      # clamp on nu (float64 flow state; keeps D finite)\n",
    "weight_decay       = 0.0        # AdamW (2026-10-03): torch's decoupled decay, w <- (1 - eta*wd) w before\n",
    "                                # the Adam step, on every parameter (biases too).  0 = Adam exactly; > 0\n",
    "                                # names the run AdamW in every title.  Every flow carries the same\n",
    "                                # float32-realised c = 1 - eta*wd (cell 13); keep eta*wd >> 2^-24 ~ 6e-8,\n",
    "                                # below ~3e-8 the float32 discrete arm does not decay at all.\n",
    "# The effective sharpness at t = 0 is eta * lambda_max(diag(1/(sqrt(nu_hat)+eps)) H) ~ 8e4 eta,\n",
    "# so eta must be well under 38/8e4 ~ 5e-4 to start below the threshold.\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md, adam-tc-5000):\n",
    "#     eta     eff lambda_1(0)   t_c\n",
    "#     4e-4    28.8               300    starts at 0.76x threshold\n",
    "#     2e-4    13.9               200\n",
    "#     1e-4     6.9               500\n",
    "#     5e-5     3.5               800\n",
    "#     2e-5     1.4              2700    soft: hovers at 36.5-37 from 2300\n",
    "#     1e-5     0.69             4900    clean monotone approach      <- this notebook\n",
    "# Every probe arrests at ~38; t_c ~ 1/eta.\n",
    "learning_rate      = 1e-5       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 6900       # T:  t_c + 2000\n",
    "warmup_iterations  = 2900       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this).  3 since 2026-09-29:\n",
    "                                # with the eigensolver fixed, the central lambda_3 enters the band at\n",
    "                                # ~6500 and reaches 38 by ~6800 (-paper-w4000-eigfix), inside the window\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, momentum, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff (discrete arm's u)\n",
    "endpoint_hatch     = 1          # the pair reads its odd force at r_min when closer than the hatch\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta1={beta1}  beta2={beta2}  epsilon={epsilon}  \"\n",
    "      f\"bias_correction={bias_correction}  threshold(lambda_max(DH))={2 * (1 + beta1) / (1 - beta1):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Adam on the MLP: time-averaged rod flow against central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Adam on the MLP, as in `experiment_adam_mlp_cifar10`, with midpoint rod flow and central flow only. An observer averages the rod's extent matrix over windows of growing length (`avg_windows`, from `avg_start_iter`) and compares the average with central flow's covariance. It also measures how fast the rod's axis turns, against the linear turning law. The runs place the window where two or three eigenvalues are critical (k = 2 or 3). With `arms = 'mprod'` the notebook runs rod flow alone and compares its position and momentum extents, the two-cycle relation.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb adam_rodavg_k2.ipynb -f params/adam_rodavg_k2.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/adam_rodavg_k2.yaml` | Figures 28 and 32 | 14 min |\n",
    "| `params/adam_rodavg_k3.yaml` | Figure 28 | 36 min |\n",
    "| `params/adam_two_cycle.yaml` | Figures 30 and 31 | 6 min |\n",
    "| `params/adamw_rodavg_k2.yaml` | Figures 29 and 32 | 22 min |\n",
    "| `params/adamw_rodavg_k3.yaml` | Figure 29 | 1.2 h |\n",
    "| `params/adamw_two_cycle.yaml` | Figures 30 and 31 | 8 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Adam: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Adam with bias correction and $\\epsilon$ outside the root,\n",
    "$m_{t+1} = \\beta_1 m_t + (1-\\beta_1)\\nabla L$, $\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - D(\\nu_{t+1})\\,m_{t+1}$, $D(\\nu) = \\eta/(\\mathrm{bc}_1(\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon))$.\n",
    "The effective sharpness is $\\lambda_{\\max}(DH)$ (the pencil $(H, P)$ with\n",
    "$P = (\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon)/\\eta$, $U^\\top PU = I$) against\n",
    "$S^\\star = 2(1+\\beta_1)/(1-\\beta_1) = 38$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta_1)[\\nabla L - \\bar m]$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$,\n",
    "  $\\dot{\\bar w} = -D(\\bar\\nu^+)[\\beta_1\\bar m + (1-\\beta_1)\\nabla L]$.\n",
    "* **midpoint rod flow (mp-rod)** -- the paper's Adam rod flow (eq:adam-rodflow):\n",
    "  heavy ball's rows with $\\eta \\to D(\\bar\\nu^+)$ elementwise at the frozen\n",
    "  preconditioner, $\\bar\\nu$ fed $\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2}$.\n",
    "* **endpoint rod flow (ep-rod)** -- the literal pair $(w, m), (w', m')$ with one\n",
    "  shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$\n",
    "  (eq:adam-endpoint): the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- the two-route velocity-level SDCP of appendix F\n",
    "  (\"Adam\"): the multiplier reaches the constraint through the position row\n",
    "  ($\\mathsf B_m \\sim \\mathrm{d}t$) and through $\\dot{\\bar\\nu}$\n",
    "  ($\\mathsf B_\\nu \\sim \\mathrm{d}t(1-\\beta_2)$, RMSProp's route); the share of\n",
    "  the preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time: rod rows equal\n",
    "$-(T_{\\rm lin} + I)$ with a diagonal $D$, the pair's unit step is the Adam map,\n",
    "pair $\\equiv$ midpoint rows at frozen $D$, the floor is antisymmetric, the\n",
    "central program linearises the exact end-of-substep gap at $O(\\mathrm{d}t^2)$,\n",
    "reduces to heavy ball's at $\\beta_2 = 1$, slides at $O(\\mathrm{d}t)$ with both\n",
    "routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# ADAM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()` (the knobs resolved BELOW the papermill\n",
    "# injection point) and the iteration index t (for the bias corrections).\n",
    "# Adam, bias-corrected, epsilon outside the root, as the discrete loop writes it:\n",
    "#     m+ = b1 m + (1-b1) g,   nu+ = b2 nu + (1-b2) g^2,\n",
    "#     w+ = w - D(nu+) m+,     D(nu) = eta / ( bc1 ( sqrt(nu/bc2) + eps ) ),\n",
    "#     bc1 = 1 - b1^(t+1), bc2 = 1 - b2^(t+1)   (both 1 with bias_correction = 0).\n",
    "# The effective sharpness is lambda_max(P^-1 H) with P = (sqrt(nu/bc2)+eps)/eta\n",
    "# = 1/d_vec (the eigensolver's pencil, U^T P U = I), against\n",
    "# S* = 2(1+b1)/(1-b1) = 38 at b1 = 0.9 -- the paper's lambda_max(DH) up to bc1.\n",
    "#\n",
    "# AdamW (weight_decay > 0; 2026-10-03, notes/2026-10-03-adamw-rod-flow.tex):\n",
    "# torch's decoupled decay, w+ = c w - D(nu+) m+ with c = 1 - eta*weight_decay\n",
    "# (eta, NOT eta/bc1; every parameter, biases included; the gradient at w).\n",
    "# c is the float32-REALISED factor the discrete arm multiplies by (_decay_c), and every\n",
    "# flow uses that same c: the threshold is (1+c)(1+b1)/(1-b1) exactly (cI commutes\n",
    "# with the pencil), the rod's -2 delta becomes -(1+c) delta, the centres carry\n",
    "# -(1-c) wbar (position_decay, which the lockstep adds to every centre's dw),\n",
    "# and the floor models the second rounding of w.  weight_decay = 0 is Adam\n",
    "# exactly: every branch below falls through to the Adam code path.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='adam', name='Adam',\n",
    "    has_momentum=True,      # z = (w, m, nu); the rod is Delta = (delta, gamma), nu smooth\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    # the figures plot the preconditioned sharpness itself (Eric, 2026-10-25): lambda_1 of\n",
    "    # Phat^-1/2 H Phat^-1/2, Phat = P(nu/bc2) = sqrt(nu/bc2)+eps, which is lambda_max(DH) / eta\n",
    "    # once bc1 = 1, against S*/eta -- the effective eigenvalues and S* divided by eta\n",
    "    sharp_label=r'$\\lambda_1(\\hat P^{-1/2}H\\hat P^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,\n",
    "    sharp_units='lambda_max(P^-1 H), P = (sqrt(nu/bc2)+eps)/eta',\n",
    "    thr_formula='2(1+beta1)/(1-beta1) on lambda_max(DH)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\n",
    "    Also names the optimizer: OPT is built above the papermill injection, so\n",
    "    OPT['name'] (every title, the CONFIG line, the summary, the npz) is set\n",
    "    here, from the weight_decay that actually landed.\"\"\"\n",
    "    wd = float(globals().get('weight_decay', 0.0))\n",
    "    OPT['name'] = 'AdamW' if wd > 0.0 else 'Adam'\n",
    "    return dict(eta=float(learning_rate), beta1=float(beta1), beta2=float(beta2),\n",
    "                epsilon=float(epsilon), bias_correction=int(bias_correction), nu_floor=float(nu_floor),\n",
    "                weight_decay=wd)\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"Knobs exported as xhp_* (no extra arms): AdamW's weight_decay, so the npz\n",
    "    says which optimizer ran.\"\"\"\n",
    "    return dict(weight_decay=float(globals().get('weight_decay', 0.0)))\n",
    "\n",
    "\n",
    "def _decay_c(hp):\n",
    "    \"\"\"AdamW's per-step factor c = 1 - eta*weight_decay as the float32 discrete arm\n",
    "    realises it (the scalar rounds to a multiple of 2^-24 below 1); 1.0 for Adam.\"\"\"\n",
    "    wd = float(hp.get('weight_decay', 0.0))\n",
    "    if wd == 0.0:\n",
    "        return 1.0\n",
    "    return float(torch.tensor(1.0 - hp['eta'] * wd, dtype=torch.float32))\n",
    "\n",
    "\n",
    "def position_decay(w, hp):\n",
    "    \"\"\"AdamW's term in every centre's dw/dt, -(1-c) w (None for Adam).  The\n",
    "    lockstep picks this up by name and adds it to the stable, mp-rod and edge\n",
    "    centres; the central flow adds it in central_sdcp / central_step below, the\n",
    "    endpoint pair in EndpointPair.step.\"\"\"\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return None\n",
    "    return -(1.0 - c) * w\n",
    "\n",
    "\n",
    "def _bc(t, hp):\n",
    "    \"\"\"(bc1, bc2) at iteration t (the step from t to t+1).\"\"\"\n",
    "    if hp['bias_correction']:\n",
    "        return 1.0 - hp['beta1'] ** (t + 1), 1.0 - hp['beta2'] ** (t + 1)\n",
    "    return 1.0, 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc(t, hp)[1]) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (bc1 (sqrt(nu/bc2) + eps)), elementwise.\"\"\"\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    return hp['eta'] / (bc1 * (torch.sqrt(nu / bc2) + hp['epsilon']))\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units.  AdamW:\n",
    "    (1+c)(1+b1)/(1-b1), exact (det(J+I) = (1+c)(1+b1) - (1-b1) lambda(DH)).\"\"\"\n",
    "    s_eff = (1.0 + _decay_c(hp)) * (1.0 + hp['beta1']) / (1.0 - hp['beta1'])\n",
    "    return s_eff, s_eff\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns lambda(P^-1 H): the plotted units.\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment nu, at the\n",
    "    model's dtype (the eigensolve runs there).\"\"\"\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: zero with bias correction (the corrections absorb the start),\n",
    "    g0^2 without it (RMSProp's convention).\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Adam step from (w, m, nu) with gradient g at w.  AdamW as torch writes\n",
    "    it: p.mul_(c) then the Adam step -- w is rounded twice.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    m1 = b1 * m + (1.0 - b1) * g\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    c = _decay_c(hp)\n",
    "    w1 = (w if c == 1.0 else w.mul(c)) - _D(nu1, t, hp) * m1\n",
    "    return w1, m1, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    \"\"\"<g^2> over the rod's endpoints: gbar^2 + [[g]]^2 (the endpoint gradients are\n",
    "    gbar +- [[g]]), in float64, carried in nu's dtype.\"\"\"\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own), with\n",
    "    the position row reading the UPDATED momentum and the UPDATED second moment:\n",
    "        dm/dt  = (1-b1)(g - m),\n",
    "        dnu/dt = (1-b2)(<g^2> - nu),   nu+ = b2 nu + (1-b2) <g^2>,\n",
    "        dw/dt  = -D(nu+) (m + dm/dt).\n",
    "    `g` is grad L at the centre for the stable flow (<g^2> = g^2) and the\n",
    "    endpoint-mean gbar for the rods, which pass the odd force h_amp at the\n",
    "    rod's own amplitude so that <g^2> = gbar^2 + [[g]]^2 (paper eq:adam-rodflow).\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    dm = (1.0 - b1) * (g - m)\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * (m + dm)\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, dm, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude at frozen preconditioner\n",
    "    D_bar = D(nu+), nu+ = b2 nu + (1-b2)(gbar^2 + [[g]]^2):\n",
    "        dgamma/dt = -(1+b1) gamma - (1-b1) [[g]],\n",
    "        ddelta/dt = -2 delta - D_bar (gamma + dgamma/dt)  =  -2 delta + D_bar (b1 gamma + (1-b1) [[g]]),\n",
    "    heavy ball's rows with eta -> D elementwise (paper eq:adam-rodflow).\n",
    "    AdamW: -2 delta -> -(1+c) delta.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    f_mom = -(1.0 + b1) * u_mom - (1.0 - b1) * h_r\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    D_bar = _D(nu_plus, t, hp)\n",
    "    f_pos = -(1.0 + _decay_c(hp)) * u_pos - D_bar * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units: D(nu) mbar.\"\"\"\n",
    "    return _D(nu, t, hp) * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta1']\n",
    "\n",
    "\n",
    "def _roundoff_equilibrium_c(p, m, b, beta, c):\n",
    "    \"\"\"AdamW's R_j: the stationary round-off variance of the mode map\n",
    "    [[c - (1-b)L, -b], [(1-b)L, b]], L = b_j S*_c (note eq:Rj; cell 11's\n",
    "    roundoff_equilibrium at c = 1).  The position source p already carries the\n",
    "    second rounding (floor_source / floor_fixed_point_of below).\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        num = (p * (2.0 * b * beta * (1.0 + beta) * (1.0 + c) + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "               + m * beta * beta * (1.0 + beta * c))\n",
    "        den = ((1.0 - b) * (1.0 + beta) * (1.0 + c) * (1.0 - beta * c)\n",
    "               * (b * (1.0 + beta) * (1.0 + c) + (1.0 - beta) * (1.0 - c)))\n",
    "        R = num / den\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "    # AdamW: w is rounded twice per step (p.mul_(c), then the Adam step), and the\n",
    "    # rod's per-substep factor is rho_j = 1 + dt (1+c)(b_j - 1).  The source\n",
    "    # q_j = R_j (1 - rho_j^2) is finite through the edge; where b_j >= 1 the\n",
    "    # equilibrium is not defined, so q_j is taken as its limit, written in the\n",
    "    # form whose (1 - b_j) cancels.\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    beta = floor_beta(hp)\n",
    "    p2 = (1.0 + c * c) * np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    k = 1.0 + c\n",
    "    num = (p2 * (2.0 * b * beta * (1.0 + beta) * k + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "           + m * beta * beta * (1.0 + beta * c))\n",
    "    den = (1.0 + beta) * k * (1.0 - beta * c) * (b * (1.0 + beta) * k + (1.0 - beta) * (1.0 - c))\n",
    "    # R_j (1 - rho^2) with 1 - rho^2 = dt k (1-b) (2 - dt k (1-b)): the (1-b) cancels\n",
    "    return num / den * float(dt) * k * (2.0 - float(dt) * k * (1.0 - b))\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "    return np.sqrt(_roundoff_equilibrium_c((1.0 + c * c) * np.asarray(p, dtype=float), m, b, floor_beta(hp), c))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of effective sharpness\n",
    "    lambda(DH): the root of mu^2 + (3+b1-a) mu + 2(1+b1) - a = 0 with the largest\n",
    "    real part, a = (1-b1) lambda_eff (heavy ball's, the preconditioner scaled\n",
    "    into the effective units).  AdamW: mu^2 + (2+c+b1-a) mu + (1+c)(1+b1) - a.\"\"\"\n",
    "    b = hp['beta1']\n",
    "    cw = _decay_c(hp)\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (2.0 + cw + b) - a\n",
    "    disc = c * c - 4.0 * ((1.0 + cw) * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the three rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _adam_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                    eta, beta1, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the ADAM CENTRAL FLOW (paper appendix F,\n",
    "    \"Adam\"; the two-route velocity-level program).  The centre with the\n",
    "    endpoint-mean gradient and second moment replaced by their third-order\n",
    "    expansions, Sigma = U X U^T on the critical face of the pencil\n",
    "    (H(wbar), P(nubar)), U^T P U = I:\n",
    "\n",
    "        <g>   = grad L + (1/2) T[Sigma],          T[Sigma] = grad_w <H, Sigma>\n",
    "        <g^2> = grad L^2 + diag((HU) X (HU)^T)\n",
    "        dmbar/dt = (1-b1)( <g> - mbar ),   dnubar/dt = (1-b2)( <g^2> - nubar ),\n",
    "        dwbar/dt = -D(nubar+) ( b1 mbar + (1-b1) <g> ).\n",
    "\n",
    "    Sigma is in dwbar/dt directly, so the constraint has relative degree one\n",
    "    through BOTH routes; the end-of-substep gap linearised at (wbar, nubar)\n",
    "    with U fixed is\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt (1-b1)/2 * [ <grad H_ij, D+ grad H_kl> ]           (the position route)\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]   (the preconditioner route)\n",
    "        SDCP(A, B_m + B_nu).\n",
    "\n",
    "    The X-dependence of D(nubar+) inside the substep is dropped (D+ at\n",
    "    nubar+_free), as is the grad L . grad^3[Sigma] cross term of <g^2>.\n",
    "    b2 = 1 with D+ = eta reduces (A, B_m) to heavy ball's program line for line\n",
    "    (self-check (b)).  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu), the k x k\n",
    "    program assembled in float64.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta                # [d], = 1/d_vec\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * (0.5 * (1.0 - beta1))\n",
    "           * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T))\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    _dec = position_decay(st['w'], hp)          # AdamW: the decay is in the free drift of A\n",
    "    if _dec is not None:\n",
    "        wdot_free = wdot_free + _dec.to(wdot_free.dtype)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _adam_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "        hp['eta'], b1, b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on all three rows with the slaved Sigma forces (T_Sigma None\n",
    "    below the band = the stable flow).  AdamW adds -(1-c) w to the position row\n",
    "    (linear, so the rod average adds no Sigma correction to it).\"\"\"\n",
    "    _dec = position_decay(w, hp)\n",
    "    if _dec is not None:\n",
    "        wdot = wdot + _dec.to(wdot.dtype)\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    c = 0.5 * (1.0 - hp['beta1'])\n",
    "    return (w + dt * (wdot - c * info['D_plus'] * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma),\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') with ONE\n",
    "    shared second moment nubar (paper eq:adam-endpoint: dnubar/dt =\n",
    "    (1-b2)[(g^2 + g'^2)/2 - nubar]), stored in the flow dtype.  dz/dt = T(z') - z,\n",
    "    dz'/dt = T(z) - z' with T the Adam map at the shared nu+; pushed through\n",
    "    (zbar, Delta) it is the midpoint rows at frozen D(nubar+) EXACTLY\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically on the position\n",
    "    block; accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m, self.nu = z(), z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus, nu):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g), nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        with the shared nu+ = b2 nu + (1-b2)(g^2 + g'^2)/2; returns\n",
    "        d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b1, b2 = hp['beta1'], hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b1 * self.m_p + (1.0 - b1) * gp\n",
    "        mp_m = b1 * self.m_m + (1.0 - b1) * gm\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        cw = _decay_c(hp)                              # AdamW: T(z) = (c w - D m+, m+)\n",
    "        Tw_m, Tm_m = cw * self.w_m - Dp * mp_m, mp_m\n",
    "        Tw_p, Tm_p = cw * self.w_p - Dp * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        Dl = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(Dl @ Dl)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(Dl @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/adam_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b1=0.9, b2=0.999, eps=1e-7, n=40, seed=0, cw=1.0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode in effective\n",
    "    units with a diagonal D (and b1 = 0 gives RMSProp's ddelta/dt = -2 delta + D [[g]]);\n",
    "    (b) EndpointPair.step at dt = 1 is the Adam map on the pair (shared nu);\n",
    "    (c) the pair at dt = 0.1 (500 substeps, non-quadratic loss) pushed through\n",
    "    (zbar, Delta, nubar) equals the midpoint rows at frozen D(nubar+) -- the\n",
    "    mp-rod == ep-rod identity;  (d) the floor is antisymmetric (centre, momentum\n",
    "    and nu untouched);  (e) an equal pair reads collapsed.  cw < 1 runs all of it\n",
    "    as AdamW with c = cw (weight_decay = (1-cw)/eta at every eta used), the\n",
    "    reference map and the centre carrying the decay.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    cr = _decay_c(hp)                                  # the realised c (float32-rounded cw)\n",
    "    # (a): on a mode with D = d, nu frozen (b2 = 1 -> nu+ = nu), D(nu) = d\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = 1/(sqrt(nu)+eps) = d at eta = 1\n",
    "        hpa = dict(hp, beta2=1.0)\n",
    "        for lam_eff in (5.0, 30.0, 37.9, 38.3):\n",
    "            lam = lam_eff / d\n",
    "            a = (1.0 - b1) * lam_eff\n",
    "            G = np.array([[-(1.0 + cr) + a, d * b1], [-(1.0 - b1) * lam, -(1.0 + b1)]])\n",
    "            for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "                f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                         torch.tensor([lam * dd], dtype=f64), None, nu1, hpa, 0,\n",
    "                                         gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "                ref = G @ [dd, gg]\n",
    "                worst_a = max(worst_a, abs(float(f_pos[0]) - ref[0]) / max(abs(ref[0]), 1.0),\n",
    "                              abs(float(f_mom[0]) - ref[1]) / max(abs(ref[1]), 1.0))\n",
    "    hp0 = dict(hp, beta1=0.0, beta2=1.0)\n",
    "    nu1 = torch.tensor([(1.0 / 0.5 - eps) ** 2], dtype=f64)\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, nu1, hp0, 0,\n",
    "                          gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-(1.0 + cr) + 0.5 * 40.0)) / 20.0)\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    # a non-quadratic loss; nu starts at g(w0)^2 and eta puts lambda(DH) at 36 < 38\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 36.0 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta, weight_decay=(1.0 - cw) / eta)\n",
    "\n",
    "    def T_shared(w, m, nu, g, g2):\n",
    "        mp = b1 * m + (1.0 - b1) * g\n",
    "        nup = b2 * nu + (1.0 - b2) * g2\n",
    "        return _decay_c(hp) * w - _D(nup, 0, hp) * mp, mp, nup\n",
    "\n",
    "    g0 = gL(w0)\n",
    "    w1, m1, nu1 = T_shared(w0, m0, nu0, g0, g0 * g0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        ref_p = T_shared(pair.w_m, pair.m_m, pair.nu, gm, g2)\n",
    "        ref_m = T_shared(pair.w_p, pair.m_p, pair.nu, gp, g2)\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, ref_p[0]), (pair.m_p, ref_p[1]), (pair.w_m, ref_m[0]),\n",
    "                     (pair.m_m, ref_m[1]), (pair.nu, ref_p[2])):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    wb, mb, dl, ga, nb = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        dw, dm, dnu = stable_field(gbar, mb, nb, hp, 0, h_amp=h)\n",
    "        _dec = position_decay(wb, hp)\n",
    "        if _dec is not None:\n",
    "            dw = dw + _dec\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, mb, nb = wb + dt * dw, mb + dt * dm, advance_nu(nb, dnu, dt, hp)\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.nu_centre(), nb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    c0, mc0, g0_, nu0_ = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0_).abs().max()),\n",
    "                float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0), nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _adamw_selfcheck(b1=0.9, eps=1e-7, cw=0.9):\n",
    "    \"\"\"AdamW's two closed forms, against the map itself:\n",
    "      (f) THRESHOLD: on a quadratic loss with frozen nu (b2 = 1, no bias\n",
    "          correction), the Jacobian of discrete_step on (w, m) has an eigenvalue\n",
    "          crossing -1 exactly at lambda(DH) = threshold(hp)[0], for c = 1 and c = cw;\n",
    "      (g) FLOOR: _roundoff_equilibrium_c is the Lyapunov solution of the mode map\n",
    "          (scipy), equals cell 11's roundoff_equilibrium at c = 1, and floor_source\n",
    "          is R_j (1 - rho_j^2) with rho_j = 1 + dt (1+c)(b_j - 1).\"\"\"\n",
    "    import scipy.linalg\n",
    "    f64 = torch.float64\n",
    "    worst_f = 0.0\n",
    "    for c_t in (1.0, cw):\n",
    "        hp = dict(eta=1.0, beta1=b1, beta2=1.0, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "                  weight_decay=1.0 - c_t)\n",
    "        S = threshold(hp)[0]\n",
    "        d = 0.25\n",
    "        nu = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = d at eta = 1\n",
    "\n",
    "        def rho_min(fac):\n",
    "            h = fac * S / d\n",
    "\n",
    "            def F(z):\n",
    "                w, m = z[:1], z[1:]\n",
    "                w1, m1, _ = discrete_step(w, m, nu, h * w, 0, hp)\n",
    "                return torch.cat([w1, m1])\n",
    "\n",
    "            J = torch.autograd.functional.jacobian(F, torch.tensor([0.3, -0.1], dtype=f64))\n",
    "            return float(np.linalg.eigvals(J.numpy()).real.min())\n",
    "\n",
    "        lo, hi = 0.9, 1.1                        # bisect the flip of the map's own Jacobian\n",
    "        assert rho_min(lo) > -1.0 > rho_min(hi), (c_t, rho_min(lo), rho_min(hi))\n",
    "        for _ in range(60):\n",
    "            mid = 0.5 * (lo + hi)\n",
    "            lo, hi = (mid, hi) if rho_min(mid) > -1.0 else (lo, mid)\n",
    "        worst_f = max(worst_f, abs(0.5 * (lo + hi) - 1.0))\n",
    "    assert worst_f < 1e-9, worst_f\n",
    "    worst_g = 0.0\n",
    "    for beta in (0.0, 0.5, 0.9):\n",
    "        for c_t in (1.0, cw, 0.99):\n",
    "            S = (1.0 + c_t) * (1.0 + beta) / (1.0 - beta)\n",
    "            for b in (0.05, 0.5, 0.97):\n",
    "                for (p_, m_) in ((1.0, 0.0), (0.3, 2.0)):\n",
    "                    L = b * S\n",
    "                    T = np.array([[c_t - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "                    R = scipy.linalg.solve_discrete_lyapunov(T, np.diag([p_, m_]))[0, 0]\n",
    "                    Rc = float(_roundoff_equilibrium_c(p_, m_, b, beta, c_t))\n",
    "                    worst_g = max(worst_g, abs(Rc - R) / R)\n",
    "                    if c_t == 1.0:\n",
    "                        worst_g = max(worst_g, abs(float(roundoff_equilibrium(p_, m_, b, beta)) - R) / R)\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=0.999, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    c_r, dt = _decay_c(hp), 0.25\n",
    "    for b in (0.3, 0.9):\n",
    "        q = float(floor_source(1.0, 0.5, b, hp, dt))\n",
    "        rho = 1.0 + dt * (1.0 + c_r) * (b - 1.0)\n",
    "        R = float(_roundoff_equilibrium_c((1.0 + c_r * c_r) * 1.0, 0.5, b, b1, c_r))\n",
    "        worst_g = max(worst_g, abs(q - R * (1.0 - rho * rho)) / q)\n",
    "    assert worst_g < 1e-10, worst_g\n",
    "    return worst_f, worst_g\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b1=0.9, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The Adam central substep on the three-dimensional toy: L = (1/2) lam0(y,z) x^2\n",
    "    - f_y y - f_z z, lam0 = lam00 + y + (kappa/2) z^2, P = (sqrt(nu)+eps)/eta\n",
    "    elementwise, bc = 1.  On the slice x = 0 the pencil has the single mode\n",
    "    u = e_x/sqrt(P_x); nu_x is fed ONLY by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2) and\n",
    "          |(G(X) - G(0))/X - B|/B = O(dt) against the exact end-of-substep gap;\n",
    "      (b) HEAVY-BALL LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) are heavy\n",
    "          ball's program in raw units to 1e-10;\n",
    "      (c) SLIDING with both routes on (B_nu share 0.98): X tracks the two-route\n",
    "          velocity-level closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver to ~1e-4.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0 * (1.0 + b1) / (1.0 - b1)\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "\n",
    "    def lam0(y, z, lam00):\n",
    "        return lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(m, v, b2, e):\n",
    "        mdot_free = (1.0 - b1) * (gradL - m)\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        wdot_free = -D_plus * (b1 * m + (1.0 - b1) * gradL)\n",
    "        return mdot_free, vdot_free, D_plus, wdot_free\n",
    "\n",
    "    def program(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        return _adam_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                               eta, b1, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        m_new = m + dt * (mdot_free + 0.5 * (1.0 - b1) * T_sig)\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * (1.0 - b1) * D_plus * T_sig)\n",
    "        return m_new, v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, m, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        m_new, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return (float(X[0, 0]), m_new, v_new, y_new, z_new,\n",
    "                float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0]))\n",
    "\n",
    "    def block_gap(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        _, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, -2.0, -1.0], dtype=f64) / 5.0 ** 0.5\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, m0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0 + 0.05, z0, m0.clone(), v0.clone()\n",
    "        xv, _, _, _, _, A_, Bm_, Bv_ = substep(y, z, m, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, m, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, m, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, m, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_hb = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    thr_raw = thr / eta\n",
    "    for dt in (0.1, 0.02):\n",
    "        for (yy, zz, mm) in ((1.2 - 0.5 * kappa * z0 * z0, z0, m0),\n",
    "                             (1.0 - 0.5 * kappa * z0 * z0, z0, m0 + torch.tensor([0.0, -0.05, 0.0], dtype=f64))):\n",
    "            X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, mm, v_hb, dt, 1.0, e_b, lam00_b)\n",
    "            g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "            lam_raw = lam0(yy, zz, lam00_b)\n",
    "            wf_raw = -eta * (b1 * mm + (1.0 - b1) * gradL)\n",
    "            A_raw = thr_raw - lam_raw - dt * float(g_raw @ wf_raw)\n",
    "            B_raw = dt * 0.5 * eta * (1.0 - b1) * float(g_raw @ g_raw)\n",
    "            X_raw = max(0.0, -A_raw / B_raw)\n",
    "            assert X_raw > 0.0, (yy, zz, A_raw)\n",
    "            T_raw = g_raw * X_raw\n",
    "            worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                          float((T_sig - T_raw).abs().max()) / float(T_raw.abs().max()),\n",
    "                          abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, m, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        _, vdot_free, D_plus, wdot_free = frees(m, v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * (1.0 - b1) * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, m, v)\n",
    "            xv, m, v, y, z = substep(y, z, m, v, dt, b2c, eps, lam00)[:5]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, m, v, y, z = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=False)[:5]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Adam): rows == -(T_lin+I) per mode with diagonal D {_r[0]:.1e};  endpoint unit step == \"\n",
    "      f\"Adam map on the pair {_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at frozen D(nu+) \"\n",
    "      f\"{_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_rw = _rod_selfcheck(cw=0.9)\n",
    "print(f\"rod self-check (AdamW, c = 0.9): rows {_rw[0]:.1e};  endpoint unit step == AdamW map on the pair \"\n",
    "      f\"{_rw[1]:.1e};  pair == midpoint rows {_rw[2]:.1e} rel;  antisymmetric floor {_rw[3]:.1e}\")\n",
    "_fw = _adamw_selfcheck()\n",
    "print(f\"AdamW self-check: discrete_step's flip at threshold(hp) to {_fw[0]:.1e} (c = 1 and 0.9);  \"\n",
    "      f\"floor R_j(c) == Lyapunov solve, == cell 11 at c = 1, q_j == R_j(1-rho_j^2): {_fw[1]:.1e}\")\n",
    "_cs = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_cs[0][0.1]:.1e} / {_cs[0][0.02]:.1e} / {_cs[0][0.005]:.1e} \"\n",
    "      f\"at dt 0.1 / 0.02 / 0.005 (second order);  |dG/dX - B|/B {_cs[1][0.1]:.1e} / {_cs[1][0.02]:.1e} / \"\n",
    "      f\"{_cs[1][0.005]:.1e} (first);  B_nu share {_cs[2][0.1]:.2f} at 1-b2={1 - _cs[7]:.1e}\")\n",
    "print(f\"                                 (b) heavy-ball limit (b2=1, D=eta) {_cs[3]:.1e};  (c) sliding at \"\n",
    "      f\"1-b2={1 - _cs[8]:.1e}: median |X - X_vel|/X_vel {_cs[4][0.1]:.1e} / {_cs[4][0.02]:.1e} / {_cs[4][0.005]:.1e} \"\n",
    "      f\"(first order), max gap {_cs[5][0.1]:.1e} / {_cs[5][0.02]:.1e} / {_cs[5][0.005]:.1e} (second);  \"\n",
    "      f\"(d) k=1 closed form vs SDCPSolver {_cs[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own:\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (Adam with cross entropy: not probed yet)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# m <- b1 m + (1-b1) g,  nu <- b2 nu + (1-b2) g^2,  w <- w - eta m_hat / (sqrt(nu_hat) + eps)\n",
    "# with the bias-corrected m_hat = m/(1-b1^t), nu_hat = nu/(1-b2^t); epsilon outside\n",
    "# the root (Cohen 2022).  Threshold on lambda_max(D H) = lambda(P^-1 H) with\n",
    "# P = (sqrt(nu_hat) + eps)/eta:  2(1+b1)/(1-b1) = 38 at b1 = 0.9.\n",
    "beta1              = 0.9\n",
    "beta2              = 0.999\n",
    "epsilon            = 1e-7\n",
    "bias_correction    = 1          # 1 = bc1 = 1-b1^t, bc2 = 1-b2^t on the discrete arm AND every flow;\n",
    "                                # it removes the nu transient that would otherwise put the\n",
    "                                # effective sharpness far above the threshold for ~1/(1-b2) steps\n",
    "nu_floor           = 1e-24      # clamp on nu (float64 flow state; keeps D finite)\n",
    "weight_decay       = 0.0        # AdamW (2026-10-03): torch's decoupled decay, w <- (1 - eta*wd) w before\n",
    "                                # the Adam step, on every parameter (biases too).  0 = Adam exactly; > 0\n",
    "                                # names the run AdamW in every title.  Every flow carries the same\n",
    "                                # float32-realised c = 1 - eta*wd (cell 13); keep eta*wd >> 2^-24 ~ 6e-8,\n",
    "                                # below ~3e-8 the float32 discrete arm does not decay at all.\n",
    "# The effective sharpness at t = 0 is eta * lambda_max(diag(1/(sqrt(nu_hat)+eps)) H) ~ 8e4 eta,\n",
    "# so eta must be well under 38/8e4 ~ 5e-4 to start below the threshold.\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md, adam-tc-5000):\n",
    "#     eta     eff lambda_1(0)   t_c\n",
    "#     4e-4    28.8               300    starts at 0.76x threshold\n",
    "#     2e-4    13.9               200\n",
    "#     1e-4     6.9               500\n",
    "#     5e-5     3.5               800\n",
    "#     2e-5     1.4              2700    soft: hovers at 36.5-37 from 2300\n",
    "#     1e-5     0.69             4900    clean monotone approach      <- this notebook\n",
    "# Every probe arrests at ~38; t_c ~ 1/eta.\n",
    "learning_rate      = 1e-5       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# THE ROD-AVERAGING WINDOW sits past the crossings, on a critical face of fixed\n",
    "# dimension (the -paper-w4000-eigfix traces, 2026-09-29, dt 0.25, after the eigensolver\n",
    "# fix): the central flow is in contact from 4849, k_band 1 from 4806 and 2 from 4980;\n",
    "# its lambda_2 reaches 38 by ~5200, and its lambda_3 enters the 37.05 band at ~6500\n",
    "# (36.43 at 6200, 36.99 at 6400, 37.61 at 6600) and reaches 38 by 6800.  (The pre-fix\n",
    "# run put that band entry at ~6960: the old window 5700 / 6200-7000 is invalid.)  Adam's discrete eigenvalues ring below 38\n",
    "# (37.3-38.4), so the discrete crossings are soft.\n",
    "#   k = 2 (the default): handoff 5200 (the central lambda_2 at 38), averaging 5500-6500,\n",
    "#         stopping at lambda_3's band entry; cvxpy every substep -- use an A100\n",
    "#   k = 1: none.  The one-mode face lasts ~180 iterations (4806-4986) here, and\n",
    "#         lambda_2 follows lambda_1 within 300-800 iterations at every probed eta.\n",
    "#   Every k = 3 run, and the AdamW runs, use windows to 500, spelled out in bash as\n",
    "#         W=\"[1,$(seq -s, 10 10 500)]\"\n",
    "#   k = 3: the central flow holds lambda_3 at 38 from 6800; lambda_4 rises from -2.35 and is\n",
    "#         held ~9200-9800, a brief k = 4 episode, then leaves (the central-only probe\n",
    "#         runs/experiment_adam_mlp_cifar10-k3probe, 5200-13000).  The first three-mode face:\n",
    "#     --params \"warmup_iterations=6900,n_iterations=8901,avg_start_iter=7400,central_rank=4,avg_windows=$W\"\n",
    "#         (run -canon-k3-lin500: 0.6 h on an A100, T_sat 500 with only 3 blocks; the discrete\n",
    "#          average converges slowly, d_BW 0.17 against the rod's 0.06)\n",
    "#   AdamW (weight_decay = 10, the family's MLP choice): the central flow holds lambda_1 from\n",
    "#         ~7200, lambda_2 from ~7800, lambda_3 from ~9500, and never lambda_4 (-1.9 at 16800;\n",
    "#         the central-only probe runs/experiment_adam_mlp_cifar10-adamw-wd10-k3probe, 6800-17000):\n",
    "#     k = 2: --params \"weight_decay=10,warmup_iterations=7800,n_iterations=9301,avg_start_iter=8100,central_rank=3,avg_windows=$W\"\n",
    "#         (run -adamw-wd10-k2-lin500: 0.4 h, T_sat 400 with 3 blocks)\n",
    "#     k = 3: --params \"weight_decay=10,warmup_iterations=9800,n_iterations=15301,avg_start_iter=10300,central_rank=4,avg_windows=$W\"\n",
    "#         (run -adamw-wd10-k3-lin500: 1.25 h, T_sat 500 with 10 blocks)\n",
    "# n_iterations is one past the last averaged iteration: a block's last flip\n",
    "# a_{t1-1} is recorded at iteration t1, which must exist.\n",
    "n_iterations       = 6501\n",
    "warmup_iterations  = 5200       # t_h + 1: the flows start from the pair (t_h, t_h + 1)\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP red\n",
    "arms               = 'mprod+central'   # the rod-averaging notebooks: the rod flow and the central flow\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); one above the\n",
    "                                # face's dimension\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- the time average (the rod-averaging cells 16-17) --------------------------\n",
    "# Blocks [t0, t0 + T) from avg_start_iter, one per window T and position; the\n",
    "# discrete flip a_t, the rod flow's delta and the central flow's Sigma (at each\n",
    "# block's midpoint) projected on the discrete arm's top-avg_m eigenvectors\n",
    "# (orthonormalised: the pencil's are P-orthonormal), frozen at t0.  Windows need not\n",
    "# divide anything; the longest with >= 3 blocks is the table's \"saturated\" one --\n",
    "# T = 250 on this 1000-iteration span.\n",
    "avg_start_iter     = 5500       # >= warmup_iterations: 300 iterations for the rod to settle\n",
    "avg_windows        = [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250]\n",
    "                                # linear, every 10 iterations to 250 (Eric, 2026-10-01): every run's PR has\n",
    "                                # made 90 % of its rise by T = 79-190 and is flat beyond 250\n",
    "avg_m              = 5          # the frozen basis; <= n_eig\n",
    "closure_horizon    = 200        # cell 17's closed (v, gamma~) system: each integrated prediction runs this many\n",
    "                                # iterations from the measured pair (2026-10-06)\n",
    "closure_every      = 100        # a new prediction opens every this many iterations (two open at a time)\n",
    "k_label            = None       # arms without 'central': the window's number of critical eigenvalues, read off a\n",
    "                                # central-flow run of the same configuration (its rank, rodavg.npz k_label); a label only\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, momentum, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff (discrete arm's u)\n",
    "endpoint_hatch     = 1          # the pair reads its odd force at r_min when closer than the hatch\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta1={beta1}  beta2={beta2}  epsilon={epsilon}  \"\n",
    "      f\"bias_correction={bias_correction}  threshold(lambda_max(DH))={2 * (1 + beta1) / (1 - beta1):.4f}\")\n",
    "print(f\"avg_start_iter={avg_start_iter}  avg_windows={avg_windows}  avg_m={avg_m}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-md",
   "metadata": {},
   "source": [
    "## Time averaging and turning: the observer\n",
    "\n",
    "`lockstep_hook(event, **kw)` is called by the shared lockstep (the canonical\n",
    "cell, unchanged apart from its five guarded call sites) and writes only `AVG`.\n",
    "The blocks, the three projected objects and the turning series are documented\n",
    "at the top of the cell.  It runs its own self-tests at import: BW, PR, the\n",
    "top-$k$ cosine, the small-angle arc, and a vector turning in a plane whose\n",
    "window average climbs from PR 1 to 2.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-observer",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME AVERAGING AND TURNING -- the observer the lockstep calls (lockstep_hook)\n",
    "# =============================================================================\n",
    "# Shared by the rod-averaging notebooks.  The lockstep (the canonical cell,\n",
    "# unchanged) calls lockstep_hook(event, **kw) at five points; the hook reads the\n",
    "# discrete, rod-flow and central-flow state and writes only AVG.  Hyperparameters\n",
    "# are read at call time (the lockstep resolves hp, loss_fn, ... below papermill).\n",
    "#\n",
    "#   'disc'             every iteration: a_{t-1} (eq:decomp), the discrete basis at the cadence\n",
    "#   'rod_substep'      every rod-flow substep: delta, the rod's position half-difference\n",
    "#   'central_substep'  every central-flow substep: X_ce on crit_U (Sigma_central = U X U^T)\n",
    "#   'arm_cadence'      each arm's eigensolve: the turning law's predictions for the rod\n",
    "#   'iter_end'         closes blocks, captures Sigma_central at block midpoints\n",
    "#\n",
    "# Blocks: for each window T in avg_windows, consecutive non-overlapping blocks\n",
    "# [t0, t0 + T) from avg_start_iter.  Each block freezes the discrete arm's latest\n",
    "# top-avg_m eigenbasis U_f at t0; all three sources are projected on it:\n",
    "#   discrete   <a_t (x) a_t>_T          one sample per iteration\n",
    "#   rod flow   <delta (x) delta>_T      every substep, weight dt (one iteration = unit flow time)\n",
    "#   central    Sigma_central(t0 + floor(T/2)), the block's midpoint (section 8's\n",
    "#              Sigma_central(t) = (1/T) int_{t-T/2}^{t+T/2} Sigma_rod)\n",
    "# What falls outside U_f is kept as each source's leak.  No integer k enters:\n",
    "# k labels a run (the central flow's rank over the averaging span), nothing more.\n",
    "import math\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "# ---- metrics on m x m PSD blocks --------------------------------------------\n",
    "def _sym(A):\n",
    "    A = np.asarray(A, dtype=float)\n",
    "    return 0.5 * (A + A.T)\n",
    "\n",
    "\n",
    "def _psd_eig(A):\n",
    "    e, V = np.linalg.eigh(_sym(A))\n",
    "    return np.clip(e, 0.0, None)[::-1], V[:, ::-1]\n",
    "\n",
    "\n",
    "def _psd_sqrt(A):\n",
    "    e, V = _psd_eig(A)\n",
    "    return (V * np.sqrt(e)) @ V.T\n",
    "\n",
    "\n",
    "def bw_distance(A, B):\n",
    "    \"\"\"Bures-Wasserstein distance: d^2 = tr A + tr B - 2 tr (A^1/2 B A^1/2)^1/2.\"\"\"\n",
    "    rA = _psd_sqrt(A)\n",
    "    cross = float(np.trace(_psd_sqrt(rA @ _sym(B) @ rA)))\n",
    "    return math.sqrt(max(float(np.trace(A)) + float(np.trace(B)) - 2.0 * cross, 0.0))\n",
    "\n",
    "\n",
    "def bw_normalized(A, B):\n",
    "    \"\"\"d_BW(A, B) / sqrt(tr B): zero iff A = B; |sqrt(r) - 1| when A = r B.\"\"\"\n",
    "    trB = float(np.trace(B))\n",
    "    return bw_distance(A, B) / math.sqrt(trB) if trB > 0 else float('nan')\n",
    "\n",
    "\n",
    "def participation_ratio(A):\n",
    "    \"\"\"PR = (tr A)^2 / tr A^2 (appendix A).\"\"\"\n",
    "    e = _psd_eig(A)[0]\n",
    "    s2 = float((e * e).sum())\n",
    "    return float(e.sum()) ** 2 / s2 if s2 > 0 else float('nan')\n",
    "\n",
    "\n",
    "def top_cos(A, B, k):\n",
    "    \"\"\"Smallest principal-angle cosine between the top-k eigenspaces of A and B; NaN when\n",
    "    either has rank below k (its top-k space would hold an arbitrary null vector).\"\"\"\n",
    "    k = int(k)\n",
    "    if k < 1 or num_rank(_psd_eig(A)[0]) < k or num_rank(_psd_eig(B)[0]) < k:\n",
    "        return float('nan')\n",
    "    Va, Vb = _psd_eig(A)[1][:, :k], _psd_eig(B)[1][:, :k]\n",
    "    return float(np.clip(np.linalg.svd(Va.T @ Vb, compute_uv=False), 0.0, 1.0).min())\n",
    "\n",
    "\n",
    "def num_rank(e, rtol=1e-3):\n",
    "    e = np.asarray(e, dtype=float)\n",
    "    return int((e > rtol * e.max()).sum()) if e.size and e.max() > 0 else 0\n",
    "\n",
    "\n",
    "def _unit_d(x):\n",
    "    n = float(x.norm())\n",
    "    return x / n if n > 0 else x\n",
    "\n",
    "\n",
    "def _angle(u, v):\n",
    "    \"\"\"The unsigned angle between two lines (radians), robust at small angles.\"\"\"\n",
    "    c = abs(float(u @ v))\n",
    "    s = float((v - (u @ v) * u).norm()) if float(u.norm()) > 0 else 0.0\n",
    "    return math.atan2(s, c)\n",
    "\n",
    "\n",
    "# ---- the blocks ---------------------------------------------------------------\n",
    "class WindowBank:\n",
    "    \"\"\"Every window's blocks, and the per-iteration turning series.\"\"\"\n",
    "\n",
    "    SOURCES = ('disc', 'rod')\n",
    "    # the blocks also average the two-cycle image of gamma, -(eta/2) P^-1 gamma (two_cycle_image), beside delta\n",
    "    BLOCK_SOURCES = ('disc', 'rod', 'disc_eq', 'rod_eq')\n",
    "\n",
    "    def __init__(self, windows, start, m):\n",
    "        self.windows = [int(W) for W in windows]\n",
    "        self.start, self.m = int(start), int(m)\n",
    "        self.open = {W: [] for W in self.windows}\n",
    "        self.rows = {W: [] for W in self.windows}      # closed blocks: dicts of m x m matrices\n",
    "        self.U = None                                   # the discrete top-m basis, sign-gauged\n",
    "        self.a_last = None                              # a_{t-2}, for the discrete turning angle\n",
    "        self.v_last = None                              # the rod axis at the previous substep\n",
    "        self.arc = 0.0                                  # the rod axis' arc length this iteration\n",
    "        self.central = None                             # the last central substep's (X, U, scale)\n",
    "        self.eig_probe = None                           # lookahead optimizers: the rod's own solve at thetabar\n",
    "        self.ghat_prev = None                           # the discrete momentum half-difference, one step back\n",
    "        self.arc_full = 0.0                             # the full linear law's predicted arc this iteration\n",
    "        # the full linear law per iteration over the averaging span: rod (predicted arc in\n",
    "        # iteration t, beside turn['rod'][t]) and discrete (predicted angle a_{t-1} -> a_t,\n",
    "        # beside turn['disc'][t])\n",
    "        self.full = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.k_central = []                             # the central flow's rank at each capture\n",
    "        self.turn = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.coord = dict(rod=np.full((int(n_iterations), self.m), np.nan),\n",
    "                          disc=np.full((int(n_iterations), self.m), np.nan))\n",
    "        self.pred = dict(t=[], lin=[], slow=[], std_v=[], share=[], disc_t=[], disc_lin=[])\n",
    "        # the closed (v, gamma~) system (lin_rows, Closure, two_cycle_image below), over the span\n",
    "        _n = int(n_iterations)\n",
    "        self.clos = {s: Closure(globals().get('closure_horizon', 200), globals().get('closure_every', 100))\n",
    "                     for s in self.SOURCES}\n",
    "        # instantaneous gamma~ row, per iteration: |measured change|, |predicted change|, |difference|, |gamma~|\n",
    "        self.inst = {s: {k: np.full(_n, np.nan) for k in ('meas', 'pred', 'err', 'gt')} for s in self.SOURCES}\n",
    "        # the two-cycle relation, per iteration: |delta_2c| / |delta| and cos(delta_2c, delta), delta_2c the\n",
    "        # position extent a two-cycle pairs with the measured gamma; and delta_2c / |delta| on the basis\n",
    "        self.tc = {s: dict(ratio=np.full(_n, np.nan), cos=np.full(_n, np.nan)) for s in self.SOURCES}\n",
    "        self.rod_ctx = None                              # (c, nu, gbar, s) at the rod's last substep\n",
    "        self.rod_last = None                             # (delta, gamma, H phi) at the rod's last substep\n",
    "        self.rod_pend = None                             # (gamma~, predicted increment over the next substep)\n",
    "        self.gacc = None                                 # this iteration's [measured, predicted] gamma~ change\n",
    "        self.disc_pend = None                            # (index, gamma~, the map's predicted gamma~ there)\n",
    "\n",
    "    # -- the basis: the discrete arm's top-m cadence eigenvectors, orthonormalised (a\n",
    "    # preconditioned eigensolve -- RMSProp, Adam -- returns P-orthonormal right\n",
    "    # eigenvectors of P^-1 H, and every projection below is Euclidean), then rotated\n",
    "    # inside their span onto the previous basis (orthogonal Procrustes).  On a critical\n",
    "    # face the pinned eigenvalues are degenerate and the solver returns an arbitrary\n",
    "    # rotation of the face; the aligned basis keeps the coordinate series continuous.\n",
    "    # Every block metric is invariant to the basis inside the span.\n",
    "    def set_basis(self, U):\n",
    "        Un = ortho_track(U.detach().double(), self.m).clone()\n",
    "        if self.U is not None:\n",
    "            P, _, Qt = torch.linalg.svd(Un.T @ self.U)\n",
    "            Un = Un @ (P @ Qt)\n",
    "        self.U = Un\n",
    "\n",
    "    def open_blocks(self, t):\n",
    "        if self.U is None or t < self.start:\n",
    "            return\n",
    "        for W in self.windows:\n",
    "            # the discrete a_{t0+W-1} arrives at iteration t0 + W, which must exist\n",
    "            if (t - self.start) % W == 0 and t + W <= int(n_iterations) - 1:\n",
    "                self.open[W].append(dict(t0=t, t1=t + W, t_mid=t + W // 2, U=self.U,\n",
    "                                         S={s: np.zeros((self.m, self.m)) for s in self.BLOCK_SOURCES},\n",
    "                                         tot={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         wsum={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         S_central=None, central_full=float('nan'), contact=False))\n",
    "\n",
    "    def add(self, src, idx, v, weight):\n",
    "        \"\"\"Route one sample (a vector, flow dtype or float32) to the blocks holding index idx.\"\"\"\n",
    "        vd = None\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t0'] <= idx < b['t1']:\n",
    "                    if vd is None:\n",
    "                        vd = v.detach().double()\n",
    "                    c = (b['U'].T @ vd).cpu().numpy()\n",
    "                    b['S'][src] += weight * np.outer(c, c)\n",
    "                    b['tot'][src] += weight * float(vd @ vd)\n",
    "                    b['wsum'][src] += weight\n",
    "\n",
    "    def capture_central(self, t):\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t_mid'] != t or b['S_central'] is not None:\n",
    "                    continue\n",
    "                b['S_central'] = np.zeros((self.m, self.m))\n",
    "                if self.central is not None:\n",
    "                    X, Uc, scale = self.central\n",
    "                    Xd, Ucd = X.detach().double(), Uc.detach().double()\n",
    "                    R = (b['U'].T @ Ucd)                                # m x k\n",
    "                    b['S_central'] = (R @ Xd @ R.T).cpu().numpy() * scale ** 2\n",
    "                    b['central_full'] = float((Xd * (Ucd.T @ Ucd)).sum()) * scale ** 2\n",
    "                    b['contact'] = bool(float(torch.diagonal(Xd).sum()) > 0.0)\n",
    "                    self.k_central.append(num_rank(torch.linalg.eigvalsh(Xd).cpu().numpy()))\n",
    "                else:\n",
    "                    b['central_full'] = 0.0\n",
    "\n",
    "    def close_blocks(self, t):\n",
    "        for W in self.windows:\n",
    "            keep = []\n",
    "            for b in self.open[W]:\n",
    "                if b['t1'] > t:\n",
    "                    keep.append(b)\n",
    "                    continue\n",
    "                row = dict(t0=b['t0'], t1=b['t1'], t_mid=b['t_mid'], contact=b['contact'])\n",
    "                for s in self.BLOCK_SOURCES:\n",
    "                    ws = b['wsum'][s]\n",
    "                    row[f'S_{s}'] = b['S'][s] / ws if ws > 0 else np.full((self.m, self.m), np.nan)\n",
    "                    row[f'leak_{s}'] = 1.0 - float(np.trace(b['S'][s])) / b['tot'][s] if b['tot'][s] > 0 else float('nan')\n",
    "                    row[f'n_{s}'] = ws\n",
    "                row['S_central'] = b['S_central'] if b['S_central'] is not None else np.full((self.m, self.m), np.nan)\n",
    "                trf = b['central_full']\n",
    "                row['leak_central'] = (1.0 - float(np.trace(row['S_central'])) / trf) if trf > 0 else float('nan')\n",
    "                self.rows[W].append(row)\n",
    "            self.open[W] = keep\n",
    "\n",
    "    def k_label(self):\n",
    "        return int(np.median(self.k_central)) if self.k_central else 0\n",
    "\n",
    "\n",
    "# ---- the turning law, for every optimizer ------------------------------------------\n",
    "# The rod's axis v turns at ||(mu(M) v)_perp|| (eq:turning-law; appendix H for the\n",
    "# momentum members): M the operator whose eigenvalues the eigensolve returns -- H, or\n",
    "# P^-1 H for the pencil of RMSProp and Adam (P = precond's vector) -- and mu =\n",
    "# rod_slow_root on them in the plotted units.  To first order near the edge this is\n",
    "# s ||(M v)_perp||, s = d mu / d lambda at the raw threshold S_star: eta for GD and\n",
    "# heavy ball, 1 for RMSProp and Adam (their pencil carries eta), and\n",
    "# (1-b)(1+2b)^2/(1+3b) eta for Nesterov.  M acts where the rod reads its jump,\n",
    "# probe_centre (the lookahead thetabar for Nesterov, the centre otherwise).\n",
    "_SLOPE = {}\n",
    "\n",
    "\n",
    "def turn_slope():\n",
    "    \"\"\"s = d mu / d lambda (raw units) at S_star, a central difference of rod_slow_root.\"\"\"\n",
    "    if 'v' not in _SLOPE:\n",
    "        h = 1e-7 * float(S_star)       # heavy ball's root branches 7e-4 below S*: keep h well inside\n",
    "        mu = lambda x: float(np.real(np.ravel(rod_slow_root(effective(np.array([x]), hp), hp))[0]))\n",
    "        _SLOPE['v'] = (mu(float(S_star) + h) - mu(float(S_star) - h)) / (2.0 * h)\n",
    "    return _SLOPE['v']\n",
    "\n",
    "\n",
    "# ---- the full linear law: the rows themselves, nothing slaved --------------------------\n",
    "# The first-order and slow-manifold laws above assume the momentum half-difference gamma\n",
    "# is slaved to delta (one real rate per mode).  For heavy ball / Adam the rod block's two\n",
    "# rates are 0 and -(1-beta) at S* and go complex just below it, so that fails there.  The\n",
    "# full linear law keeps the whole (delta, gamma) state: the optimizer's own rod rows\n",
    "# (rod_field) with the odd jump linearised, [[g]] = H(c) phi, phi = probe_axis(delta, gamma),\n",
    "# at the gradient point c.  The rod's axis then turns at ||(ddelta/dt)_perp|| / ||delta||.\n",
    "# At dt = 1 the same rows are the map on the flip pair (z + F(z) = -T_lin z, every flow\n",
    "# cell's self-check), so the discrete flip's next direction is a + F_pos(a, b), b the\n",
    "# momentum flip.  For GD / RMSProp (no gamma) this is the first-order law exactly.\n",
    "def lin_rows(c, u_pos, u_mom, nu, gbar, t, amp=1.0):\n",
    "    \"\"\"Both rows on the pair (u_pos, u_mom), jump linearised, [[g]] = H(c) phi.  The frozen\n",
    "    preconditioner of RMSProp / Adam reads the odd force at amp times the pair (amp = 1: the\n",
    "    pair is at the rod's own amplitude; a unit-normalised prediction passes the measured one).\n",
    "    Returns (f_pos, f_mom or None, H phi).\"\"\"\n",
    "    phi = probe_axis(u_pos, u_mom, hp)\n",
    "    pn = float(phi.norm())\n",
    "    if pn > 0:\n",
    "        Hphi = loss_fn.D(c, 2, (phi / pn).to(c.dtype)).double() * pn\n",
    "    else:\n",
    "        Hphi = torch.zeros_like(u_pos)\n",
    "    f_pos, f_mom = rod_field(u_pos, u_mom, Hphi, None, nu, hp, t, gbar=gbar, h_amp=Hphi * amp)\n",
    "    return f_pos.double(), (f_mom.double() if f_mom is not None else None), Hphi\n",
    "\n",
    "\n",
    "def full_field(c, u_pos, u_mom, nu, gbar, t):\n",
    "    \"\"\"The rows' position field on the pair (u_pos, u_mom), at amplitude, jump linearised.\"\"\"\n",
    "    return lin_rows(c, u_pos, u_mom, nu, gbar, t)[0]\n",
    "\n",
    "\n",
    "# ---- the closed (v, gamma~) system: gamma~ = gamma / ||delta|| (section 8.4) ------------------\n",
    "# Dividing the linear rows by s = ||delta|| gives the pair (v, gamma~) = (delta, gamma)/||delta||;\n",
    "# the products in its gamma~ row come only from that division, so the pair is the direction of\n",
    "# the linear rows.  Three tests, all on the rows lin_rows evaluates:\n",
    "#   instantaneous  the gamma~ row against the measured change of gamma~, every substep (rod) and\n",
    "#                  every iteration (discrete, the map at dt = 1) -- gamma~'s twin of the turning test\n",
    "#   closure        the pair integrated forward from the measured state for closure_horizon\n",
    "#                  iterations, reseeded every closure_every, with H read along the measured centre's\n",
    "#                  path; against the measured axis and gamma~, and against the persistence baseline\n",
    "#                  (how far the measured pair itself moved since the seed).  H frozen at the seed was\n",
    "#                  tried and dropped (2026-10-06): it fails within 10-25 iterations, H moving on the\n",
    "#                  turning time scale (runs/*-closure-k2)\n",
    "#   two-cycle      the position extent a two-cycle pairs with the measured gamma (two_cycle_image),\n",
    "#                  against the measured delta\n",
    "def two_cycle_image(u_mom, nu, gbar, h_amp, t, hpx=None):\n",
    "    \"\"\"The position extent that the rows at rest pair with the momentum extent u_mom.  Every\n",
    "    member's rows are elementwise affine in (delta, gamma, [[g]]) at a frozen preconditioner, so\n",
    "    unit probes give the coefficients; eliminating [[g]] between the rows at rest gives\n",
    "    delta = -(p_gamma - p_jump m_gamma / m_jump) / p_delta * gamma: -eta gamma / 2 for heavy ball\n",
    "    and Nesterov, -D gamma / 2 for Adam, -D gamma / (1 + c) for AdamW.\"\"\"\n",
    "    h = hp if hpx is None else hpx\n",
    "    e, z = torch.ones_like(u_mom), torch.zeros_like(u_mom)\n",
    "    p_d, _ = rod_field(e, z, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_g, m_g = rod_field(z, e, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_j, m_j = rod_field(z, z, e, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    return (-(p_g - p_j * m_g / m_j) / p_d).double() * u_mom.double()\n",
    "\n",
    "\n",
    "class Closure:\n",
    "    \"\"\"The integrated (v, gamma~) predictions for one source ('rod' or 'disc'), H read along the path.\"\"\"\n",
    "\n",
    "    def __init__(self, horizon, every):\n",
    "        self.H, self.every = int(horizon), int(every)\n",
    "        self.live = []                                   # open predictions\n",
    "        self.done = []                                   # closed: dicts of (H+1,) series\n",
    "        self.t0 = []\n",
    "\n",
    "    @staticmethod\n",
    "    def _unit_pair(d, g):\n",
    "        n = float(d.norm())\n",
    "        return d / n, (g / n if g is not None else None)\n",
    "\n",
    "    def seed(self, t0, d, g):\n",
    "        \"\"\"Open a prediction at the measured pair (d, g).\"\"\"\n",
    "        v0, gt0 = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        rec = {k: np.full(self.H + 1, np.nan) for k in ('ang', 'gerr', 'bang', 'bg')}\n",
    "        self.live.append(dict(t0=int(t0), dp=v0.clone(), gp=(gt0.clone() if gt0 is not None else None),\n",
    "                              v0=v0, gt0=gt0, rec=rec))\n",
    "\n",
    "    def advance(self, ctx, step, t):\n",
    "        \"\"\"Euler-advance every open prediction by `step` flow time; ctx = (c, nu, gbar, s), the\n",
    "        measured centre's state where the step reads H.\"\"\"\n",
    "        c, nu, gbar, s = ctx\n",
    "        for p in self.live:\n",
    "            f_pos, f_mom, _ = lin_rows(c, p['dp'], p['gp'], nu, gbar, t, amp=s)\n",
    "            dp = p['dp'] + step * f_pos\n",
    "            gp = p['gp'] + step * f_mom if p['gp'] is not None else None\n",
    "            p['dp'], p['gp'] = self._unit_pair(dp, gp)\n",
    "\n",
    "    def record(self, idx, d, g):\n",
    "        \"\"\"Score every open prediction against the measured pair at index idx; close the full ones.\"\"\"\n",
    "        v, gt = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        keep = []\n",
    "        for p in self.live:\n",
    "            age = int(idx) - p['t0']\n",
    "            if 0 <= age <= self.H:\n",
    "                r = p['rec']\n",
    "                r['ang'][age] = _angle(p['dp'], v)\n",
    "                r['bang'][age] = _angle(p['v0'], v)\n",
    "                if gt is not None and p['gp'] is not None:\n",
    "                    gn = float(gt.norm())\n",
    "                    r['gerr'][age] = float((p['gp'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "                    r['bg'][age] = float((p['gt0'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "            if age >= self.H:\n",
    "                self.done.append(p['rec'])\n",
    "                self.t0.append(p['t0'])\n",
    "            else:\n",
    "                keep.append(p)\n",
    "        self.live = keep\n",
    "\n",
    "    def due(self, idx, last):\n",
    "        \"\"\"Whether a prediction opens at index idx (it must close by index `last`).\"\"\"\n",
    "        return (idx >= int(avg_start_iter) and (idx - int(avg_start_iter)) % self.every == 0\n",
    "                and idx + self.H <= last)\n",
    "\n",
    "\n",
    "def perp_norm(c, v, P):\n",
    "    \"\"\"||(M v)_perp|| for a unit float64 v: M = P^-1 H at the point c (H when P is None).\"\"\"\n",
    "    Mv = loss_fn.D(c, 2, v.to(c.dtype)).double()\n",
    "    if P is not None:\n",
    "        Mv = Mv / P.P.double()\n",
    "    return float((Mv - (v @ Mv) * v).norm())\n",
    "\n",
    "\n",
    "def lockstep_hook(event, **kw):\n",
    "    \"\"\"The lockstep's observer: reads state, writes AVG only.\"\"\"\n",
    "    t = kw.get('t')\n",
    "    if event == 'disc':\n",
    "        if kw['lam_eff'] is not None:\n",
    "            AVG.set_basis(kw['U'])\n",
    "        AVG.open_blocks(t)\n",
    "        # the momentum flip b_{t-1} = (-1)^(t-1) (ghat_{t-1} - ghat_t)/2, a_{t-1}'s partner\n",
    "        gh, b = kw['ghat'], None\n",
    "        if gh is not None:\n",
    "            if AVG.ghat_prev is not None:\n",
    "                b = ((-1.0) ** (t - 1)) * 0.5 * (AVG.ghat_prev.double() - gh.double())\n",
    "            AVG.ghat_prev = gh.detach().clone()\n",
    "        a = kw['a']                                     # a_{t-1}\n",
    "        if a is None:\n",
    "            return\n",
    "        ad = a.detach().double()\n",
    "        an = float(ad.norm())\n",
    "        if an <= 0:\n",
    "            return\n",
    "        au = ad / an\n",
    "        if AVG.a_last is not None:\n",
    "            AVG.turn['disc'][t - 1] = _angle(AVG.a_last, au)\n",
    "        AVG.a_last = au\n",
    "        if AVG.U is not None:\n",
    "            AVG.coord['disc'][t - 1] = (AVG.U.T @ au).cpu().numpy()\n",
    "        if t - 1 >= int(avg_start_iter) and (gh is None or b is not None):\n",
    "            # the full linear law: the map's rows at dt = 1 carry (a_{t-1}, b_{t-1}) to a_t\n",
    "            c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "            f_pos, f_mom, Hphi = lin_rows(c, ad, b, kw['nu'], kw['g'], t)\n",
    "            AVG.full['disc'][t] = _angle(au, _unit_d(ad + f_pos))\n",
    "            idx = t - 1\n",
    "            if b is not None:\n",
    "                bd = b.double()\n",
    "                gt = bd / an\n",
    "                # gamma~'s row: the map's prediction for this flip, made one iteration back\n",
    "                if AVG.disc_pend is not None and AVG.disc_pend[0] == idx:\n",
    "                    _, gt_prev, gt_pred = AVG.disc_pend\n",
    "                    AVG.inst['disc']['meas'][idx] = float((gt - gt_prev).norm())\n",
    "                    AVG.inst['disc']['pred'][idx] = float((gt_pred - gt_prev).norm())\n",
    "                    AVG.inst['disc']['err'][idx] = float((gt - gt_pred).norm())\n",
    "                    AVG.inst['disc']['gt'][idx] = float(gt.norm())\n",
    "                AVG.disc_pend = (idx + 1, gt, (bd + f_mom) / float((ad + f_pos).norm()))\n",
    "                # the two-cycle relation\n",
    "                deq = two_cycle_image(bd, kw['nu'], kw['g'], Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['disc']['ratio'][idx] = dqn / an\n",
    "                AVG.tc['disc']['cos'][idx] = float(deq @ ad) / (dqn * an) if dqn > 0 else float('nan')\n",
    "                AVG.add('disc_eq', idx, deq, 1.0)\n",
    "            # the closed system integrated: score, open, then carry every prediction to a_t\n",
    "            cl = AVG.clos['disc']\n",
    "            cl.record(idx, ad, b)\n",
    "            if cl.due(idx, int(n_iterations) - 2):\n",
    "                cl.seed(idx, ad, b)\n",
    "                cl.record(idx, ad, b)\n",
    "            cl.advance((c, kw['nu'], kw['g'], an), 1.0, t)\n",
    "        if t - 1 >= int(warmup_iterations):\n",
    "            AVG.add('disc', t - 1, ad, 1.0)\n",
    "            if kw['lam_eff'] is not None:\n",
    "                # the first-order law on the discrete flip: s ||(M a)_perp|| / ||a|| at the midpoint's\n",
    "                # gradient point, under the preconditioner this step used\n",
    "                c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "                AVG.pred['disc_t'].append(t)\n",
    "                AVG.pred['disc_lin'].append(turn_slope() * perp_norm(c, au, kw['P']))\n",
    "    elif event == 'rod_substep':\n",
    "        if kw['arm'] != 'mprod':\n",
    "            return\n",
    "        delta, gam = kw['rod'].get_delta_gamma()\n",
    "        delta = delta.detach().double()\n",
    "        gam = gam.detach().double() if gam.numel() > 0 else None\n",
    "        dn = float(delta.norm())\n",
    "        if dn > 0:\n",
    "            v = delta / dn\n",
    "            if AVG.v_last is not None:\n",
    "                AVG.arc += _angle(AVG.v_last, v)\n",
    "            AVG.v_last = v\n",
    "            if t >= int(avg_start_iter):\n",
    "                # the full linear law at this substep's state: ||(ddelta/dt)_perp|| / ||delta|| dt\n",
    "                S = kw['S']\n",
    "                c = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "                gbar = loss_fn.grad_and_value(c)[0] if S.get('nu') is not None else None\n",
    "                f_pos, f_mom, Hphi = lin_rows(c, delta, gam, S.get('nu'), gbar, t)\n",
    "                AVG.arc_full += float((f_pos - (v @ f_pos) * v).norm()) / dn * float(dt)\n",
    "                if gam is not None:\n",
    "                    # gamma~'s row, d gamma~/dt = f_mom/s - (ds/dt / s) gamma~: its prediction for the\n",
    "                    # next substep, and the measured change over the substep just taken\n",
    "                    gt = gam / dn\n",
    "                    if AVG.rod_pend is not None:\n",
    "                        if AVG.gacc is None:\n",
    "                            AVG.gacc = [torch.zeros_like(gt), torch.zeros_like(gt)]\n",
    "                        AVG.gacc[0] += gt - AVG.rod_pend[0]\n",
    "                        AVG.gacc[1] += AVG.rod_pend[1]\n",
    "                    AVG.rod_pend = (gt, float(dt) * (f_mom / dn - (float(v @ f_pos) / dn) * gt))\n",
    "                # the closed system integrated: carry every prediction over the substep just taken,\n",
    "                # H read where the rod read it (the previous substep's state)\n",
    "                if AVG.rod_ctx is not None:\n",
    "                    AVG.clos['rod'].advance(AVG.rod_ctx, float(dt), t)\n",
    "                AVG.rod_ctx = (c, S.get('nu'), gbar, dn)\n",
    "                AVG.rod_last = (delta, gam, Hphi)\n",
    "                if gam is not None:\n",
    "                    # the two-cycle image of gamma, averaged beside delta (same index, same weight)\n",
    "                    AVG.add('rod_eq', t - 1, two_cycle_image(gam, S.get('nu'), gbar, Hphi, t), float(dt))\n",
    "        # iteration t's substeps cover flow time (t-1, t] (the end state is dhat_t's): index\n",
    "        # t-1, the flip a_{t-1} centred at t - 1/2 -- the canonical pairing of cos_a_disc\n",
    "        AVG.add('rod', t - 1, delta, float(dt))\n",
    "    elif event == 'central_substep':\n",
    "        AVG.central = (kw['X'], kw['U'], float(kw['scale'])) if kw['X'] is not None else None\n",
    "    elif event == 'arm_cadence':\n",
    "        if kw['arm'] != 'mprod' or AVG.v_last is None:\n",
    "            return\n",
    "        # the turning law (eq:turning-law) at the rod's gradient point: first order\n",
    "        # s ||(M v)_perp|| (std_v = ||(M v)_perp||, eta std_v(H) for GD), and the slow-manifold\n",
    "        # form ||(mu(M) v_f)_perp|| on the top modes of M at that same point, v_f = U c the\n",
    "        # modal projection of v on their span (c = U^T P v: the pencil's U is P-orthonormal;\n",
    "        # P = I without one), mu from rod_slow_root (for GD eta lambda - 2, the same law in\n",
    "        # the face).  The arm's cadence solve is at the centre; a lookahead optimizer's\n",
    "        # gradient point is thetabar, so the observer runs its own warm-started solve there.\n",
    "        v = AVG.v_last\n",
    "        S = kw['S']\n",
    "        P = kw['P']\n",
    "        c_pt = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "        std_v = perp_norm(c_pt, v, P)\n",
    "        if OPT['lookahead']:\n",
    "            if AVG.eig_probe is None:\n",
    "                AVG.eig_probe = WarmStartEigSolver(loss_fn, c_pt, initial_neigs=int(kw['U'].shape[1]),\n",
    "                                                   chunk_size=EIG_CHUNK)\n",
    "            eigs_p, U_p, _ = AVG.eig_probe.update(c_pt, P=P)\n",
    "            U, lam_eff = U_p.detach().double(), effective(eigs_p, hp)\n",
    "        else:\n",
    "            U, lam_eff = kw['U'].detach().double(), kw['lam_eff']\n",
    "        c = U.T @ (v * P.P.double() if P is not None else v)\n",
    "        vf = U @ c\n",
    "        # the face share: the Euclidean fraction of the axis in the top modes' span (<= 1)\n",
    "        share = float((ortho_track(U, U.shape[1]).T @ v).norm())\n",
    "        mu = torch.as_tensor(np.real(np.asarray(rod_slow_root(lam_eff.detach().double().cpu().numpy(), hp))),\n",
    "                             dtype=torch.float64, device=U.device)\n",
    "        nf = float(vf.norm())\n",
    "        if nf > 0:\n",
    "            vh = vf / nf\n",
    "            wv = U @ (mu * c) / nf\n",
    "            slow = float((wv - (vh @ wv) * vh).norm())\n",
    "        else:\n",
    "            slow = float('nan')\n",
    "        AVG.pred['t'].append(t)\n",
    "        AVG.pred['lin'].append(turn_slope() * std_v)\n",
    "        AVG.pred['slow'].append(slow)\n",
    "        AVG.pred['std_v'].append(std_v)\n",
    "        AVG.pred['share'].append(share)\n",
    "    elif event == 'iter_end':\n",
    "        if t >= int(warmup_iterations) and AVG.v_last is not None:\n",
    "            AVG.turn['rod'][t] = AVG.arc\n",
    "            if AVG.U is not None:\n",
    "                AVG.coord['rod'][t] = (AVG.U.T @ AVG.v_last).cpu().numpy()\n",
    "        if t >= int(avg_start_iter) and AVG.v_last is not None:\n",
    "            AVG.full['rod'][t] = AVG.arc_full\n",
    "        if t >= int(avg_start_iter) and AVG.rod_last is not None:\n",
    "            delta, gam, Hphi = AVG.rod_last\n",
    "            dn = float(delta.norm())\n",
    "            if gam is not None:\n",
    "                if AVG.gacc is not None:\n",
    "                    AVG.inst['rod']['meas'][t] = float(AVG.gacc[0].norm())\n",
    "                    AVG.inst['rod']['pred'][t] = float(AVG.gacc[1].norm())\n",
    "                    AVG.inst['rod']['err'][t] = float((AVG.gacc[0] - AVG.gacc[1]).norm())\n",
    "                    AVG.inst['rod']['gt'][t] = float(gam.norm()) / dn\n",
    "                c, nu_c, gbar_c, _ = AVG.rod_ctx\n",
    "                deq = two_cycle_image(gam, nu_c, gbar_c, Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['rod']['ratio'][t] = dqn / dn\n",
    "                AVG.tc['rod']['cos'][t] = float(deq @ delta) / (dqn * dn) if dqn > 0 else float('nan')\n",
    "            cl = AVG.clos['rod']\n",
    "            cl.record(t, delta, gam)\n",
    "            if cl.due(t, int(n_iterations) - 1):\n",
    "                cl.seed(t, delta, gam)\n",
    "                cl.record(t, delta, gam)\n",
    "        AVG.gacc = None\n",
    "        AVG.arc = 0.0\n",
    "        AVG.arc_full = 0.0\n",
    "        AVG.capture_central(t)\n",
    "        AVG.close_blocks(t)\n",
    "\n",
    "\n",
    "# ---- self-tests ----------------------------------------------------------------\n",
    "def _avg_selftest():\n",
    "    rng = np.random.default_rng(0)\n",
    "    G = rng.standard_normal((4, 4))\n",
    "    A = G @ G.T\n",
    "    assert bw_distance(A, A) < 1e-6 * math.sqrt(np.trace(A))\n",
    "    assert abs(bw_normalized(2.25 * A, A) - 0.5) < 1e-6          # |sqrt(r) - 1|\n",
    "    x = rng.standard_normal(4)\n",
    "    assert abs(participation_ratio(np.outer(x, x)) - 1.0) < 1e-9\n",
    "    assert abs(participation_ratio(np.eye(3)) - 3.0) < 1e-9\n",
    "    assert top_cos(A, A, 2) > 1 - 1e-9\n",
    "    # a unit vector turning at a constant rate in a plane: the window average's PR rises to 2\n",
    "    om = 0.05\n",
    "    th = om * np.arange(4000)\n",
    "    prs = []\n",
    "    for W in (1, 10, 100, 1000):\n",
    "        V = np.stack([np.cos(th[:W]), np.sin(th[:W])], 1)\n",
    "        prs.append(participation_ratio(V.T @ V / W))\n",
    "    assert prs[0] < 1.0 + 1e-9 and prs[-1] > 1.95 and all(np.diff(prs) >= -1e-9), prs\n",
    "    u = torch.tensor([1.0, 0.0], dtype=torch.float64)\n",
    "    v = torch.tensor([math.cos(1e-6), math.sin(1e-6)], dtype=torch.float64)\n",
    "    assert abs(_angle(u, v) - 1e-6) < 1e-12\n",
    "    # a P-orthonormal basis (a preconditioned eigensolve's) is orthonormalised, span kept\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(8, 3, dtype=torch.float64, generator=gen))\n",
    "    Pv = torch.rand(8, dtype=torch.float64, generator=gen) + 0.1\n",
    "    bank = WindowBank([1], 0, 3)\n",
    "    bank.set_basis(Q / Pv.sqrt()[:, None])\n",
    "    I3 = torch.eye(3, dtype=torch.float64)\n",
    "    assert float((bank.U.T @ bank.U - I3).abs().max()) < 1e-12\n",
    "    Pr = Q / Pv.sqrt()[:, None]\n",
    "    Pr = Pr @ torch.linalg.solve(Pr.T @ Pr, Pr.T)                   # the projector on the span\n",
    "    assert float((Pr @ bank.U - bank.U).abs().max()) < 1e-12\n",
    "    # the two-cycle image: the rows at rest on (delta_2c, gamma, [[g]]), [[g]] from the momentum row at rest\n",
    "    tc_msg = 'no momentum'\n",
    "    if OPT['has_momentum']:\n",
    "        hpx = hyper()\n",
    "        n = 6\n",
    "        gam = torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        nu = (1e-4 * (1.0 + torch.rand(n, dtype=torch.float64, generator=gen))) if OPT['has_nu'] else None\n",
    "        gb = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen) if OPT['has_nu'] else None\n",
    "        ha = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        deq = two_cycle_image(gam, nu, gb, ha, 100, hpx=hpx)\n",
    "        e, z = torch.ones(n, dtype=torch.float64), torch.zeros(n, dtype=torch.float64)\n",
    "        _, m_g = rod_field(z, e, z, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        _, m_j = rod_field(z, z, e, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        f_pos, f_mom = rod_field(deq, gam, -m_g * gam / m_j, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        res = max(float(f_pos.abs().max()) / float(deq.abs().max()), float(f_mom.abs().max()) / float(gam.abs().max()))\n",
    "        assert res < 1e-12, f\"two_cycle_image: the rows are not at rest (residual {res:.1e})\"\n",
    "        tc_msg = f'two-cycle image at rest to {res:.0e}'\n",
    "    print(f\"averaging self-test: BW, PR, top-k cosine, angle, P-orthonormal basis ok; {tc_msg}; \"\n",
    "          f\"planar sweep PR {np.round(prs, 3).tolist()}\")\n",
    "\n",
    "\n",
    "_avg_selftest()\n",
    "\n",
    "_arms_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert 'mprod' in _arms_req, f\"arms={arms!r}: the observer needs the rod flow (mprod)\"\n",
    "if 'central' not in _arms_req:\n",
    "    # arms = 'mprod' (2026-10-06): the central flow is the costly arm and only the window ladder reads\n",
    "    # it; without it every block lacks its reference and is dropped, so the run gives the turning\n",
    "    # series and the closed (v, gamma~) system alone (figures gamma_closure, two_cycle_relation)\n",
    "    print(\"NO CENTRAL FLOW: the window ladder, rod_turning and window_regime are skipped; \"\n",
    "          \"the turning series and the closed (v, gamma~) system run\")\n",
    "_windows = sorted({int(W) for W in avg_windows})\n",
    "assert all(W >= 1 for W in _windows), f\"bad avg_windows {avg_windows}\"\n",
    "assert int(avg_start_iter) >= int(warmup_iterations), (\n",
    "    f\"avg_start_iter={avg_start_iter} < warmup_iterations={warmup_iterations}: the rod and the central \"\n",
    "    f\"flow start at the handoff, and every block holds all three sources.\")\n",
    "assert int(avg_m) <= int(n_eig), f\"avg_m={avg_m} needs n_eig >= avg_m (got {n_eig})\"\n",
    "_L = int(n_iterations) - 1 - int(avg_start_iter)\n",
    "print(f\"AVERAGING  windows T={_windows}  start={avg_start_iter}  span={_L} iterations  basis m={avg_m}  \"\n",
    "      f\"blocks per window: {[_L // W for W in _windows]}\")\n",
    "AVG = WindowBank(_windows, avg_start_iter, avg_m)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-export-md",
   "metadata": {},
   "source": [
    "## Time-average export\n",
    "\n",
    "The window ladder (per $T$: every block's three $m\\times m$ matrices and the\n",
    "metrics recomputed from them), the saturated window (the longest with at least\n",
    "three blocks), the turning series and their cadence-block means, the ring\n",
    "period, $T_{90}$ and the span-averaged sharpness, to `rodavg.npz`.  Keys:\n",
    "`T{T}_S_{disc,rod,central}`, `T{T}_{pr,bw,tr,cos,eig,leak}_{disc,rod}`,\n",
    "`T{T}_pr_central`, `turn_*`, `coord_*`, and the scalars.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME-AVERAGE EXPORT -- the window ladder and the turning series, to rodavg.npz\n",
    "# =============================================================================\n",
    "# Beside the canonical transition_traces.npz.  Every metric is recomputed here\n",
    "# from the stored m x m blocks, so an offline reader needs only the matrices.\n",
    "import numpy as np\n",
    "\n",
    "K_LABEL = AVG.k_label()                  # the central flow's rank over the averaging span (a label only)\n",
    "if 'central' not in arm_keys and globals().get('k_label') is not None:\n",
    "    K_LABEL = int(k_label)               # no central flow: the rank a central run of this configuration found\n",
    "SRC = ('disc', 'rod')                    # the two time averages; the central flow is the reference\n",
    "\n",
    "# ---- the ladder: one row per window T -----------------------------------------\n",
    "LAD = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W]\n",
    "            if r['contact'] and all(np.all(np.isfinite(r[f'S_{s}'])) for s in SRC + ('central',))]\n",
    "    n_all = len(AVG.rows[W])\n",
    "    if not rows:\n",
    "        LAD[W] = dict(n=0, n_all=n_all)\n",
    "        continue\n",
    "    L = dict(n=len(rows), n_all=n_all,\n",
    "             t0=np.array([r['t0'] for r in rows]), t_mid=np.array([r['t_mid'] for r in rows]),\n",
    "             S_central=np.stack([r['S_central'] for r in rows]),\n",
    "             leak_central=np.array([r['leak_central'] for r in rows]))\n",
    "    L['pr_central'] = np.array([participation_ratio(S) for S in L['S_central']])\n",
    "    L['eig_central'] = np.stack([_psd_eig(S)[0] for S in L['S_central']])\n",
    "    for s in SRC:\n",
    "        Ss = np.stack([r[f'S_{s}'] for r in rows])\n",
    "        L[f'S_{s}'] = Ss\n",
    "        L[f'leak_{s}'] = np.array([r[f'leak_{s}'] for r in rows])\n",
    "        L[f'pr_{s}'] = np.array([participation_ratio(S) for S in Ss])\n",
    "        L[f'bw_{s}'] = np.array([bw_normalized(S, C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'tr_{s}'] = np.array([np.trace(S) / np.trace(C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'cos_{s}'] = np.array([top_cos(S, C, K_LABEL) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'eig_{s}'] = np.stack([_psd_eig(S)[0] for S in Ss])\n",
    "    # rod flow against the discrete flip, in the same units as the rest: d_BW / sqrt(tr Sigma_central)\n",
    "    L['bw_rod_disc'] = np.array([bw_distance(R, D) / np.sqrt(np.trace(C))\n",
    "                                 for R, D, C in zip(L['S_rod'], L['S_disc'], L['S_central'])])\n",
    "    LAD[W] = L\n",
    "\n",
    "W_OK = [W for W in AVG.windows if LAD[W]['n'] >= 1]\n",
    "# the saturated window: the longest with at least three blocks (fewer are one sample of a slow drift)\n",
    "W_SAT = max([W for W in W_OK if LAD[W]['n'] >= 3], default=(max(W_OK) if W_OK else None))\n",
    "\n",
    "# ---- the turning series -----------------------------------------------------------\n",
    "_span = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "TURN = dict(rod=AVG.turn['rod'], disc=AVG.turn['disc'],\n",
    "            pred_t=np.asarray(AVG.pred['t'], dtype=int), pred_lin=np.asarray(AVG.pred['lin']),\n",
    "            pred_slow=np.asarray(AVG.pred['slow']), std_v=np.asarray(AVG.pred['std_v']),\n",
    "            share=np.asarray(AVG.pred['share']),\n",
    "            disc_pred_t=np.asarray(AVG.pred['disc_t'], dtype=int), disc_pred_lin=np.asarray(AVG.pred['disc_lin']),\n",
    "            full_rod=AVG.full['rod'], full_disc=AVG.full['disc'])\n",
    "RATE = {s: float(np.nanmean(TURN[s][_span])) if len(_span) else float('nan') for s in SRC}\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle ----------\n",
    "# CLOS[f'{src}_path_{key}']: one row per closed prediction, ages 0..closure_horizon (H along the path);\n",
    "# key ang = angle(predicted axis, measured axis), gerr = |gamma~_pred - gamma~|/|gamma~|, and the\n",
    "# persistence baselines bang / bg (the measured pair against itself at the seed)\n",
    "CLOS_H = AVG.clos['rod'].H\n",
    "CLOS = {}\n",
    "for s in SRC:\n",
    "    recs = AVG.clos[s].done\n",
    "    for key in ('ang', 'gerr', 'bang', 'bg'):\n",
    "        CLOS[f'{s}_path_{key}'] = np.stack([r[key] for r in recs]) if recs else np.zeros((0, CLOS_H + 1))\n",
    "    CLOS[f'{s}_path_t0'] = np.asarray(AVG.clos[s].t0, dtype=int)\n",
    "INST = {f'{s}_{key}': AVG.inst[s][key] for s in SRC for key in ('meas', 'pred', 'err', 'gt')}\n",
    "TC = {f'{s}_{key}': AVG.tc[s][key] for s in SRC for key in ('ratio', 'cos')}\n",
    "\n",
    "# ---- the two-cycle relation, time-averaged: <image of gamma (x) itself>_T against Sigma = <delta (x) delta>_T ----\n",
    "# Every closed block, central flow or not (the comparison needs no reference); d_BW normalized by\n",
    "# sqrt(tr Sigma) as the ladder, the trace ratio, and each side's leak out of the frozen top-m basis.\n",
    "TCL_W = []\n",
    "TCL = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W] if all(np.all(np.isfinite(r[f'S_{s}'])) and r[f'n_{s}'] > 0\n",
    "                                          for s in ('disc', 'rod', 'disc_eq', 'rod_eq'))]\n",
    "    if not rows:\n",
    "        continue\n",
    "    TCL_W.append(W)\n",
    "    for s in SRC:\n",
    "        Sg = [r[f'S_{s}_eq'] for r in rows]\n",
    "        Sd = [r[f'S_{s}'] for r in rows]\n",
    "        for key, vals in (('bw', [bw_normalized(G, D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('tr', [np.trace(G) / np.trace(D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('leak', [r[f'leak_{s}'] for r in rows]), ('leak_eq', [r[f'leak_{s}_eq'] for r in rows])):\n",
    "            TCL.setdefault(f'{s}_{key}', []).append(float(np.nanmean(vals)))\n",
    "    TCL.setdefault('n', []).append(len(rows))\n",
    "TCL = {k: np.asarray(v) for k, v in TCL.items()}\n",
    "TCL['W'] = np.asarray(TCL_W, dtype=int)\n",
    "TURN_SLOPE = turn_slope()                # s = d mu / d lambda at S*: the first-order law is s * std_v\n",
    "\n",
    "\n",
    "def block_means(series, centres, half):\n",
    "    \"\"\"Mean of a per-iteration series over [c - half, c + half) at each cadence point c.\"\"\"\n",
    "    out = np.full(len(centres), np.nan)\n",
    "    for i, c in enumerate(centres):\n",
    "        seg = series[max(int(c) - half, 0):int(c) + half]\n",
    "        if np.isfinite(seg).sum() >= half:\n",
    "            out[i] = np.nanmean(seg)\n",
    "    return out\n",
    "\n",
    "\n",
    "_half = int(sharpness_every) // 2\n",
    "_in = lambda tt: (tt >= int(avg_start_iter)) & (tt < int(n_iterations) - 1)\n",
    "_mr = _in(TURN['pred_t'])\n",
    "_md = _in(TURN['disc_pred_t'])\n",
    "# the predictions are instantaneous (one HVP at the cadence point); the rate rings at the\n",
    "# amplitude's period, so the like-for-like comparison is the measured rate AT that iteration\n",
    "# (rod: its arc in iteration t; discrete: the angle into a_{t-1}).  Block means are kept for\n",
    "# the table: whether the law holds on average when it does not hold instant by instant.\n",
    "_tr, _td = TURN['pred_t'][_mr], TURN['disc_pred_t'][_md]\n",
    "TURN_BLK = dict(\n",
    "    t=_tr, rod=TURN['rod'][_tr], rod_blk=block_means(TURN['rod'], _tr, _half),\n",
    "    lin=TURN['pred_lin'][_mr], slow=TURN['pred_slow'][_mr], std_v=TURN['std_v'][_mr], share=TURN['share'][_mr],\n",
    "    disc_t=_td, disc=TURN['disc'][_td - 1], disc_blk=block_means(TURN['disc'], _td - 1, _half),\n",
    "    disc_lin=TURN['disc_pred_lin'][_md])\n",
    "\n",
    "\n",
    "def ring_period(x):\n",
    "    \"\"\"The dominant period (iterations) of a per-iteration amplitude, by FFT of the detrended series.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    x = x[np.isfinite(x)]\n",
    "    if x.size < 64:\n",
    "        return float('nan')\n",
    "    tt = np.arange(x.size)\n",
    "    x = x - np.polyval(np.polyfit(tt, x, 1), tt)\n",
    "    f = np.fft.rfftfreq(x.size, d=1.0)\n",
    "    P = np.abs(np.fft.rfft(x)) ** 2\n",
    "    P[(f == 0) | (f < 3.0 / x.size)] = 0.0              # at least three cycles in the span\n",
    "    k = int(np.argmax(P))\n",
    "    return float(1.0 / f[k]) if f[k] > 0 else float('nan')\n",
    "\n",
    "\n",
    "_fi_arr = np.asarray(FLOW_ITERS, dtype=int)\n",
    "_rod_amp = np.full(int(n_iterations), np.nan)\n",
    "_rod_amp[_fi_arr] = np.asarray(REC['mprod']['delta_norm'], dtype=float)\n",
    "RING = dict(disc=ring_period(np.asarray(DISC['a_norm'])[_span]), rod=ring_period(_rod_amp[_span]))\n",
    "\n",
    "\n",
    "def t90(W_list, pr):\n",
    "    \"\"\"The window at which PR has made 90 % of its rise from 1 to its saturated value (log-interpolated).\"\"\"\n",
    "    W_list, pr = np.asarray(W_list, dtype=float), np.asarray(pr, dtype=float)\n",
    "    ok = np.isfinite(pr)\n",
    "    W_list, pr = W_list[ok], pr[ok]\n",
    "    if W_list.size < 2 or pr[-1] <= 1.0:\n",
    "        return float('nan')\n",
    "    target = 1.0 + 0.9 * (pr[-1] - 1.0)\n",
    "    j = int(np.argmax(pr >= target))\n",
    "    if j == 0:\n",
    "        return float(W_list[0])\n",
    "    x0, x1 = np.log(W_list[j - 1]), np.log(W_list[j])\n",
    "    return float(np.exp(x0 + (target - pr[j - 1]) / (pr[j] - pr[j - 1]) * (x1 - x0)))\n",
    "\n",
    "\n",
    "_Wl = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "T90 = {s: t90(_Wl, [np.mean(LAD[W][f'pr_{s}']) for W in _Wl]) for s in SRC}\n",
    "\n",
    "# the orbit averages of section 8.1: the time-averaged sharpness against S*\n",
    "_si = np.asarray(DISC['sh_iters'])\n",
    "_ri = np.asarray(REC['mprod']['sh_iters'])\n",
    "LAM_AVG = dict(disc=float(np.mean(np.asarray(DISC['lam1_wbar'])[_in(_si)])) - S_star_eff,\n",
    "               rod=float(np.mean(np.asarray(REC['mprod']['lam1'])[_in(_ri)])) - S_star_eff)\n",
    "\n",
    "# ---- the npz --------------------------------------------------------------------\n",
    "_ex = dict(k_label=K_LABEL, avg_windows=np.asarray(AVG.windows), avg_start_iter=int(avg_start_iter), avg_m=int(avg_m),\n",
    "           W_sat=(W_SAT if W_SAT is not None else -1), S_star_eff=S_star_eff, learning_rate=float(learning_rate),\n",
    "           optimizer=OPT['key'], n_iterations=int(n_iterations), warmup_iterations=int(warmup_iterations),\n",
    "           rate_rod=RATE['rod'], rate_disc=RATE['disc'], ring_rod=RING['rod'], ring_disc=RING['disc'],\n",
    "           t90_rod=T90['rod'], t90_disc=T90['disc'], lam_avg_rod=LAM_AVG['rod'], lam_avg_disc=LAM_AVG['disc'],\n",
    "           turn_slope=TURN_SLOPE, turn_rod=TURN['rod'], turn_disc=TURN['disc'], coord_rod=AVG.coord['rod'], coord_disc=AVG.coord['disc'])\n",
    "for key in ('pred_t', 'pred_lin', 'pred_slow', 'std_v', 'share', 'disc_pred_t', 'disc_pred_lin', 'full_rod', 'full_disc'):\n",
    "    _ex[f'turn_{key}'] = TURN[key]\n",
    "_ex['closure_horizon'], _ex['closure_every'] = CLOS_H, AVG.clos['rod'].every\n",
    "for name, block in (('clos', CLOS), ('inst', INST), ('tc', TC), ('tcl', TCL)):\n",
    "    for key, val in block.items():\n",
    "        _ex[f'{name}_{key}'] = np.asarray(val)\n",
    "for W in W_OK:\n",
    "    for key, val in LAD[W].items():\n",
    "        _ex[f'T{W}_{key}'] = np.asarray(val)\n",
    "np.savez_compressed('rodavg.npz', **_ex)\n",
    "print(f\"k = {K_LABEL} (the central flow's rank over the span)   saturated window T = {W_SAT}   \"\n",
    "      f\"blocks per window {[LAD[W]['n'] for W in AVG.windows]}  (of {[LAD[W]['n_all'] for W in AVG.windows]}; \"\n",
    "      f\"the rest had no central contact at the midpoint)\")\n",
    "print(f\"wrote rodavg.npz: {len(_ex)} keys\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-figures-md",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "The family's colours: discrete black, rod flow blue, central flow red.  Every\n",
    "figure covers one $k$, which is named in its title.  `window_ladder`,\n",
    "`rod_turning` and `window_regime`, each as `.png` and `.pdf`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "# the family's colours (canonical ARM_STYLE); here the midpoint rod flow is just\n",
    "# \"rod flow\" -- the only rod these notebooks run\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',    marker='o', label='discrete'),\n",
    "    'mprod':   dict(color='tab:blue', marker='o', label='rod flow'),\n",
    "    'central': dict(color='tab:red',  marker='^', label='central flow'),\n",
    "}\n",
    "_ST = {'disc': ARM_STYLE['disc'], 'rod': ARM_STYLE['mprod'], 'central': ARM_STYLE['central']}\n",
    "SHARP_LABEL = OPT['sharp_label']\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself: their effective eigenvalues and\n",
    "# the threshold over eta (the canonical figure cell's SHARP_SCALE; Eric, 2026-10-25)\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# the first-order turning law s ||(M v)_perp|| in each optimizer's own form (cell 17's\n",
    "# turn_slope and perp_norm: s = eta for GD and heavy ball; for RMSProp / Adam M is the\n",
    "# pencil's P^-1 H = D H, D the diagonal step, and s = 1; for Nesterov s = 0.2119 eta, M\n",
    "# acting at the lookahead thetabar)\n",
    "LAW_LABEL = {\n",
    "    'gd':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'hb':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'rmsprop':  r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'adam':     r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'nesterov': r'$s\\,\\eta\\,\\|(H(\\bar\\theta)\\hat v)_\\perp\\|$',\n",
    "}.get(OPT['key'], r'$s\\,\\|(M\\hat v)_\\perp\\|$')\n",
    "# optimizer, architecture, loss (the canonical title), and the number of critical eigenvalues (the paper's words)\n",
    "_K_WORD = {0: 'no', 1: 'one', 2: 'two', 3: 'three', 4: 'four', 5: 'five'}.get(K_LABEL, str(K_LABEL))\n",
    "FIG_TITLE = (f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}: {_K_WORD} critical \"\n",
    "             f\"eigenvalue{'s' if K_LABEL != 1 else ''}\")\n",
    "if 'central' not in arm_keys and K_LABEL == 0:\n",
    "    # K_LABEL is the central flow's rank: without the central flow (and no k_label given) it says nothing\n",
    "    FIG_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "_x0, _x1 = int(avg_start_iter), int(n_iterations) - 1\n",
    "\n",
    "\n",
    "def _save(fig, name, title=True):\n",
    "    # the paper's figures (window_ladder, rod_turning) carry no title: the caption says it (Eric, 2026-10-05)\n",
    "    if title:\n",
    "        fig.suptitle(FIG_TITLE, fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "_ORDER = ['discrete', 'rod flow', 'central flow']\n",
    "\n",
    "\n",
    "def _style(ax, legend=True, legend_fs=7):\n",
    "    \"\"\"Grid, and the legend in the family's order: discrete, rod flow, central flow, then the rest.\"\"\"\n",
    "    ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    if legend:\n",
    "        h, lab = ax.get_legend_handles_labels()\n",
    "        idx = sorted(range(len(lab)), key=lambda i: _ORDER.index(lab[i]) if lab[i] in _ORDER else len(_ORDER))\n",
    "        ax.legend([h[i] for i in idx], [lab[i] for i in idx], fontsize=legend_fs, loc='best', framealpha=0.9)\n",
    "\n",
    "\n",
    "def _ladder(ax, x_of, key, src):\n",
    "    \"\"\"Block mean over the windows, one source (no error bars: Eric, 2026-10-01; the\n",
    "    per-block values stay in rodavg.npz as T<W>_<key>_<src>).\"\"\"\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    x = np.array([x_of(W, src) for W in Ws], dtype=float)\n",
    "    y = np.array([np.mean(LAD[W][f'{key}_{src}']) for W in Ws])\n",
    "    st = _ST[src]\n",
    "    ax.plot(x, y, color=st['color'], marker=st['marker'], markersize=4, lw=1.2, label=st['label'])\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. THE WINDOW LADDER -- does the rank-one oscillation, averaged, become Sigma_central?\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_ladder():\n",
    "    # linear window axes (Eric, 2026-10-01; were log).  5.6 in wide, was 7.5: the appendix includes it\n",
    "    # at 0.65 of the 6.5 in text width, so the type prints near its nominal size (section 8.2's\n",
    "    # composite redraws it at its own exact size, tools/rodavg_ladder_replot.py --size)\n",
    "    fig, (ax_p, ax_d) = plt.subplots(1, 2, figsize=(5.6, 2.35))\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    for src in SRC:\n",
    "        _ladder(ax_p, lambda W, s: W, 'pr', src)\n",
    "    ax_p.plot(Ws, [np.mean(LAD[W]['pr_central']) for W in Ws], color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "              marker=_ST['central']['marker'], markersize=4, label='central flow')\n",
    "    ax_p.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_p.set_ylabel('participation ratio', fontsize=10)\n",
    "    ax_p.set_title('Participation ratio', fontsize=10)\n",
    "    _style(ax_p)\n",
    "    for src in SRC:\n",
    "        _ladder(ax_d, lambda W, s: W, 'bw', src)\n",
    "    ax_d.set_ylim(bottom=0)\n",
    "    ax_d.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_d.set_ylabel('normalized $d_{\\\\rm BW}$\\nto $\\\\Sigma_{\\\\rm central}$', fontsize=10)\n",
    "    ax_d.set_title(r'Distance to $\\Sigma_{\\rm central}$', fontsize=10)\n",
    "    _style(ax_d)\n",
    "    _save(fig, 'window_ladder', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. THE ROD'S TURNING -- measured against the turning law, and what it buys the average\n",
    "# -----------------------------------------------------------------------------\n",
    "def rod_turning():\n",
    "    # drawn near its width in the paper (6.5 in) with larger type: it was 10.5 in at 10 pt, which\n",
    "    # printed at about 6 pt\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s, ax_c) = plt.subplots(1, 3, figsize=(8.5, 2.65))\n",
    "    B = TURN_BLK\n",
    "    tt = np.arange(len(TURN['rod']))\n",
    "    ax_t.plot(tt, TURN['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, TURN['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    # the linear law: the optimizer's own rows with the jump linearised, (delta, gamma) kept\n",
    "    # (cell 17's full_field), every iteration; runs without it fall back to the cadence law\n",
    "    _full = np.asarray(TURN.get('full_rod', np.full(len(tt), np.nan)), dtype=float)\n",
    "    _have_full = bool(np.isfinite(_full).any())\n",
    "    if _have_full:\n",
    "        ax_t.plot(tt, _full, color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "        _law_seg = _full\n",
    "    else:\n",
    "        ax_t.plot(B['t'], B['lin'], color=_ST['rod']['color'], lw=0, marker='o', markersize=3, mfc='white',\n",
    "                  label=LAW_LABEL)\n",
    "        _law_seg = np.full(len(tt), np.nan)\n",
    "        _law_seg[B['t']] = B['lin']\n",
    "    # about eight ring periods from the start of the span, so the ring and the law on it read\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))   # five-digit iterations: at most three ticks\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('turning rate\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_t.set_title('Turning rate', fontsize=_FS)\n",
    "    _seg = np.concatenate([TURN['rod'][_x0:_xe], TURN['disc'][_x0:_xe], _law_seg[_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        # the 99.5th percentile: a near-zero-amplitude instant (the momentum members) swings the axis by radians\n",
    "        # in one iteration; the scatter beside it keeps every point\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "\n",
    "    # measured against predicted: every iteration of the span against the linear law\n",
    "    # (rod: the arc in iteration t; discrete: the angle a_{t-1} -> a_t)\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    if _have_full:\n",
    "        pairs = [(np.asarray(TURN['full_disc'], dtype=float)[_sp], np.asarray(TURN['disc'], dtype=float)[_sp], 'disc'),\n",
    "                 (_full[_sp], np.asarray(TURN['rod'], dtype=float)[_sp], 'rod')]\n",
    "        msize, malpha = 3, 0.35\n",
    "    else:\n",
    "        pairs = [(B['disc_lin'], B['disc'], 'disc'), (B['lin'], B['rod'], 'rod')]\n",
    "        msize, malpha = 9, 0.7\n",
    "    allv = []\n",
    "    for x, y, src in pairs:\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=msize, color=_ST[src]['color'], marker=_ST[src]['marker'],\n",
    "                     alpha=malpha, linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        # the 99.5th percentile again: the few near-zero-amplitude swings lie on the diagonal, off the frame\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted turning rate (rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "\n",
    "    for src in SRC:\n",
    "        _ladder(ax_c, lambda W, s: RATE[s] * W, 'pr', src)\n",
    "    if W_SAT is not None:\n",
    "        ax_c.axhline(np.mean(LAD[W_SAT]['pr_central']), color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "                     label='central flow')\n",
    "    # no symbol: r is the paper's progressive sharpening constant (Eric, 2026-10-05; was \"$\\bar r\\,T$\")\n",
    "    ax_c.set_xlabel('swept angle (rad)', fontsize=_FS)\n",
    "    ax_c.set_ylabel('participation ratio', fontsize=_FS)\n",
    "    ax_c.set_title('Participation ratio\\nagainst the swept angle', fontsize=_FS)\n",
    "    ax_c.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_c, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'rod_turning', title=False)   # swept-angle axis linear (Eric, 2026-10-01; was log)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE REGIME -- the critical face and the amplitudes over the averaging span\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_regime():\n",
    "    fig, (ax_e, ax_a) = plt.subplots(1, 2, figsize=(7.5, 2.9), sharex=True)\n",
    "    xlo = max(int(warmup_iterations) - 500, 0)\n",
    "    si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "    E = SHARP_SCALE * np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    S_plot = SHARP_SCALE * S_star_eff\n",
    "    m = si >= xlo\n",
    "    for j in range(E.shape[1]):\n",
    "        ax_e.plot(si[m], E[m, j], color=f'C{j % 10}', lw=1.0, marker='o', markersize=2,\n",
    "                  label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "    ax_e.axhline(S_plot, color='0.25', ls='--', lw=1.2, label=THR_LABEL)\n",
    "    lo, hi = np.nanmin(E[m]), np.nanmax(E[m])\n",
    "    ax_e.set_ylim(max(lo, S_plot - 1.5 * (hi - S_plot)) - 0.05 * (hi - lo), hi + 0.05 * (hi - lo))\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax_e.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "    ax_e.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$', fontsize=10)\n",
    "    ax_e.set_title('Top eigenvalues at the discrete midpoint', fontsize=10)\n",
    "    ax_e.legend(fontsize=6, loc='best', ncol=2, framealpha=0.9)\n",
    "    ax_e.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "    t_all = np.arange(int(n_iterations))\n",
    "    mm = t_all >= xlo\n",
    "    ax_a.semilogy(t_all[mm], np.asarray(DISC['a_norm'])[mm], color=_ST['disc']['color'], lw=0.9, label='discrete')\n",
    "    fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "    ax_a.semilogy(fi, REC['mprod']['delta_norm'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_a.semilogy(fi, REC['central']['sqrt_tr_X'], color=_ST['central']['color'], lw=1.2, label='central flow')\n",
    "    ax_a.set_ylabel(r'$\\|\\delta\\|$', fontsize=10)\n",
    "    ax_a.set_title('Flip amplitude', fontsize=10)\n",
    "    _style(ax_a)\n",
    "    for ax in (ax_e, ax_a):\n",
    "        ax.axvspan(_x0, _x1, color='0.85', alpha=0.5, lw=0)\n",
    "        ax.set_xlim(xlo, int(n_iterations))\n",
    "        ax.set_xlabel('iteration', fontsize=10)\n",
    "    _save(fig, 'window_regime')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE RELATIVE MOMENTUM -- gamma~ = gamma / ||delta|| against its row (section 8.4)\n",
    "# -----------------------------------------------------------------------------\n",
    "# rod_turning's first two panels for gamma~ (Eric, 2026-10-06): the change of gamma~ in one\n",
    "# iteration, relative to |gamma~|, measured and as the linear row predicts it (cell 17's\n",
    "# instantaneous test).  The integrated predictions stay in rodavg.npz (clos_*) and the summary,\n",
    "# not in a figure.\n",
    "def gamma_turning():\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s) = plt.subplots(1, 2, figsize=(5.8, 2.65))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        meas = {s: np.asarray(INST[f'{s}_meas'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "        pred = {s: np.asarray(INST[f'{s}_pred'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "    ax_t.plot(tt, meas['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, meas['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_t.plot(tt, pred['rod'], color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "    # the same window as rod_turning: about eight ring periods from the start of the span\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('relative change of $\\\\tilde\\\\gamma$\\n(per iteration)', fontsize=_FS)\n",
    "    ax_t.set_title(r'Rate of change of $\\tilde\\gamma$', fontsize=_FS)\n",
    "    _seg = np.concatenate([meas['rod'][_x0:_xe], meas['disc'][_x0:_xe], pred['rod'][_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "    # measured against predicted: every iteration of the span\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    allv = []\n",
    "    for src in SRC:\n",
    "        x, y = pred[src][_sp], meas[src][_sp]\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=3, color=_ST[src]['color'], marker=_ST[src]['marker'], alpha=0.35,\n",
    "                     linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted (per iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(per iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'gamma_turning', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 5. THE TWO-CYCLE RELATION -- is gamma in a two-cycle's fixed proportion to delta?\n",
    "# -----------------------------------------------------------------------------\n",
    "# On a two-cycle delta = -(eta/2) P^-1 gamma (the paper's Adam step eta P^-1; P = I for heavy ball and\n",
    "# Nesterov; eta/(1+c) in place of eta/2 for AdamW, c = 1 - eta*weight_decay).  Cell 17's\n",
    "# two_cycle_image computes that right-hand side from the measured gamma; the labels write it out\n",
    "# (Eric, 2026-10-06: no new symbol for it).\n",
    "_TC_G = r'\\gamma' if OPT['key'] in ('hb', 'nesterov') else r'P^{-1}\\gamma'\n",
    "_TC_K = r'\\frac{\\eta}{1+c}' if OPT['name'] == 'AdamW' else r'\\frac{\\eta}{2}'\n",
    "# the two-cycle value of |P^-1 gamma|/|delta|: 2/eta, (1+c)/eta for AdamW (c = 1 - eta*weight_decay); the\n",
    "# panel plots gamma in its own units against it (Eric, 2026-10-06)\n",
    "_TC_C = 1.0 - float(learning_rate) * float(globals().get('weight_decay', 0.0))\n",
    "_TC_SCALE = (1.0 + _TC_C) / float(learning_rate)\n",
    "_TC_LINE = r'$(1+c)/\\eta$' if OPT['name'] == 'AdamW' else r'$2/\\eta$'\n",
    "_TC_AVG = (r'$\\langle \\frac{\\eta^2}{(1+c)^2}' if OPT['name'] == 'AdamW' else r'$\\langle \\frac{\\eta^2}{4}') + \\\n",
    "          (r'\\gamma\\gamma^\\top\\rangle_T$' if OPT['key'] in ('hb', 'nesterov') else r'(P^{-1}\\gamma)(P^{-1}\\gamma)^\\top\\rangle_T$')\n",
    "\n",
    "\n",
    "def two_cycle_relation():\n",
    "    # drawn near the paper's text width, as rod_turning (section 8.4 includes it at 6.5 in: type prints ~8 pt)\n",
    "    _FS = 11\n",
    "    fig, (ax_r, ax_c, ax_w) = plt.subplots(1, 3, figsize=(8.5, 3.0))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    for src in SRC:\n",
    "        st = _ST[src]\n",
    "        ax_r.plot(tt, _TC_SCALE * np.asarray(TC[f'{src}_ratio'], dtype=float), color=st['color'], lw=0.7, alpha=0.85,\n",
    "                  label=st['label'])\n",
    "        ax_c.plot(tt, TC[f'{src}_cos'], color=st['color'], lw=0.7, alpha=0.85)\n",
    "    for ax in (ax_r, ax_c):\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "        ax.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_r.axhline(_TC_SCALE, color='0.25', ls='--', lw=1.1, label=_TC_LINE)\n",
    "    ax_c.axhline(1.0, color='0.4', ls=':', lw=1.0)\n",
    "    ax_r.set_ylabel(rf'$\\|{_TC_G}\\| / \\|\\delta\\|$', fontsize=_FS)\n",
    "    ax_r.set_title('Amplitude ratio', fontsize=_FS)\n",
    "    _style(ax_r, legend_fs=_FS - 3)\n",
    "    ax_c.set_ylabel(rf'$\\cos(-{_TC_G}, \\delta)$', fontsize=_FS)\n",
    "    ax_c.set_title('Alignment', fontsize=_FS)\n",
    "    ax_c.ticklabel_format(axis='y', useOffset=False)       # Nesterov's cosine sits within 1e-3 of 1: no '+1' offset\n",
    "    _style(ax_c, legend=False)\n",
    "    # time-averaged: even where delta and gamma are not in proportion at an instant, do the averaged extents\n",
    "    # <delta (x) delta>_T and <(eta/2)^2 P^-1 gamma (x) P^-1 gamma>_T agree?  Normalized d_BW (cell 23's TCL)\n",
    "    # against the window, on the frozen top-avg_m basis as the window ladder\n",
    "    if len(TCL.get('W', ())):                   # runs from 2026-10-06 on\n",
    "        for src in SRC:\n",
    "            st = _ST[src]\n",
    "            ax_w.plot(TCL['W'], TCL[f'{src}_bw'], color=st['color'], marker=st['marker'], markersize=4, lw=1.2,\n",
    "                      label=st['label'])\n",
    "        ax_w.set_ylim(bottom=0)\n",
    "    else:\n",
    "        ax_w.text(0.5, 0.5, 'no complete block', ha='center', va='center', transform=ax_w.transAxes)\n",
    "    ax_w.set_xlabel('averaging window $T$', fontsize=_FS)\n",
    "    for ax in (ax_r, ax_c, ax_w):\n",
    "        ax.tick_params(labelsize=_FS - 2)\n",
    "    ax_w.set_ylabel('normalized $d_{\\\\rm BW}$', fontsize=_FS)\n",
    "    # the pair compared (_TC_AVG against <delta delta^T>_T) is the caption's to say: a two-line title crowds the row\n",
    "    ax_w.set_title('Time-averaged extents', fontsize=_FS)\n",
    "    _style(ax_w, legend=False)\n",
    "    _save(fig, 'two_cycle_relation')\n",
    "\n",
    "\n",
    "if W_OK and 'mprod' in arm_keys and 'central' in arm_keys:\n",
    "    window_ladder()\n",
    "    rod_turning()\n",
    "    window_regime()\n",
    "else:\n",
    "    print('no complete block (or the rod flow / central flow did not run) -- no averaging figures')\n",
    "if 'mprod' in arm_keys and 'CLOS' in globals():         # runs from 2026-10-06 on, with or without the central flow\n",
    "    if OPT.get('has_momentum', OPT['key'] in ('hb', 'nesterov', 'adam')):\n",
    "        gamma_turning()\n",
    "        two_cycle_relation()\n",
    "mpl.rcParams['font.size'] = 10\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-summary-md",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "Three tables (the saturated window, the ladder, the turning), printed; the\n",
    "first and the last also as `rodavg_table.tex`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY TABLES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "# Printed fixed-width, as the canonical summary, and the saturated-window and\n",
    "# turning tables also as booktabs LaTeX (rodavg_table.tex) for the paper.\n",
    "import numpy as np\n",
    "\n",
    "_NAME = {'disc': 'discrete', 'rod': 'rod flow', 'central': 'central flow'}\n",
    "_RULE = '=' * 100\n",
    "_rule = '-' * 100\n",
    "\n",
    "\n",
    "def _m(W, key):\n",
    "    v = LAD[W].get(key)\n",
    "    return float(np.mean(v)) if v is not None and len(v) else float('nan')\n",
    "\n",
    "\n",
    "print(_RULE)\n",
    "print(f\"{FIG_TITLE}  (eta = {float(learning_rate)}, averaging span {avg_start_iter}-{int(n_iterations) - 1}, \"\n",
    "      f\"basis m = {avg_m})\")\n",
    "print(_RULE)\n",
    "\n",
    "# ---- 1. the saturated window ------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    print(f\"\\nSATURATED WINDOW  T = {W_SAT}  ({L['n']} blocks; Sigma_central at each block's midpoint)\")\n",
    "    print(_rule)\n",
    "    print(f\"{'':<14s} {'l1':>10s} {'l2':>10s} {'l3':>10s}  {'l1/tr':>6s} {'l2/tr':>6s} {'l3/tr':>6s}  \"\n",
    "          f\"{'PR':>5s} {'tr/tr_c':>7s} {'d_BW':>6s} {'cos_k':>6s} {'leak':>6s}\")\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        e = L[f'eig_{s}'].mean(0)\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = _m(W_SAT, f'bw_{s}') if s != 'central' else 0.0\n",
    "        cs = _m(W_SAT, f'cos_{s}') if s != 'central' else 1.0\n",
    "        print(f\"{_NAME[s]:<14s} {e[0]:10.3e} {e[1]:10.3e} {e[2]:10.3e}  {en[0]:6.3f} {en[1]:6.3f} {en[2]:6.3f}  \"\n",
    "              f\"{_m(W_SAT, 'pr_' + s):5.2f} {tr:7.3f} {bw:6.3f} {cs:6.3f} {_m(W_SAT, 'leak_' + s):6.3f}\")\n",
    "    print(f\"rod flow against discrete: d_BW / sqrt(tr Sigma_central) = {_m(W_SAT, 'bw_rod_disc'):.3f}\")\n",
    "    print(\"l_j: eigenvalues of the window average (of Sigma_central) in the frozen basis; tr/tr_c, d_BW = \"\n",
    "          \"d_BW/sqrt(tr Sigma_central), cos_k (top-k eigenspaces, k = %d) against Sigma_central\" % K_LABEL)\n",
    "\n",
    "# ---- 2. the ladder --------------------------------------------------------------------\n",
    "print(f\"\\nWINDOW LADDER  (block means)\")\n",
    "print(_rule)\n",
    "print(f\"{'T':>6s} {'blocks':>6s}  {'PR disc':>8s} {'PR rod':>8s} {'PR cent':>8s}  {'d_BW disc':>9s} {'d_BW rod':>9s}  \"\n",
    "      f\"{'tr disc':>8s} {'tr rod':>8s}  {'rod-disc':>8s}\")\n",
    "for W in W_OK:\n",
    "    print(f\"{W:6d} {LAD[W]['n']:6d}  {_m(W, 'pr_disc'):8.3f} {_m(W, 'pr_rod'):8.3f} {_m(W, 'pr_central'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_disc'):9.3f} {_m(W, 'bw_rod'):9.3f}  {_m(W, 'tr_disc'):8.3f} {_m(W, 'tr_rod'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_rod_disc'):8.3f}\")\n",
    "\n",
    "# ---- 3. the turning ---------------------------------------------------------------------\n",
    "B = TURN_BLK\n",
    "\n",
    "\n",
    "def _ratio(meas, pred):\n",
    "    ok = np.isfinite(meas) & np.isfinite(pred) & (pred > 0)\n",
    "    if ok.sum() < 3:\n",
    "        return float('nan'), float('nan')\n",
    "    return float(meas[ok].mean() / pred[ok].mean()), float(np.corrcoef(meas[ok], pred[ok])[0, 1])\n",
    "\n",
    "\n",
    "r_lin, c_lin = _ratio(B['rod'], B['lin'])            # instantaneous: the rate at the cadence iteration\n",
    "r_slow, c_slow = _ratio(B['rod'], B['slow'])\n",
    "r_dl, c_dl = _ratio(B['disc'], B['disc_lin'])\n",
    "r_lin_b, _ = _ratio(B['rod_blk'], B['lin'])          # block means over +-sharpness_every/2\n",
    "r_dl_b, _ = _ratio(B['disc_blk'], B['disc_lin'])\n",
    "print(f\"\\nTURNING  (rad per iteration; cadence blocks of {int(sharpness_every)} iterations over the span)\")\n",
    "print(_rule)\n",
    "print(f\"{'':<14s} {'rate':>9s} {'it/rad':>7s} {'meas/lin':>9s} {'corr':>6s} {'blk/lin':>8s} {'meas/slow':>10s} \"\n",
    "      f\"{'corr':>6s} {'ring':>6s} {'rad/ring':>8s} {'T90':>7s} {'rad@T90':>8s} {'<S>-S*':>8s}\")\n",
    "for s in SRC:\n",
    "    rr, cc, rb = (r_lin, c_lin, r_lin_b) if s == 'rod' else (r_dl, c_dl, r_dl_b)\n",
    "    rs, cs = (r_slow, c_slow) if s == 'rod' else (float('nan'), float('nan'))\n",
    "    print(f\"{_NAME[s]:<14s} {RATE[s]:9.3e} {1.0 / RATE[s]:7.1f} {rr:9.3f} {cc:6.2f} {rb:8.3f} {rs:10.3f} {cs:6.2f} \"\n",
    "          f\"{RING[s]:6.1f} {RATE[s] * RING[s]:8.2f} {T90[s]:7.0f} {RATE[s] * T90[s]:8.2f} {LAM_AVG[s]:+8.4f}\")\n",
    "print(f\"std_v = ||(M v)_perp|| at the rod's axis (M = H, or the pencil's P^-1 H = D H, at the gradient point): \"\n",
    "      f\"mean {np.nanmean(B['std_v']):.4f}; the first-order law is s std_v, s = dmu/dlambda(M) = {TURN_SLOPE:.4g} \"\n",
    "      f\"(= {TURN_SLOPE / float(learning_rate):.4g} eta); face share {np.nanmean(B['share']):.3f} (the \"\n",
    "      f\"Euclidean fraction of the axis in the top modes' span)\")\n",
    "print(\"meas/lin, corr: the measured rate AT each cadence iteration over s ||(M v)_perp|| there (eq:turning-law), \"\n",
    "      \"ratio of means and correlation;\")\n",
    "print(f\"blk/lin: the same with the measured rate averaged over +-{int(sharpness_every) // 2} iterations \"\n",
    "      \"(does the law hold on average?);\")\n",
    "print(\"meas/slow: instantaneous, over ||(Re mu(M) v_f)_perp||, the slow-manifold form on the rod's top modes, \"\n",
    "      \"eigenpairs at its gradient point (the Im mu of a complex-band mode is left out);\")\n",
    "print(\"ring: dominant period of the amplitude; T90: window of 90 % of the PR rise; <S>-S*: the span-averaged \"\n",
    "      \"sharpness above the threshold (section 8.1)\")\n",
    "# ---- the full linear law: every iteration of the span, gamma kept (cell 17's full_field) ----\n",
    "FULL = {}\n",
    "_spn = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "for s in SRC:\n",
    "    pred = np.asarray(TURN.get(f'full_{s}', np.full(int(n_iterations), np.nan)), dtype=float)\n",
    "    if len(_spn) and np.isfinite(pred[_spn]).sum() >= 3:\n",
    "        meas = np.asarray(TURN[s], dtype=float)[_spn]\n",
    "        pp = pred[_spn]\n",
    "        ok = np.isfinite(meas) & np.isfinite(pp)\n",
    "        # the ratio and correlation over all iterations, and without the top 1 % of the\n",
    "        # measured rate (the near-zero-amplitude swings), which dominate a mean\n",
    "        keep = ok & (meas <= np.nanpercentile(meas[ok], 99.0))\n",
    "        FULL[s] = dict(n=int(ok.sum()), ratio=_ratio(meas[ok], pp[ok])[0], corr=_ratio(meas[ok], pp[ok])[1],\n",
    "                       ratio99=_ratio(meas[keep], pp[keep])[0], corr99=_ratio(meas[keep], pp[keep])[1],\n",
    "                       med=float(np.median(meas[ok] / np.where(pp[ok] > 0, pp[ok], np.nan))))\n",
    "if FULL:\n",
    "    print(_rule)\n",
    "    print(\"FULL LINEAR LAW  (every iteration of the span; the rows with the jump linearised, gamma kept -- no slaving)\")\n",
    "    print(f\"{'':<14s} {'n':>6s} {'meas/full':>10s} {'corr':>6s} {'w/o top 1%':>11s} {'corr':>6s} {'median ratio':>13s}\")\n",
    "    for s, F in FULL.items():\n",
    "        print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['ratio']:10.3f} {F['corr']:6.2f} {F['ratio99']:11.3f} {F['corr99']:6.2f} \"\n",
    "              f\"{F['med']:13.3f}\")\n",
    "    print(\"rod: the predicted arc per iteration, ||(ddelta/dt)_perp||/||delta|| dt summed over the substeps; discrete: the \"\n",
    "          \"angle a_{t-1} -> a_{t-1} + F_pos(a, b) (the map's rows at dt = 1)\")\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle -------------\n",
    "if 'CLOS' in globals():\n",
    "    _ages = [a for a in (1, 10, 25, 50, 100, 200, 400) if a <= CLOS_H]\n",
    "    print(_rule)\n",
    "    print(f\"CLOSED (v, gamma~) SYSTEM, INTEGRATED  (median over the predictions; horizon {CLOS_H}; \"\n",
    "          f\"base = the measured pair against itself at the seed)\")\n",
    "    print(f\"{'':<34s} {'n':>4s} \" + \" \".join(f\"{'age ' + str(a):>9s}\" for a in _ages))\n",
    "    for s in SRC:\n",
    "        for key, base, what in (('ang', 'bang', 'axis angle (rad)'), ('gerr', 'bg', 'gamma~ rel. error')):\n",
    "            for var in ('path', 'base'):\n",
    "                A = CLOS[f'{s}_path_{base}'] if var == 'base' else CLOS[f'{s}_{var}_{key}']\n",
    "                if not A.shape[0] or not np.isfinite(A).any():\n",
    "                    continue\n",
    "                med = np.nanmedian(A, 0)\n",
    "                print(f\"{_NAME[s] + ', ' + what + ', ' + var:<34s} {A.shape[0]:4d} \"\n",
    "                      + \" \".join(f\"{med[a]:9.2e}\" for a in _ages))\n",
    "    ISUM = {}\n",
    "    for s in SRC:\n",
    "        m_, p_, e_ = (np.asarray(INST[f'{s}_{k}'], dtype=float)[_spn] for k in ('meas', 'pred', 'err'))\n",
    "        ok = np.isfinite(m_) & np.isfinite(p_) & np.isfinite(e_) & (m_ > 0)\n",
    "        if ok.sum() >= 3:\n",
    "            ISUM[s] = dict(n=int(ok.sum()), rel=float(np.median(e_[ok] / m_[ok])),\n",
    "                           ratio=_ratio(m_[ok], p_[ok])[0], corr=_ratio(m_[ok], p_[ok])[1])\n",
    "    if ISUM:\n",
    "        print(\"GAMMA~ ROW, INSTANT BY INSTANT  (the change of gamma~ in one iteration against the row's)\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'median |err|/|meas|':>20s} {'|meas|/|pred|':>14s} {'corr':>6s}\")\n",
    "        for s, F in ISUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['rel']:20.3f} {F['ratio']:14.3f} {F['corr']:6.2f}\")\n",
    "    TCSUM = {}\n",
    "    for s in SRC:\n",
    "        r_, c_ = (np.asarray(TC[f'{s}_{k}'], dtype=float)[_spn] for k in ('ratio', 'cos'))\n",
    "        ok = np.isfinite(r_) & np.isfinite(c_)\n",
    "        if ok.sum() >= 3:\n",
    "            TCSUM[s] = dict(n=int(ok.sum()), r50=float(np.median(r_[ok])), r10=float(np.percentile(r_[ok], 10)),\n",
    "                            r90=float(np.percentile(r_[ok], 90)), c50=float(np.median(c_[ok])),\n",
    "                            c10=float(np.percentile(c_[ok], 10)), f99=float(np.mean(c_[ok] < 0.99)))\n",
    "    if TCSUM:\n",
    "        print(\"TWO-CYCLE RELATION  (a two-cycle has delta = -(eta/2) P^-1 gamma, P = I for heavy ball / Nesterov; \"\n",
    "              \"ratio = (eta/2)|P^-1 gamma|/|delta|, cos = cos(-P^-1 gamma, delta))\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'ratio p10':>14s} {'p50':>7s} {'p90':>7s} {'cos p10':>8s} {'p50':>7s} \"\n",
    "              f\"{'frac cos<0.99':>14s}\")\n",
    "        for s, F in TCSUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['r10']:14.3f} {F['r50']:7.3f} {F['r90']:7.3f} {F['c10']:8.3f} \"\n",
    "                  f\"{F['c50']:7.3f} {F['f99']:14.3f}\")\n",
    "    if 'TCL' in globals() and len(TCL.get('W', ())):\n",
    "        print(\"TWO-CYCLE RELATION, TIME-AVERAGED  (block means: normalized d_BW between <(eta/2)^2 P^-1 gamma (x) \"\n",
    "              \"P^-1 gamma>_T and <delta (x) delta>_T, trace ratio, and each side's leak out of the top-m basis)\")\n",
    "        print(f\"{'T':>6s} {'blocks':>6s}  \" + \"  \".join(f\"{_NAME[s] + ' d_BW':>15s} {'tr':>6s} {'leak d/g':>11s}\"\n",
    "                                                       for s in SRC))\n",
    "        for i, W in enumerate(TCL['W']):\n",
    "            print(f\"{int(W):6d} {int(TCL['n'][i]):6d}  \" + \"  \".join(\n",
    "                f\"{TCL[s + '_bw'][i]:15.3f} {TCL[s + '_tr'][i]:6.3f} {TCL[s + '_leak'][i]:5.3f}/{TCL[s + '_leak_eq'][i]:5.3f}\"\n",
    "                for s in SRC))\n",
    "print(_RULE)\n",
    "\n",
    "# ---- LaTeX ------------------------------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    rows = []\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = f\"{_m(W_SAT, f'bw_{s}'):.3f}\" if s != 'central' else '--'\n",
    "        rows.append(f\"{_NAME[s]} & {en[0]:.2f} & {en[1]:.2f} & {en[2]:.2f} & {_m(W_SAT, 'pr_' + s):.2f} & \"\n",
    "                    f\"{tr:.2f} & {bw} \\\\\\\\\")\n",
    "    tex = \"\\n\".join([\n",
    "        f\"% {FIG_TITLE}, eta = {float(learning_rate)}, T = {W_SAT} ({L['n']} blocks) -- rodavg notebook\",\n",
    "        \"\\\\begin{tabular}{lcccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & $\\\\lambda_1/\\\\operatorname{tr}$ & $\\\\lambda_2/\\\\operatorname{tr}$ & $\\\\lambda_3/\\\\operatorname{tr}$ & \"\n",
    "        \"PR & $\\\\operatorname{tr}/\\\\operatorname{tr}\\\\Sigma_{\\\\mathrm{central}}$ & $d_{\\\\mathrm{BW}}$ \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        *rows,\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\",\n",
    "        \"\\\\begin{tabular}{lccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & rate (rad/it) & measured/law & correlation & ring (it) & rad per ring \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        f\"discrete & {RATE['disc']:.2e} & {r_dl:.2f} & {c_dl:.2f} & {RING['disc']:.0f} & {RATE['disc'] * RING['disc']:.2f} \\\\\\\\\",\n",
    "        f\"rod flow & {RATE['rod']:.2e} & {r_lin:.2f} & {c_lin:.2f} & {RING['rod']:.0f} & {RATE['rod'] * RING['rod']:.2f} \\\\\\\\\",\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\"])\n",
    "    if FULL:\n",
    "        tex += \"\\n\".join([\n",
    "            \"\",\n",
    "            \"\\\\begin{tabular}{lccc}\",\n",
    "            \"\\\\toprule\",\n",
    "            \" & measured/full law & correlation & iterations \\\\\\\\\",\n",
    "            \"\\\\midrule\",\n",
    "            *[f\"{_NAME[s]} & {F['ratio']:.2f} & {F['corr']:.2f} & {F['n']} \\\\\\\\\" for s, F in FULL.items()],\n",
    "            \"\\\\bottomrule\",\n",
    "            \"\\\\end{tabular}\",\n",
    "            \"\"])\n",
    "    with open('rodavg_table.tex', 'w', encoding='utf-8') as fh:\n",
    "        fh.write(tex)\n",
    "    print(\"wrote rodavg_table.tex\")\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_adam_vit_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Adam on the ViT: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Adam on the ViT (a SimpleViT from vit-pytorch: three blocks of width 64), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures. With `weight_decay` > 0 the notebook runs AdamW.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_adam_vit_cifar10.ipynb adam_vit.ipynb -f params/adam_vit.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/adam_vit.yaml` | Figures 11 and 20, Table 5 | 8.4 h |\n",
    "| `params/adamw_vit.yaml` | Figure 21, Table 5 | 8.7 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "# The ViT's own imports live here, not in the imports cell: that cell is shared\n",
    "# byte-for-byte with the MLP and CNN families (gates C2, C9).\n",
    "from vit_pytorch import SimpleViT\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "\n",
    "\n",
    "def make_vit(image_size=32, patch_size=4, dim=64, depth=3, heads=8, dim_head=8, mlp_dim=256,\n",
    "             num_classes=10, init_scale=0.5):\n",
    "    \"\"\"\n",
    "    SimpleViT (lucidrains' vit_pytorch) of the archived\n",
    "    experiment_vit_cifar10_adam.ipynb, Cohen & Damian 2024's spec: patch 4 (an\n",
    "    8x8 grid of 64 tokens), width 64, 3 blocks of 8-head attention and a 256-wide\n",
    "    MLP, sin-cos position embedding (fixed, not a parameter),\n",
    "    mean-pooled read-out.  One departure (2026-09-29): each head is dim_head = 8\n",
    "    wide, so heads x dim_head = dim, the usual convention.  The archived notebook\n",
    "    inherited SimpleViT's default dim_head = 64 -- a 512-wide attention block\n",
    "    inside a 64-wide model, 79% of its 497,386 parameters and ~2x the cost of a\n",
    "    Hessian-vector product; this model has 153,322.  The linear head starts at init_scale x its default\n",
    "    initialisation, to lower the curvature at init.  Every nn.LayerNorm is swapped\n",
    "    for TrainableLayerNorm (src/architectures/utils.py), a pure-PyTorch layer norm\n",
    "    whose third derivatives are correct -- the C++ kernel's are not, and the rod\n",
    "    flows and the central flow differentiate the loss three times.\n",
    "    \"\"\"\n",
    "    model = SimpleViT(image_size=image_size, patch_size=patch_size, num_classes=num_classes,\n",
    "                      dim=dim, depth=depth, heads=heads, dim_head=dim_head, mlp_dim=mlp_dim)\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples, the ViT's shape and microbatch_size cannot be overridden with\n",
    "# --params: edit a copy of the notebook.  (Wording note: this cell must never\n",
    "# contain the two hyperparameter marker literals together -- modal_run.sanitize()\n",
    "# tags the FIRST code cell containing both, and papermill would inject overrides\n",
    "# here instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "# The archived ViT's shape (experiment_vit_cifar10_adam; Cohen & Damian 2024)\n",
    "vit_patch = 4      # 32x32 images -> an 8x8 grid of 64 tokens\n",
    "vit_dim = 64       # token width\n",
    "vit_depth = 3      # transformer blocks\n",
    "vit_heads = 8      # attention heads per block\n",
    "vit_dim_head = 8   # width of each head: heads x dim_head = vit_dim (2026-09-29; the\n",
    "                   # archived notebook ran SimpleViT's default 64, a 512-wide attention\n",
    "                   # block and 497,386 parameters, 3.2x this model's 153,322)\n",
    "vit_mlp_dim = 256  # MLP width inside each block\n",
    "head_init_scale = 0.5   # the linear head starts at this multiple of its default init\n",
    "# The loss is averaged over slices of this many examples (SupervisedLossFunction\n",
    "# averages the loss and every derivative across its batches, so the value does not\n",
    "# change what is computed, only the peak memory of one pass).  5000 = one batch, as\n",
    "# in the archived notebook; lower it if attention over the full batch runs out of\n",
    "# GPU memory.\n",
    "microbatch_size = 5000\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, patch_size=vit_patch, dim=vit_dim, depth=vit_depth, heads=vit_heads,\n",
    "                 dim_head=vit_dim_head, mlp_dim=vit_mlp_dim, num_classes=output_dim, init_scale=head_init_scale).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP, CNN and ViT families): the figure titles, the\n",
    "# eigensolver's HVP batching and the architecture's own npz keys.  EIG_CHUNK = 1\n",
    "# runs the Hessian-vector products of a LOBPCG block one at a time, as the\n",
    "# archived ViT notebook did (chunk_size=1, to fit attention over 5000 images);\n",
    "# NOT measured at this size -- the CNN's 6 came from runs/diag_cnn_eig-crf-a100;\n",
    "# at dim_head = 64 (497k parameters) 6 ran out of an H100's 80 GB\n",
    "# (runs/experiment_adam_vit_cifar10-timing-chunk6).  A larger chunk is faster if it fits.  The MLP family runs -1.\n",
    "ARCH_NAME = 'ViT'\n",
    "EIG_CHUNK = 1\n",
    "ARCH_EXPORT = dict(arch=np.array('vit'), vit_patch=int(vit_patch), vit_dim=int(vit_dim),\n",
    "                   vit_depth=int(vit_depth), vit_heads=int(vit_heads), vit_dim_head=int(vit_dim_head),\n",
    "                   vit_mlp_dim=int(vit_mlp_dim),\n",
    "                   head_init_scale=float(head_init_scale), microbatch_size=int(microbatch_size))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def _slices(labels):\n",
    "    \"\"\"The data in microbatch_size slices (data cell); SupervisedLossFunction\n",
    "    averages over them weighted by size, so this is the full-batch loss.\"\"\"\n",
    "    return [Examples(inputs=X[i:i + microbatch_size], labels=labels[i:i + microbatch_size])\n",
    "            for i in range(0, n_samples, microbatch_size)]\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=_slices(y_onehot))\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=_slices(y_index))\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Adam: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Adam with bias correction and $\\epsilon$ outside the root,\n",
    "$m_{t+1} = \\beta_1 m_t + (1-\\beta_1)\\nabla L$, $\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - D(\\nu_{t+1})\\,m_{t+1}$, $D(\\nu) = \\eta/(\\mathrm{bc}_1(\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon))$.\n",
    "The effective sharpness is $\\lambda_{\\max}(DH)$ (the pencil $(H, P)$ with\n",
    "$P = (\\sqrt{\\nu/\\mathrm{bc}_2}+\\epsilon)/\\eta$, $U^\\top PU = I$) against\n",
    "$S^\\star = 2(1+\\beta_1)/(1-\\beta_1) = 38$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta_1)[\\nabla L - \\bar m]$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$,\n",
    "  $\\dot{\\bar w} = -D(\\bar\\nu^+)[\\beta_1\\bar m + (1-\\beta_1)\\nabla L]$.\n",
    "* **midpoint rod flow (mp-rod)** -- the paper's Adam rod flow (eq:adam-rodflow):\n",
    "  heavy ball's rows with $\\eta \\to D(\\bar\\nu^+)$ elementwise at the frozen\n",
    "  preconditioner, $\\bar\\nu$ fed $\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2}$.\n",
    "* **endpoint rod flow (ep-rod)** -- the literal pair $(w, m), (w', m')$ with one\n",
    "  shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$\n",
    "  (eq:adam-endpoint): the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- the two-route velocity-level SDCP of appendix F\n",
    "  (\"Adam\"): the multiplier reaches the constraint through the position row\n",
    "  ($\\mathsf B_m \\sim \\mathrm{d}t$) and through $\\dot{\\bar\\nu}$\n",
    "  ($\\mathsf B_\\nu \\sim \\mathrm{d}t(1-\\beta_2)$, RMSProp's route); the share of\n",
    "  the preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time: rod rows equal\n",
    "$-(T_{\\rm lin} + I)$ with a diagonal $D$, the pair's unit step is the Adam map,\n",
    "pair $\\equiv$ midpoint rows at frozen $D$, the floor is antisymmetric, the\n",
    "central program linearises the exact end-of-substep gap at $O(\\mathrm{d}t^2)$,\n",
    "reduces to heavy ball's at $\\beta_2 = 1$, slides at $O(\\mathrm{d}t)$ with both\n",
    "routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# ADAM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()` (the knobs resolved BELOW the papermill\n",
    "# injection point) and the iteration index t (for the bias corrections).\n",
    "# Adam, bias-corrected, epsilon outside the root, as the discrete loop writes it:\n",
    "#     m+ = b1 m + (1-b1) g,   nu+ = b2 nu + (1-b2) g^2,\n",
    "#     w+ = w - D(nu+) m+,     D(nu) = eta / ( bc1 ( sqrt(nu/bc2) + eps ) ),\n",
    "#     bc1 = 1 - b1^(t+1), bc2 = 1 - b2^(t+1)   (both 1 with bias_correction = 0).\n",
    "# The effective sharpness is lambda_max(P^-1 H) with P = (sqrt(nu/bc2)+eps)/eta\n",
    "# = 1/d_vec (the eigensolver's pencil, U^T P U = I), against\n",
    "# S* = 2(1+b1)/(1-b1) = 38 at b1 = 0.9 -- the paper's lambda_max(DH) up to bc1.\n",
    "#\n",
    "# AdamW (weight_decay > 0; 2026-10-03, notes/2026-10-03-adamw-rod-flow.tex):\n",
    "# torch's decoupled decay, w+ = c w - D(nu+) m+ with c = 1 - eta*weight_decay\n",
    "# (eta, NOT eta/bc1; every parameter, biases included; the gradient at w).\n",
    "# c is the float32-REALISED factor the discrete arm multiplies by (_decay_c), and every\n",
    "# flow uses that same c: the threshold is (1+c)(1+b1)/(1-b1) exactly (cI commutes\n",
    "# with the pencil), the rod's -2 delta becomes -(1+c) delta, the centres carry\n",
    "# -(1-c) wbar (position_decay, which the lockstep adds to every centre's dw),\n",
    "# and the floor models the second rounding of w.  weight_decay = 0 is Adam\n",
    "# exactly: every branch below falls through to the Adam code path.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='adam', name='Adam',\n",
    "    has_momentum=True,      # z = (w, m, nu); the rod is Delta = (delta, gamma), nu smooth\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    # the figures plot the preconditioned sharpness itself (Eric, 2026-10-25): lambda_1 of\n",
    "    # Phat^-1/2 H Phat^-1/2, Phat = P(nu/bc2) = sqrt(nu/bc2)+eps, which is lambda_max(DH) / eta\n",
    "    # once bc1 = 1, against S*/eta -- the effective eigenvalues and S* divided by eta\n",
    "    sharp_label=r'$\\lambda_1(\\hat P^{-1/2}H\\hat P^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,\n",
    "    sharp_units='lambda_max(P^-1 H), P = (sqrt(nu/bc2)+eps)/eta',\n",
    "    thr_formula='2(1+beta1)/(1-beta1) on lambda_max(DH)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\n",
    "    Also names the optimizer: OPT is built above the papermill injection, so\n",
    "    OPT['name'] (every title, the CONFIG line, the summary, the npz) is set\n",
    "    here, from the weight_decay that actually landed.\"\"\"\n",
    "    wd = float(globals().get('weight_decay', 0.0))\n",
    "    OPT['name'] = 'AdamW' if wd > 0.0 else 'Adam'\n",
    "    return dict(eta=float(learning_rate), beta1=float(beta1), beta2=float(beta2),\n",
    "                epsilon=float(epsilon), bias_correction=int(bias_correction), nu_floor=float(nu_floor),\n",
    "                weight_decay=wd)\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"Knobs exported as xhp_* (no extra arms): AdamW's weight_decay, so the npz\n",
    "    says which optimizer ran.\"\"\"\n",
    "    return dict(weight_decay=float(globals().get('weight_decay', 0.0)))\n",
    "\n",
    "\n",
    "def _decay_c(hp):\n",
    "    \"\"\"AdamW's per-step factor c = 1 - eta*weight_decay as the float32 discrete arm\n",
    "    realises it (the scalar rounds to a multiple of 2^-24 below 1); 1.0 for Adam.\"\"\"\n",
    "    wd = float(hp.get('weight_decay', 0.0))\n",
    "    if wd == 0.0:\n",
    "        return 1.0\n",
    "    return float(torch.tensor(1.0 - hp['eta'] * wd, dtype=torch.float32))\n",
    "\n",
    "\n",
    "def position_decay(w, hp):\n",
    "    \"\"\"AdamW's term in every centre's dw/dt, -(1-c) w (None for Adam).  The\n",
    "    lockstep picks this up by name and adds it to the stable, mp-rod and edge\n",
    "    centres; the central flow adds it in central_sdcp / central_step below, the\n",
    "    endpoint pair in EndpointPair.step.\"\"\"\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return None\n",
    "    return -(1.0 - c) * w\n",
    "\n",
    "\n",
    "def _bc(t, hp):\n",
    "    \"\"\"(bc1, bc2) at iteration t (the step from t to t+1).\"\"\"\n",
    "    if hp['bias_correction']:\n",
    "        return 1.0 - hp['beta1'] ** (t + 1), 1.0 - hp['beta2'] ** (t + 1)\n",
    "    return 1.0, 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc(t, hp)[1]) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (bc1 (sqrt(nu/bc2) + eps)), elementwise.\"\"\"\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    return hp['eta'] / (bc1 * (torch.sqrt(nu / bc2) + hp['epsilon']))\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units.  AdamW:\n",
    "    (1+c)(1+b1)/(1-b1), exact (det(J+I) = (1+c)(1+b1) - (1-b1) lambda(DH)).\"\"\"\n",
    "    s_eff = (1.0 + _decay_c(hp)) * (1.0 + hp['beta1']) / (1.0 - hp['beta1'])\n",
    "    return s_eff, s_eff\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns lambda(P^-1 H): the plotted units.\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment nu, at the\n",
    "    model's dtype (the eigensolve runs there).\"\"\"\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: zero with bias correction (the corrections absorb the start),\n",
    "    g0^2 without it (RMSProp's convention).\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Adam step from (w, m, nu) with gradient g at w.  AdamW as torch writes\n",
    "    it: p.mul_(c) then the Adam step -- w is rounded twice.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    m1 = b1 * m + (1.0 - b1) * g\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    c = _decay_c(hp)\n",
    "    w1 = (w if c == 1.0 else w.mul(c)) - _D(nu1, t, hp) * m1\n",
    "    return w1, m1, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    \"\"\"<g^2> over the rod's endpoints: gbar^2 + [[g]]^2 (the endpoint gradients are\n",
    "    gbar +- [[g]]), in float64, carried in nu's dtype.\"\"\"\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own), with\n",
    "    the position row reading the UPDATED momentum and the UPDATED second moment:\n",
    "        dm/dt  = (1-b1)(g - m),\n",
    "        dnu/dt = (1-b2)(<g^2> - nu),   nu+ = b2 nu + (1-b2) <g^2>,\n",
    "        dw/dt  = -D(nu+) (m + dm/dt).\n",
    "    `g` is grad L at the centre for the stable flow (<g^2> = g^2) and the\n",
    "    endpoint-mean gbar for the rods, which pass the odd force h_amp at the\n",
    "    rod's own amplitude so that <g^2> = gbar^2 + [[g]]^2 (paper eq:adam-rodflow).\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    dm = (1.0 - b1) * (g - m)\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * (m + dm)\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, dm, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude at frozen preconditioner\n",
    "    D_bar = D(nu+), nu+ = b2 nu + (1-b2)(gbar^2 + [[g]]^2):\n",
    "        dgamma/dt = -(1+b1) gamma - (1-b1) [[g]],\n",
    "        ddelta/dt = -2 delta - D_bar (gamma + dgamma/dt)  =  -2 delta + D_bar (b1 gamma + (1-b1) [[g]]),\n",
    "    heavy ball's rows with eta -> D elementwise (paper eq:adam-rodflow).\n",
    "    AdamW: -2 delta -> -(1+c) delta.\"\"\"\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    f_mom = -(1.0 + b1) * u_mom - (1.0 - b1) * h_r\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    D_bar = _D(nu_plus, t, hp)\n",
    "    f_pos = -(1.0 + _decay_c(hp)) * u_pos - D_bar * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units: D(nu) mbar.\"\"\"\n",
    "    return _D(nu, t, hp) * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta1']\n",
    "\n",
    "\n",
    "def _roundoff_equilibrium_c(p, m, b, beta, c):\n",
    "    \"\"\"AdamW's R_j: the stationary round-off variance of the mode map\n",
    "    [[c - (1-b)L, -b], [(1-b)L, b]], L = b_j S*_c (note eq:Rj; cell 11's\n",
    "    roundoff_equilibrium at c = 1).  The position source p already carries the\n",
    "    second rounding (floor_source / floor_fixed_point_of below).\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        num = (p * (2.0 * b * beta * (1.0 + beta) * (1.0 + c) + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "               + m * beta * beta * (1.0 + beta * c))\n",
    "        den = ((1.0 - b) * (1.0 + beta) * (1.0 + c) * (1.0 - beta * c)\n",
    "               * (b * (1.0 + beta) * (1.0 + c) + (1.0 - beta) * (1.0 - c)))\n",
    "        R = num / den\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "    # AdamW: w is rounded twice per step (p.mul_(c), then the Adam step), and the\n",
    "    # rod's per-substep factor is rho_j = 1 + dt (1+c)(b_j - 1).  The source\n",
    "    # q_j = R_j (1 - rho_j^2) is finite through the edge; where b_j >= 1 the\n",
    "    # equilibrium is not defined, so q_j is taken as its limit, written in the\n",
    "    # form whose (1 - b_j) cancels.\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    beta = floor_beta(hp)\n",
    "    p2 = (1.0 + c * c) * np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    k = 1.0 + c\n",
    "    num = (p2 * (2.0 * b * beta * (1.0 + beta) * k + (1.0 - beta * beta) * (1.0 - beta * c))\n",
    "           + m * beta * beta * (1.0 + beta * c))\n",
    "    den = (1.0 + beta) * k * (1.0 - beta * c) * (b * (1.0 + beta) * k + (1.0 - beta) * (1.0 - c))\n",
    "    # R_j (1 - rho^2) with 1 - rho^2 = dt k (1-b) (2 - dt k (1-b)): the (1-b) cancels\n",
    "    return num / den * float(dt) * k * (2.0 - float(dt) * k * (1.0 - b))\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    c = _decay_c(hp)\n",
    "    if c == 1.0:\n",
    "        return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "    return np.sqrt(_roundoff_equilibrium_c((1.0 + c * c) * np.asarray(p, dtype=float), m, b, floor_beta(hp), c))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of effective sharpness\n",
    "    lambda(DH): the root of mu^2 + (3+b1-a) mu + 2(1+b1) - a = 0 with the largest\n",
    "    real part, a = (1-b1) lambda_eff (heavy ball's, the preconditioner scaled\n",
    "    into the effective units).  AdamW: mu^2 + (2+c+b1-a) mu + (1+c)(1+b1) - a.\"\"\"\n",
    "    b = hp['beta1']\n",
    "    cw = _decay_c(hp)\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (2.0 + cw + b) - a\n",
    "    disc = c * c - 4.0 * ((1.0 + cw) * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the three rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _adam_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                    eta, beta1, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the ADAM CENTRAL FLOW (paper appendix F,\n",
    "    \"Adam\"; the two-route velocity-level program).  The centre with the\n",
    "    endpoint-mean gradient and second moment replaced by their third-order\n",
    "    expansions, Sigma = U X U^T on the critical face of the pencil\n",
    "    (H(wbar), P(nubar)), U^T P U = I:\n",
    "\n",
    "        <g>   = grad L + (1/2) T[Sigma],          T[Sigma] = grad_w <H, Sigma>\n",
    "        <g^2> = grad L^2 + diag((HU) X (HU)^T)\n",
    "        dmbar/dt = (1-b1)( <g> - mbar ),   dnubar/dt = (1-b2)( <g^2> - nubar ),\n",
    "        dwbar/dt = -D(nubar+) ( b1 mbar + (1-b1) <g> ).\n",
    "\n",
    "    Sigma is in dwbar/dt directly, so the constraint has relative degree one\n",
    "    through BOTH routes; the end-of-substep gap linearised at (wbar, nubar)\n",
    "    with U fixed is\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt (1-b1)/2 * [ <grad H_ij, D+ grad H_kl> ]           (the position route)\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]   (the preconditioner route)\n",
    "        SDCP(A, B_m + B_nu).\n",
    "\n",
    "    The X-dependence of D(nubar+) inside the substep is dropped (D+ at\n",
    "    nubar+_free), as is the grad L . grad^3[Sigma] cross term of <g^2>.\n",
    "    b2 = 1 with D+ = eta reduces (A, B_m) to heavy ball's program line for line\n",
    "    (self-check (b)).  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu), the k x k\n",
    "    program assembled in float64.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta                # [d], = 1/d_vec\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * (0.5 * (1.0 - beta1))\n",
    "           * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T))\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b1, b2 = hp['beta1'], hp['beta2']\n",
    "    bc1, bc2 = _bc(t, hp)\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    _dec = position_decay(st['w'], hp)          # AdamW: the decay is in the free drift of A\n",
    "    if _dec is not None:\n",
    "        wdot_free = wdot_free + _dec.to(wdot_free.dtype)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _adam_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "        hp['eta'], b1, b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on all three rows with the slaved Sigma forces (T_Sigma None\n",
    "    below the band = the stable flow).  AdamW adds -(1-c) w to the position row\n",
    "    (linear, so the rod average adds no Sigma correction to it).\"\"\"\n",
    "    _dec = position_decay(w, hp)\n",
    "    if _dec is not None:\n",
    "        wdot = wdot + _dec.to(wdot.dtype)\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    c = 0.5 * (1.0 - hp['beta1'])\n",
    "    return (w + dt * (wdot - c * info['D_plus'] * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma),\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') with ONE\n",
    "    shared second moment nubar (paper eq:adam-endpoint: dnubar/dt =\n",
    "    (1-b2)[(g^2 + g'^2)/2 - nubar]), stored in the flow dtype.  dz/dt = T(z') - z,\n",
    "    dz'/dt = T(z) - z' with T the Adam map at the shared nu+; pushed through\n",
    "    (zbar, Delta) it is the midpoint rows at frozen D(nubar+) EXACTLY\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically on the position\n",
    "    block; accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m, self.nu = z(), z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus, nu):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g), nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        with the shared nu+ = b2 nu + (1-b2)(g^2 + g'^2)/2; returns\n",
    "        d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b1, b2 = hp['beta1'], hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b1 * self.m_p + (1.0 - b1) * gp\n",
    "        mp_m = b1 * self.m_m + (1.0 - b1) * gm\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        cw = _decay_c(hp)                              # AdamW: T(z) = (c w - D m+, m+)\n",
    "        Tw_m, Tm_m = cw * self.w_m - Dp * mp_m, mp_m\n",
    "        Tw_p, Tm_p = cw * self.w_p - Dp * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        Dl = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(Dl @ Dl)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(Dl @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/adam_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b1=0.9, b2=0.999, eps=1e-7, n=40, seed=0, cw=1.0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode in effective\n",
    "    units with a diagonal D (and b1 = 0 gives RMSProp's ddelta/dt = -2 delta + D [[g]]);\n",
    "    (b) EndpointPair.step at dt = 1 is the Adam map on the pair (shared nu);\n",
    "    (c) the pair at dt = 0.1 (500 substeps, non-quadratic loss) pushed through\n",
    "    (zbar, Delta, nubar) equals the midpoint rows at frozen D(nubar+) -- the\n",
    "    mp-rod == ep-rod identity;  (d) the floor is antisymmetric (centre, momentum\n",
    "    and nu untouched);  (e) an equal pair reads collapsed.  cw < 1 runs all of it\n",
    "    as AdamW with c = cw (weight_decay = (1-cw)/eta at every eta used), the\n",
    "    reference map and the centre carrying the decay.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    cr = _decay_c(hp)                                  # the realised c (float32-rounded cw)\n",
    "    # (a): on a mode with D = d, nu frozen (b2 = 1 -> nu+ = nu), D(nu) = d\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = 1/(sqrt(nu)+eps) = d at eta = 1\n",
    "        hpa = dict(hp, beta2=1.0)\n",
    "        for lam_eff in (5.0, 30.0, 37.9, 38.3):\n",
    "            lam = lam_eff / d\n",
    "            a = (1.0 - b1) * lam_eff\n",
    "            G = np.array([[-(1.0 + cr) + a, d * b1], [-(1.0 - b1) * lam, -(1.0 + b1)]])\n",
    "            for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "                f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                         torch.tensor([lam * dd], dtype=f64), None, nu1, hpa, 0,\n",
    "                                         gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "                ref = G @ [dd, gg]\n",
    "                worst_a = max(worst_a, abs(float(f_pos[0]) - ref[0]) / max(abs(ref[0]), 1.0),\n",
    "                              abs(float(f_mom[0]) - ref[1]) / max(abs(ref[1]), 1.0))\n",
    "    hp0 = dict(hp, beta1=0.0, beta2=1.0)\n",
    "    nu1 = torch.tensor([(1.0 / 0.5 - eps) ** 2], dtype=f64)\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, nu1, hp0, 0,\n",
    "                          gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-(1.0 + cr) + 0.5 * 40.0)) / 20.0)\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    # a non-quadratic loss; nu starts at g(w0)^2 and eta puts lambda(DH) at 36 < 38\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 36.0 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta, weight_decay=(1.0 - cw) / eta)\n",
    "\n",
    "    def T_shared(w, m, nu, g, g2):\n",
    "        mp = b1 * m + (1.0 - b1) * g\n",
    "        nup = b2 * nu + (1.0 - b2) * g2\n",
    "        return _decay_c(hp) * w - _D(nup, 0, hp) * mp, mp, nup\n",
    "\n",
    "    g0 = gL(w0)\n",
    "    w1, m1, nu1 = T_shared(w0, m0, nu0, g0, g0 * g0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        ref_p = T_shared(pair.w_m, pair.m_m, pair.nu, gm, g2)\n",
    "        ref_m = T_shared(pair.w_p, pair.m_p, pair.nu, gp, g2)\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, ref_p[0]), (pair.m_p, ref_p[1]), (pair.w_m, ref_m[0]),\n",
    "                     (pair.m_m, ref_m[1]), (pair.nu, ref_p[2])):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    wb, mb, dl, ga, nb = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        dw, dm, dnu = stable_field(gbar, mb, nb, hp, 0, h_amp=h)\n",
    "        _dec = position_decay(wb, hp)\n",
    "        if _dec is not None:\n",
    "            dw = dw + _dec\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, mb, nb = wb + dt * dw, mb + dt * dm, advance_nu(nb, dnu, dt, hp)\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.nu_centre(), nb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0), nu1)\n",
    "    c0, mc0, g0_, nu0_ = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0_).abs().max()),\n",
    "                float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0), nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _adamw_selfcheck(b1=0.9, eps=1e-7, cw=0.9):\n",
    "    \"\"\"AdamW's two closed forms, against the map itself:\n",
    "      (f) THRESHOLD: on a quadratic loss with frozen nu (b2 = 1, no bias\n",
    "          correction), the Jacobian of discrete_step on (w, m) has an eigenvalue\n",
    "          crossing -1 exactly at lambda(DH) = threshold(hp)[0], for c = 1 and c = cw;\n",
    "      (g) FLOOR: _roundoff_equilibrium_c is the Lyapunov solution of the mode map\n",
    "          (scipy), equals cell 11's roundoff_equilibrium at c = 1, and floor_source\n",
    "          is R_j (1 - rho_j^2) with rho_j = 1 + dt (1+c)(b_j - 1).\"\"\"\n",
    "    import scipy.linalg\n",
    "    f64 = torch.float64\n",
    "    worst_f = 0.0\n",
    "    for c_t in (1.0, cw):\n",
    "        hp = dict(eta=1.0, beta1=b1, beta2=1.0, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "                  weight_decay=1.0 - c_t)\n",
    "        S = threshold(hp)[0]\n",
    "        d = 0.25\n",
    "        nu = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)      # D(nu) = d at eta = 1\n",
    "\n",
    "        def rho_min(fac):\n",
    "            h = fac * S / d\n",
    "\n",
    "            def F(z):\n",
    "                w, m = z[:1], z[1:]\n",
    "                w1, m1, _ = discrete_step(w, m, nu, h * w, 0, hp)\n",
    "                return torch.cat([w1, m1])\n",
    "\n",
    "            J = torch.autograd.functional.jacobian(F, torch.tensor([0.3, -0.1], dtype=f64))\n",
    "            return float(np.linalg.eigvals(J.numpy()).real.min())\n",
    "\n",
    "        lo, hi = 0.9, 1.1                        # bisect the flip of the map's own Jacobian\n",
    "        assert rho_min(lo) > -1.0 > rho_min(hi), (c_t, rho_min(lo), rho_min(hi))\n",
    "        for _ in range(60):\n",
    "            mid = 0.5 * (lo + hi)\n",
    "            lo, hi = (mid, hi) if rho_min(mid) > -1.0 else (lo, mid)\n",
    "        worst_f = max(worst_f, abs(0.5 * (lo + hi) - 1.0))\n",
    "    assert worst_f < 1e-9, worst_f\n",
    "    worst_g = 0.0\n",
    "    for beta in (0.0, 0.5, 0.9):\n",
    "        for c_t in (1.0, cw, 0.99):\n",
    "            S = (1.0 + c_t) * (1.0 + beta) / (1.0 - beta)\n",
    "            for b in (0.05, 0.5, 0.97):\n",
    "                for (p_, m_) in ((1.0, 0.0), (0.3, 2.0)):\n",
    "                    L = b * S\n",
    "                    T = np.array([[c_t - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "                    R = scipy.linalg.solve_discrete_lyapunov(T, np.diag([p_, m_]))[0, 0]\n",
    "                    Rc = float(_roundoff_equilibrium_c(p_, m_, b, beta, c_t))\n",
    "                    worst_g = max(worst_g, abs(Rc - R) / R)\n",
    "                    if c_t == 1.0:\n",
    "                        worst_g = max(worst_g, abs(float(roundoff_equilibrium(p_, m_, b, beta)) - R) / R)\n",
    "    hp = dict(eta=1.0, beta1=b1, beta2=0.999, epsilon=eps, bias_correction=0, nu_floor=1e-30,\n",
    "              weight_decay=1.0 - cw)\n",
    "    c_r, dt = _decay_c(hp), 0.25\n",
    "    for b in (0.3, 0.9):\n",
    "        q = float(floor_source(1.0, 0.5, b, hp, dt))\n",
    "        rho = 1.0 + dt * (1.0 + c_r) * (b - 1.0)\n",
    "        R = float(_roundoff_equilibrium_c((1.0 + c_r * c_r) * 1.0, 0.5, b, b1, c_r))\n",
    "        worst_g = max(worst_g, abs(q - R * (1.0 - rho * rho)) / q)\n",
    "    assert worst_g < 1e-10, worst_g\n",
    "    return worst_f, worst_g\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b1=0.9, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The Adam central substep on the three-dimensional toy: L = (1/2) lam0(y,z) x^2\n",
    "    - f_y y - f_z z, lam0 = lam00 + y + (kappa/2) z^2, P = (sqrt(nu)+eps)/eta\n",
    "    elementwise, bc = 1.  On the slice x = 0 the pencil has the single mode\n",
    "    u = e_x/sqrt(P_x); nu_x is fed ONLY by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2) and\n",
    "          |(G(X) - G(0))/X - B|/B = O(dt) against the exact end-of-substep gap;\n",
    "      (b) HEAVY-BALL LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) are heavy\n",
    "          ball's program in raw units to 1e-10;\n",
    "      (c) SLIDING with both routes on (B_nu share 0.98): X tracks the two-route\n",
    "          velocity-level closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver to ~1e-4.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0 * (1.0 + b1) / (1.0 - b1)\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "\n",
    "    def lam0(y, z, lam00):\n",
    "        return lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(m, v, b2, e):\n",
    "        mdot_free = (1.0 - b1) * (gradL - m)\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        wdot_free = -D_plus * (b1 * m + (1.0 - b1) * gradL)\n",
    "        return mdot_free, vdot_free, D_plus, wdot_free\n",
    "\n",
    "    def program(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        return _adam_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                               eta, b1, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        mdot_free, vdot_free, D_plus, wdot_free = frees(m, v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        m_new = m + dt * (mdot_free + 0.5 * (1.0 - b1) * T_sig)\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * (1.0 - b1) * D_plus * T_sig)\n",
    "        return m_new, v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, m, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, m, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        m_new, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return (float(X[0, 0]), m_new, v_new, y_new, z_new,\n",
    "                float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0]))\n",
    "\n",
    "    def block_gap(y, z, m, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        _, v_new, y_new, z_new = step_state(y, z, m, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, -2.0, -1.0], dtype=f64) / 5.0 ** 0.5\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, m0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0 + 0.05, z0, m0.clone(), v0.clone()\n",
    "        xv, _, _, _, _, A_, Bm_, Bv_ = substep(y, z, m, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, m, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, m, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, m, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_hb = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    thr_raw = thr / eta\n",
    "    for dt in (0.1, 0.02):\n",
    "        for (yy, zz, mm) in ((1.2 - 0.5 * kappa * z0 * z0, z0, m0),\n",
    "                             (1.0 - 0.5 * kappa * z0 * z0, z0, m0 + torch.tensor([0.0, -0.05, 0.0], dtype=f64))):\n",
    "            X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, mm, v_hb, dt, 1.0, e_b, lam00_b)\n",
    "            g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "            lam_raw = lam0(yy, zz, lam00_b)\n",
    "            wf_raw = -eta * (b1 * mm + (1.0 - b1) * gradL)\n",
    "            A_raw = thr_raw - lam_raw - dt * float(g_raw @ wf_raw)\n",
    "            B_raw = dt * 0.5 * eta * (1.0 - b1) * float(g_raw @ g_raw)\n",
    "            X_raw = max(0.0, -A_raw / B_raw)\n",
    "            assert X_raw > 0.0, (yy, zz, A_raw)\n",
    "            T_raw = g_raw * X_raw\n",
    "            worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                          float((T_sig - T_raw).abs().max()) / float(T_raw.abs().max()),\n",
    "                          abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, m, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        _, vdot_free, D_plus, wdot_free = frees(m, v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * (1.0 - b1) * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, m, v)\n",
    "            xv, m, v, y, z = substep(y, z, m, v, dt, b2c, eps, lam00)[:5]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, m, v = y0, z0, m0.clone(), v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, m, v, y, z = substep(y, z, m, v, 0.1, b2a, eps, lam00, exact_k1=False)[:5]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Adam): rows == -(T_lin+I) per mode with diagonal D {_r[0]:.1e};  endpoint unit step == \"\n",
    "      f\"Adam map on the pair {_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at frozen D(nu+) \"\n",
    "      f\"{_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_rw = _rod_selfcheck(cw=0.9)\n",
    "print(f\"rod self-check (AdamW, c = 0.9): rows {_rw[0]:.1e};  endpoint unit step == AdamW map on the pair \"\n",
    "      f\"{_rw[1]:.1e};  pair == midpoint rows {_rw[2]:.1e} rel;  antisymmetric floor {_rw[3]:.1e}\")\n",
    "_fw = _adamw_selfcheck()\n",
    "print(f\"AdamW self-check: discrete_step's flip at threshold(hp) to {_fw[0]:.1e} (c = 1 and 0.9);  \"\n",
    "      f\"floor R_j(c) == Lyapunov solve, == cell 11 at c = 1, q_j == R_j(1-rho_j^2): {_fw[1]:.1e}\")\n",
    "_cs = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_cs[0][0.1]:.1e} / {_cs[0][0.02]:.1e} / {_cs[0][0.005]:.1e} \"\n",
    "      f\"at dt 0.1 / 0.02 / 0.005 (second order);  |dG/dX - B|/B {_cs[1][0.1]:.1e} / {_cs[1][0.02]:.1e} / \"\n",
    "      f\"{_cs[1][0.005]:.1e} (first);  B_nu share {_cs[2][0.1]:.2f} at 1-b2={1 - _cs[7]:.1e}\")\n",
    "print(f\"                                 (b) heavy-ball limit (b2=1, D=eta) {_cs[3]:.1e};  (c) sliding at \"\n",
    "      f\"1-b2={1 - _cs[8]:.1e}: median |X - X_vel|/X_vel {_cs[4][0.1]:.1e} / {_cs[4][0.02]:.1e} / {_cs[4][0.005]:.1e} \"\n",
    "      f\"(first order), max gap {_cs[5][0.1]:.1e} / {_cs[5][0.02]:.1e} / {_cs[5][0.005]:.1e} (second);  \"\n",
    "      f\"(d) k=1 closed form vs SDCPSolver {_cs[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ViT (2026-09-29): the learning rate and window below were probed for the ViT\n",
    "# (dim_head = 8; runs/experiment_adam_vit_cifar10-dh8-probe-eta{1e-5,5e-5}); the\n",
    "# first crossings table under `learning_rate` is the MLP twin's.  central_eig_tol\n",
    "# is looser than the MLP's (below).\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own:\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (Adam with cross entropy: not probed yet)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# m <- b1 m + (1-b1) g,  nu <- b2 nu + (1-b2) g^2,  w <- w - eta m_hat / (sqrt(nu_hat) + eps)\n",
    "# with the bias-corrected m_hat = m/(1-b1^t), nu_hat = nu/(1-b2^t); epsilon outside\n",
    "# the root (Cohen 2022).  Threshold on lambda_max(D H) = lambda(P^-1 H) with\n",
    "# P = (sqrt(nu_hat) + eps)/eta:  2(1+b1)/(1-b1) = 38 at b1 = 0.9.\n",
    "beta1              = 0.9\n",
    "beta2              = 0.999\n",
    "epsilon            = 1e-7\n",
    "bias_correction    = 1          # 1 = bc1 = 1-b1^t, bc2 = 1-b2^t on the discrete arm AND every flow;\n",
    "                                # it removes the nu transient that would otherwise put the\n",
    "                                # effective sharpness far above the threshold for ~1/(1-b2) steps\n",
    "nu_floor           = 1e-24      # clamp on nu (float64 flow state; keeps D finite)\n",
    "weight_decay       = 0.0        # AdamW (2026-10-03): torch's decoupled decay, w <- (1 - eta*wd) w before\n",
    "                                # the Adam step, on every parameter (biases too).  0 = Adam exactly; > 0\n",
    "                                # names the run AdamW in every title.  Every flow carries the same\n",
    "                                # float32-realised c = 1 - eta*wd (cell 13); keep eta*wd >> 2^-24 ~ 6e-8,\n",
    "                                # below ~3e-8 the float32 discrete arm does not decay at all.\n",
    "# AdamW on the ViT (discrete-only probes, 2026-10-03, eta = 1e-5, 10000 iterations, cadence 100;\n",
    "# runs/experiment_adam_vit_cifar10-adamw-probe-wd*; archive/THEORY.md, AdamW).  The decay delays\n",
    "# the rise along Adam's own curve; \"delay\" is t_c's against wd = 0:\n",
    "#     wd     eta*wd   lambda_1(4500)  t(0.8 S*_c)  t_c    delay   loss / Adam's at 6000, 10000\n",
    "#     0      0        39.4            4300         4500   --      1.00   1.0\n",
    "#     1      1e-5     33.9            4400         4600   +2 %    1.16   1.6\n",
    "#     2.5    2.5e-5   29.8            4600         5100   +13 %   1.41   3.9\n",
    "#     5      5e-5     14.7            4900         6000   +33 %   1.80  15.7   oscillating at 35.7 from ~5000:\n",
    "#                                                                               the rise itself is +14 %\n",
    "#     10     1e-4      3.4            5900         6100   +36 %   2.38  41     every marker +1600  <- AdamW run\n",
    "#     20     2e-4      0.15           9100         9700   +116 %  2.72  57     too late for a window\n",
    "# The AdamW run is wd = 10 (the MLP's wd at the same eta), on the window below shifted by +1600:\n",
    "#     --params \"weight_decay=10.0,warmup_iterations=5600,n_iterations=7600\"   (lambda_3 in band at 9400)\n",
    "# The effective sharpness at t = 0 is eta * lambda_max(diag(1/(sqrt(nu_hat)+eps)) H) ~ 8e4 eta,\n",
    "# so eta must be well under 38/8e4 ~ 5e-4 to start below the threshold.\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md, adam-tc-5000):\n",
    "#     eta     eff lambda_1(0)   t_c\n",
    "#     4e-4    28.8               300    starts at 0.76x threshold\n",
    "#     2e-4    13.9               200\n",
    "#     1e-4     6.9               500\n",
    "#     5e-5     3.5               800\n",
    "#     2e-5     1.4              2700    soft: hovers at 36.5-37 from 2300\n",
    "#     1e-5     0.69             4900    clean monotone approach\n",
    "# Every probe arrests at ~38; t_c ~ 1/eta.\n",
    "# The ViT (discrete-only probes, 2026-09-29, sharpness_every = 50; archive/THEORY.md,\n",
    "# \"dim_head = 8 probes\"):\n",
    "#     eta     lambda_1(wbar) at t=0   band   t_c    overshoot   lambda_2 in band\n",
    "#     1e-5    0.13                    4350   4500   +3.5 %      4700   <- this notebook\n",
    "#     5e-5    0.65                    1000   1100   +4.7 %      1250\n",
    "# lambda_3 stays below the band inside the window (29.5 at 5500), so central_rank = 2.\n",
    "learning_rate      = 1e-5       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 6000       # T:  t_c + 1500 (Eric, 2026-09-30; the first run was 3500 -> 5500)\n",
    "warmup_iterations  = 4000       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 500\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 2          # modes the constraint is assembled on (k <= this)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  ViT (Eric, 2026-09-29): at 1e-10 the\n",
    "                                # rank-3 solve takes 8 LOBPCG iterations, 14.5 s -- four of them are\n",
    "                                # ~58 of a 59 s flow iteration.  runs/diag_vit_eig-crf-h100 (H100,\n",
    "                                # 12 substeps of dt 0.25 from t = 1700, eta = 1e-5):\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam vs 1e-10\n",
    "                                #   1e-10  14.5     8          --\n",
    "                                #   3e-10  10.5     6          2.6e-6\n",
    "                                #   1e-9    7.0     4-5        6.1e-5   <- below the SDCP's ~1e-4\n",
    "                                #   3e-9    4.5     3          3.6e-4\n",
    "                                #   1e-8    2.5     2          2.7e-3\n",
    "                                # EIG_CHUNK = 6 is ~15% slower than 1 at every tol.\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, momentum, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff (discrete arm's u)\n",
    "endpoint_hatch     = 1          # the pair reads its odd force at r_min when closer than the hatch\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta1={beta1}  beta2={beta2}  epsilon={epsilon}  \"\n",
    "      f\"bias_correction={bias_correction}  threshold(lambda_max(DH))={2 * (1 + beta1) / (1 - beta1):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_gd_cnn_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Gradient descent on the CNN: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Gradient descent on the CNN (two 3x3 convolutions with 32 channels, tanh, average pooling), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures. Gradient descent also runs edge flow and the mean-fluctuation model, which the notebook labels `fe` (\"free energy\").\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_gd_cnn_cifar10.ipynb gd_cnn.ipynb -f params/gd_cnn.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/gd_cnn.yaml` | Figures 9 and 16, Table 5 | 16.6 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"\n",
    "    2-conv CNN of the archived experiment_cnn_cifar10_adam_hyperrod.ipynb\n",
    "    (Cohen et al. 2022's CIFAR setting): conv3x3 -> tanh -> avg-pool 2, twice,\n",
    "    then a linear read-out.  32x32 -> 16x16 -> 8x8.\n",
    "    \"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and num_filters cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "num_filters = 32   # the archived CNN's width (experiment_cnn_cifar10_adam_hyperrod)\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=num_filters, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (at most 6 HVPs in one vmap: a rank-2 LOBPCG block\n",
    "# whole, a rank-6 block in three pieces -- the whole rank-6 block, 18 double\n",
    "# backwards over 5000 images, runs out of an A100's 40 GB, and one at a time\n",
    "# costs 1.5x; runs/diag_cnn_eig-crf-a100, 2026-09-28; the MLP family runs -1)\n",
    "# and the architecture's own npz keys.\n",
    "ARCH_NAME = 'CNN'\n",
    "EIG_CHUNK = 6\n",
    "ARCH_EXPORT = dict(arch=np.array('cnn'), num_filters=int(num_filters))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Gradient descent: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Gradient descent $w_{t+1} = w_t - \\eta\\nabla L(w_t)$, threshold\n",
    "$S^\\star = 2/\\eta$ on $\\lambda_1(H)$; it is the $\\beta = 0$ member of the\n",
    "heavy-ball family with the momentum state removed.\n",
    "\n",
    "* **stable flow** -- gradient flow, $\\dot{\\bar w} = -\\eta\\nabla L$.\n",
    "* **midpoint rod flow (mp-rod)** -- descent-ascent on the centred edge\n",
    "  coupling (eq:gda): $\\dot{\\bar w} = -\\eta\\bar g$,\n",
    "  $\\dot\\delta = \\eta\\llbracket g\\rrbracket - 2\\delta$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot w = -(w - [w' - \\eta\\nabla L(w')])$,\n",
    "  $\\dot w' = -(w' - [w - \\eta\\nabla L(w)])$ on the literal pair (section\n",
    "  \"Endpoint Rod Flow\"), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\nabla L + \\tfrac12\\mathcal T[\\Sigma]]$\n",
    "  with $\\Sigma = UXU^\\top$ slaved by the SDCP (eq:sdcp), the velocity-level\n",
    "  proximal program $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta}{2}\\mathcal G_U$; $k = 1$ in closed form\n",
    "  (eq:k1), $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "**The extra arms** (`OPT['extra_arms']`, GD only; Eric 2026-09-27): the two\n",
    "literature models of the archived six-model notebook, ported onto float64 flow\n",
    "state.  Both amplitude rates vanish at $2/\\eta$ like the rod's, with\n",
    "$b = \\eta\\lambda/2$:\n",
    "\n",
    "* **edge flow** (`edge`, Marion arXiv:2606.18080, Definition 2) --\n",
    "  $\\dot{\\bar w} = -\\tfrac{\\eta}{2}[\\nabla L(\\bar w + xu) + \\nabla L(\\bar w - xu)]$,\n",
    "  $u \\leftarrow Hu/\\|Hu\\|$ per substep, $x \\leftarrow x(1 + \\mathrm{d}t(\\eta S - 2))$\n",
    "  with $S = \\|Hu\\|$ (`edge_sharp='power'`) or $u^\\top Hu$.  On a mode the\n",
    "  multiplier is $\\rho = 1 + 2\\,\\mathrm{d}t(b-1)$, the midpoint rod's.  Floor\n",
    "  (`edge_floor`): his adaptive base level $x \\ge \\varepsilon_t = |\\nabla L(\\bar w)\\cdot u|$\n",
    "  (section 4.2, the default; gradient units on a position amplitude, as his\n",
    "  Algorithm 1 does -- a drift-seeded floor), a fixed $\\varepsilon$ (section 4.3),\n",
    "  or the family's round-off floor on the one amplitude, $x^2 \\leftarrow x^2 + R(1-\\rho^2)$\n",
    "  with $R = p_u/4b(1-b)$ along $u$ (lands on $\\sqrt R$ exactly).  `EdgeFlowRod`.\n",
    "* **free-energy model** (`fe`, Chodron de Courcel arXiv:2606.05326, eq. 3.4 /\n",
    "  3.8, section-4 protocol) -- $\\Sigma = VSV^\\top$ on the top-`fe_rank` Hessian\n",
    "  eigenvectors, refreshed every `fe_eig_every` substeps and not transported,\n",
    "  $\\dot\\theta = -\\eta\\nabla E - \\tfrac{\\eta}{2}\\mathcal T[\\Sigma]$ (the central\n",
    "  flow's centre term, $S$ in place of $X$), $\\dot S_{ij} = S_{ij}[(1-\\eta h_i)(1-\\eta h_j) - 1]$,\n",
    "  $F = E + \\tfrac12\\langle H, \\Sigma\\rangle$.  Units: his $\\Sigma$ is the position\n",
    "  covariance over $\\eta$ (eq. 3.2); here $S$ is in position$^2$.  Floor\n",
    "  (`fe_floor`): the clamp $\\sqrt{S_{ii}} \\ge$ `fe_sigma_floor` on every mode\n",
    "  (the default at $10^{-8}$, the 2026-09-11 run), or the family's round-off floor\n",
    "  $S \\leftarrow S + \\mathrm{d}t\\,P$, $P_{jk} = (u^2/3)\\sum_i V_{ij}V_{ik}\\theta_i^2$,\n",
    "  whose Euler fixed point is GD's own discrete Lyapunov equilibrium\n",
    "  $P_{jk}/(1 - f_jf_k)$, $f = 1 - \\eta h$, exactly and with no pole, or none\n",
    "  (paper-literal).  `FreeEnergySigma`.\n",
    "\n",
    "The lockstep drives both (gradients, HVPs, eigensolves, third derivatives); the\n",
    "math and the self-checks (`_edge_selfcheck`, `_fe_selfcheck`) are in this cell.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# GRADIENT DESCENT -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Gradient descent is the beta = 0 member of the heavy-ball family with the\n",
    "# momentum state removed:  w <- w - eta g,  S* = 2/eta on lambda_1(H).\n",
    "import itertools\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='gd', name='gradient descent',\n",
    "    has_momentum=False,     # the state is w; the rod is delta alone\n",
    "    has_nu=False,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(H)$',\n",
    "    sharp_units='lambda_1(H)',\n",
    "    thr_formula='2/eta on lambda_1(H)',\n",
    "    extra_arms=('edge', 'fe'),  # the two literature models (documented in cell 12), GD only\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the two literature models (OPT['extra_arms'], below), read\n",
    "    from the hyperparameter cell at CALL time and validated here.\"\"\"\n",
    "    xhp = dict(edge_sharp=str(edge_sharp), edge_floor=str(edge_floor), edge_eps=float(edge_eps),\n",
    "               edge_x0=str(edge_x0), fe_rank=int(fe_rank), fe_eig_every=int(fe_eig_every),\n",
    "               fe_diag_only=int(fe_diag_only), fe_floor=str(fe_floor),\n",
    "               fe_sigma_floor=float(fe_sigma_floor), fe_floor_all=int(fe_floor_all))\n",
    "    for key, allowed in (('edge_sharp', EDGE_SHARP), ('edge_floor', EDGE_FLOORS),\n",
    "                         ('edge_x0', EDGE_X0), ('fe_floor', FE_FLOORS)):\n",
    "        assert xhp[key] in allowed, f\"{key} must be one of {allowed}, got {xhp[key]!r}\"\n",
    "    assert xhp['fe_rank'] >= 1 and xhp['fe_eig_every'] >= 1, xhp\n",
    "    return xhp\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): raw sharpness is the plotted quantity for GD.\"\"\"\n",
    "    return 2.0 / hp['eta'], 2.0 / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One gradient-descent step.\"\"\"\n",
    "    return w - hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"dw/dt = -eta g: gradient flow at the endpoint-mean gradient (the rods) or\n",
    "    at the centre's own (the stable flow).  Returns (dw, None, None).\"\"\"\n",
    "    return -hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (paper eq:gda):\n",
    "        ddelta/dt = eta [[g]] - 2 delta.\"\"\"\n",
    "    return -2.0 * u_pos + hp['eta'] * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: beta = 0 gives R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of sharpness lambda: eta lambda - 2 (eq:gda-linear).\"\"\"\n",
    "    return hp['eta'] * np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    return -hp['eta'] * gL, None, None\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the gradient-descent CENTRAL FLOW (paper\n",
    "    section \"Central Flow and Edge Coupling\", eq:central-flow and eq:sdcp):\n",
    "        dwbar/dt = -eta ( grad L + (1/2) T[Sigma] ),   Sigma = U X U^T,\n",
    "    persistence at the velocity level, forward Euler, gap linearised at wbar:\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta/2) Gram_U.\n",
    "    Returns (X, T_Sigma, A, B, info).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta']) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, None\n",
    "    return w + dt * (wdot - 0.5 * hp['eta'] * T_Sigma), None, None\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') in the flow dtype,\n",
    "    dw/dt = -(w - [w' - eta grad L(w')]), dw'/dt = -(w' - [w - eta grad L(w)])\n",
    "    (paper section \"Endpoint Rod Flow\"): each endpoint regresses toward the\n",
    "    gradient-descent image of the other.  Pushed through (wbar, delta) it is\n",
    "    the midpoint rows exactly (`_rod_selfcheck` (c)); at dt = 1 its Jacobi\n",
    "    Euler step is GD on the pair.  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.w_p = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_m = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        eta = hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        vw_p = (self.w_m - eta * gm) - self.w_p\n",
    "        vw_m = (self.w_p - eta * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# ---- the literature models (OPT['extra_arms']; documented in cell 12) ---------\n",
    "# Two published continuous-time models of GD at the edge, in the family clock\n",
    "# (one GD iteration = flow time 1): Marion's edge flow and Chodron de Courcel's\n",
    "# free-energy model.  Ported from the six-model notebook (archive/notebooks/\n",
    "# experiment_gd_mlp_cifar10_models.ipynb, 2026-09-10/11) onto float64 flow\n",
    "# state.  The lockstep cell drives them (gradients, HVPs, eigensolves, third\n",
    "# derivatives); the math is here.  Floors: each model's own by default (Eric,\n",
    "# 2026-09-27), the family's round-off floor as the alternative.\n",
    "EDGE_SHARP = ('power', 'rayleigh')\n",
    "EDGE_FLOORS = ('adaptive', 'fixed', 'roundoff', 'none')\n",
    "EDGE_X0 = ('proj', 'norm', 'eps')\n",
    "FE_FLOORS = ('clamp', 'roundoff', 'none')\n",
    "\n",
    "\n",
    "class EdgeFlowRod:\n",
    "    \"\"\"Marion's edge flow (arXiv:2606.18080, Definition 2 / Algorithm 1), the\n",
    "    oscillation half, in the family clock (his flow time is eta per GD step):\n",
    "\n",
    "        u <- H(wbar) u / ||H(wbar) u||                    (Eq. 5, one HVP)\n",
    "        x <- x (1 + dt (eta S - 2))                        (Eq. 6)\n",
    "\n",
    "    with S his sharpness estimate (||H u||, his MLP setting, or u.Hu).  The\n",
    "    centre dwbar/dt = -eta (g(wbar + x u) + g(wbar - x u))/2 (Eq. 4) is the\n",
    "    lockstep's.  On a Hessian mode the amplitude rate is eta lambda - 2 =\n",
    "    2(b - 1), the midpoint rod's linearisation, so x <- rho x with\n",
    "    rho = 1 + 2 dt (b - 1) is exactly the rod's per-substep multiplier.\n",
    "\n",
    "    State: a unit axis u in the flow dtype and a python-float log amplitude,\n",
    "    x = exp(logamp) -- the MidpointRod reason: unfloored, the amplitude loses\n",
    "    hundreds of e-folds on the approach.  Floors, applied after the step:\n",
    "      floor_clamp(eps)     x <- max(x, eps), his base level: adaptive\n",
    "                           eps_t = |grad L(wbar).u| (his section 4.2; gradient\n",
    "                           units on a position amplitude, as his Algorithm 1\n",
    "                           does) or a fixed eps (section 4.3);\n",
    "      floor_quadrature(q)  x^2 <- x^2 + q, the family's round-off floor on the\n",
    "                           one amplitude, q = R (1 - rho^2) (edge_floor_source).\n",
    "    Both return 1 if the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, u, x, dtype=torch.float64):\n",
    "        n = float(u.double().norm())\n",
    "        assert n > 0.0, \"the edge flow needs a nonzero initial axis\"\n",
    "        self.dtype = dtype\n",
    "        self.u = (u.double() / n).to(dtype)\n",
    "        self.logamp = math.log(x) if x > 0.0 else float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"edge-flow amplitude overflowed (log x = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def step(self, Hu, S_est, dt, hp):\n",
    "        \"\"\"One substep from the state at its start: the power step on u and the\n",
    "        linear amplitude update (his max(x, 0) included).  Returns the\n",
    "        amplitude's rate eta S - 2.\"\"\"\n",
    "        n = float(Hu.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = (Hu.double() / n).to(self.dtype)\n",
    "        rate = hp['eta'] * float(S_est) - 2.0\n",
    "        fac = 1.0 + dt * rate\n",
    "        self.logamp = (self.logamp + math.log(fac)) if fac > 0.0 else float('-inf')\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, eps):\n",
    "        if eps > 0.0 and self.logamp < math.log(eps):\n",
    "            self.logamp = math.log(eps)\n",
    "            return 1\n",
    "        return 0\n",
    "\n",
    "    def floor_quadrature(self, q):\n",
    "        if not q > 0.0:\n",
    "            return 0\n",
    "        la2, lq = 2.0 * self.logamp, math.log(q)\n",
    "        self.logamp = 0.5 * float(np.logaddexp(la2, lq))\n",
    "        return int(lq > la2)\n",
    "\n",
    "\n",
    "def edge_floor_source(p_u, b, hp, dt):\n",
    "    \"\"\"The round-off floor's per-substep source on the edge flow's amplitude:\n",
    "    q = R (1 - rho^2) of the memoryless map at b = S/S* (floor_source), p_u the\n",
    "    per-step rounding variance along the axis (roundoff_source_var).  b is held\n",
    "    above zero (a Rayleigh estimate can be non-positive).\"\"\"\n",
    "    b = max(float(b), 1e-12)\n",
    "    return float(floor_source(np.array([float(p_u)]), np.zeros(1), np.array([b]), hp, dt)[0])\n",
    "\n",
    "\n",
    "def edge_floor_fixed_point(p_u, b, hp):\n",
    "    \"\"\"sqrt(R) along the edge flow's axis: the amplitude the round-off floor\n",
    "    holds (NaN at or above the edge).\"\"\"\n",
    "    return float(floor_fixed_point_of(np.array([float(p_u)]), np.zeros(1), np.array([float(b)]), hp)[0])\n",
    "\n",
    "\n",
    "class FreeEnergySigma:\n",
    "    \"\"\"Chodron de Courcel's free-energy model (arXiv:2606.05326, eq. 3.4 and\n",
    "    3.8) on the top-r Hessian eigen-subspace, his section-4 protocol:\n",
    "    Sigma = V S V^T with V the eigenvectors (refreshed from the eigensolver,\n",
    "    NOT transported) and S an r x r float64 matrix in POSITION^2 units.\n",
    "\n",
    "    Units.  His ansatz theta~ = theta + sqrt(eta) dtheta (eq. 3.2) makes his\n",
    "    Sigma the position covariance divided by eta.  With Sigma_pos =\n",
    "    eta Sigma_paper his centre term -(eta^2/2) grad(H : Sigma_paper) is\n",
    "    -(eta/2) grad <H, Sigma> -- the central flow's -- and his\n",
    "    F = E + (eta/2) H : Sigma_paper is E + (1/2) <H, Sigma>.  The Sigma\n",
    "    equation is linear, so it reads the same in either unit; in the eigenbasis\n",
    "    it is entrywise,\n",
    "        dS_ij/dt = S_ij [ (1 - eta h_i)(1 - eta h_j) - 1 ],\n",
    "    the squared one-step GD multiplier minus one, zero at 2/eta; its Euler\n",
    "    step at dt = 1 is his exact discrete map.  The Hadamard factor\n",
    "    (1 - dt) 11^T + dt f f^T is PSD for dt <= 1, so a step preserves PSD\n",
    "    (Schur); both floors add a positive semidefinite matrix.\n",
    "\n",
    "    Floors, applied after the step (the paper has none):\n",
    "      floor_clamp(s, all_modes)  sqrt(S_ii) >= s on every tracked mode, or on\n",
    "                                 the leading one only (the 2026-09-11 k2-floor\n",
    "                                 run: 1e-8 on every mode);\n",
    "      floor_add(Q)               S <- S + Q, Q = dt P with P the round-off\n",
    "                                 covariance one GD step injects on V\n",
    "                                 (roundoff_cov).  The Euler fixed point\n",
    "                                 dt P_jk / (dt (1 - f_j f_k)) is GD's own\n",
    "                                 discrete Lyapunov equilibrium\n",
    "                                 P_jk / (1 - f_j f_k) -- on the diagonal the\n",
    "                                 family's R_j = p_j / 4 b_j (1 - b_j) -- exactly,\n",
    "                                 at every dt, with no pole in the source.\n",
    "    Both return how many tracked modes the floor dominated.  A basis refresh\n",
    "    maps S <- R S R^T, R = V_new^T V_old, and returns the trace that left the\n",
    "    new subspace (>= 0; 0 for an orthogonal re-basis).  diag_only keeps only\n",
    "    S's diagonal, the paper's literal reduction.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, V, eigs, diag_only=False):\n",
    "        self.V = V\n",
    "        self.r = int(V.shape[1])\n",
    "        self.eigs = self._np(eigs)\n",
    "        self.S = np.zeros((self.r, self.r), dtype=float)\n",
    "        self.diag_only = bool(diag_only)\n",
    "        self.n_steps = 0\n",
    "        self.leak_cum = 0.0\n",
    "\n",
    "    def _np(self, eigs):\n",
    "        a = eigs.detach().double().cpu().numpy() if torch.is_tensor(eigs) else eigs\n",
    "        return np.asarray(a, dtype=float).reshape(-1)[:self.r].copy()\n",
    "\n",
    "    def _keep_diag(self):\n",
    "        if self.diag_only:\n",
    "            self.S = np.diag(np.diag(self.S))\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"S = V^T (delta delta^T) V.  Returns the part of ||delta||^2 the\n",
    "        subspace does not hold.\"\"\"\n",
    "        c = (self.V.double().T @ delta.double()).detach().cpu().numpy()\n",
    "        self.S = np.outer(c, c)\n",
    "        self._keep_diag()\n",
    "        return float(delta.double().norm()) ** 2 - float(c @ c)\n",
    "\n",
    "    def refresh(self, V_new, eigs_new):\n",
    "        R = (V_new.double().T @ self.V.double()).detach().cpu().numpy()\n",
    "        S_new = R @ self.S @ R.T\n",
    "        S_new = 0.5 * (S_new + S_new.T)\n",
    "        if self.diag_only:\n",
    "            S_new = np.diag(np.diag(S_new))\n",
    "        leak = float(np.trace(self.S) - np.trace(S_new))\n",
    "        self.V = V_new\n",
    "        self.eigs = self._np(eigs_new)\n",
    "        self.S = S_new\n",
    "        self.leak_cum += leak\n",
    "        return leak\n",
    "\n",
    "    def step(self, dt, hp):\n",
    "        \"\"\"One Euler substep of the Sigma equation.  Returns the amplitude's\n",
    "        log-rate before the step, (1/2) d log tr S / dt =\n",
    "        (1/2) sum_i S_ii (f_i^2 - 1) / tr S.\"\"\"\n",
    "        f = 1.0 - hp['eta'] * self.eigs\n",
    "        tr = float(np.trace(self.S))\n",
    "        rate = 0.5 * float(np.sum(np.diag(self.S) * (f * f - 1.0))) / tr if tr > 0.0 else float('nan')\n",
    "        self.S = self.S * (1.0 + dt * (np.outer(f, f) - 1.0))\n",
    "        self._keep_diag()\n",
    "        self.n_steps += 1\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, s, all_modes=True):\n",
    "        if not s > 0.0:\n",
    "            return 0\n",
    "        idx = np.arange(self.r) if all_modes else np.arange(1)\n",
    "        low = idx[np.diag(self.S)[idx] < s * s]\n",
    "        self.S[low, low] = s * s\n",
    "        return int(len(low))\n",
    "\n",
    "    def floor_add(self, Q):\n",
    "        Q = np.asarray(Q, dtype=float)\n",
    "        binds = int(np.sum(np.diag(Q) > np.diag(self.S)))\n",
    "        self.S = self.S + Q\n",
    "        self._keep_diag()\n",
    "        return binds\n",
    "\n",
    "    def roundoff_cov(self, theta, dtype):\n",
    "        \"\"\"P: the covariance one step's rounding of the stored iterate injects\n",
    "        on the tracked subspace, P_jk = (u^2/3) sum_i V_ij V_ik theta_i^2, u =\n",
    "        eps/2 of the modelled dtype -- roundoff_source_var's p_j on the\n",
    "        diagonal.\"\"\"\n",
    "        u = float(torch.finfo(dtype).eps) / 2.0\n",
    "        Vd = self.V.double()\n",
    "        P = ((u * u / 3.0) * ((Vd.T * (theta.double() ** 2)) @ Vd)).detach().cpu().numpy()\n",
    "        return 0.5 * (P + P.T)\n",
    "\n",
    "    def roundoff_fixed_point(self, P, hp):\n",
    "        \"\"\"sqrt(R_jj) = sqrt(P_jj / (1 - f_j^2)) per mode: the amplitude the\n",
    "        round-off floor holds (NaN at or above the edge).\"\"\"\n",
    "        b = hp['eta'] * self.eigs / 2.0\n",
    "        return np.asarray(floor_fixed_point_of(np.diag(P), np.zeros(self.r), b, hp), dtype=float)\n",
    "\n",
    "    def S_tensor(self, device, dtype=torch.float64):\n",
    "        return torch.as_tensor(self.S, device=device, dtype=dtype)\n",
    "\n",
    "    def centre_force(self, nabla_H):\n",
    "        \"\"\"T[Sigma] = grad <H, V S V^T> = nabla_H^T (metric * vech S): the\n",
    "        central flow's T_Sigma assembly (central_sdcp) with S in place of X.\n",
    "        nabla_H is the apply_to_pairs stack of grad(v_i^T H v_j) over V.\"\"\"\n",
    "        dev, dty = nabla_H.device, nabla_H.dtype\n",
    "        return nabla_H.T @ (_upper_metric(self.r, dev, dty) * mat_to_upper(self.S_tensor(dev, dty)))\n",
    "\n",
    "    def trace(self):\n",
    "        return float(np.trace(self.S))\n",
    "\n",
    "    def eigvals(self):\n",
    "        return np.sort(np.linalg.eigvalsh(0.5 * (self.S + self.S.T)))[::-1].copy()\n",
    "\n",
    "    def top_axis(self):\n",
    "        \"\"\"The rank-one read-out: the leading eigenvector of Sigma (float64) and\n",
    "        sqrt of its eigenvalue, as the central flow reads X.\"\"\"\n",
    "        evals, evecs = np.linalg.eigh(0.5 * (self.S + self.S.T))\n",
    "        c = torch.as_tensor(evecs[:, -1], device=self.V.device, dtype=torch.float64)\n",
    "        return self.V.double() @ c, math.sqrt(max(float(evals[-1]), 0.0))\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        tr = self.trace()\n",
    "        return 0.5 * math.log(tr) if tr > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def h_norm(self):\n",
    "        \"\"\"sqrt(tr(H Sigma H)) = sqrt(sum_i h_i^2 S_ii), exact in the eigenbasis.\"\"\"\n",
    "        return math.sqrt(max(float(np.sum(self.eigs ** 2 * np.diag(self.S))), 0.0))\n",
    "\n",
    "    def F_minus_E(self):\n",
    "        \"\"\"(1/2) <H, Sigma> = (1/2) sum_i h_i S_ii (eq. 3.8).\"\"\"\n",
    "        return 0.5 * float(np.sum(self.eigs * np.diag(self.S)))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.05, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is eta lambda - 2 per mode;  (b) EndpointPair.step at dt = 1\n",
    "    is GD on the pair;  (c) the pair at dt = 0.1 (500 substeps, non-quadratic\n",
    "    loss) equals the midpoint rows integrated by forward Euler;  (d) the floor\n",
    "    is antisymmetric;  (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 40.0, 41.0):\n",
    "        f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam], dtype=f64), None, None, hp, 0)\n",
    "        worst_a = max(worst_a, abs(float(f_pos[0]) - (eta * lam - 2.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([38.0, 30.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    w1 = w0 - eta * gL(w0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = pair.w_m - eta * gL(pair.w_m), pair.w_p - eta * gL(pair.w_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        err_b = max(err_b, float((pair.w_p - tp).abs().max()), float((pair.w_m - tm).abs().max()))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    wb, dl = 0.5 * (w1 + w0), 0.5 * (w1 - w0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        wb = wb + dt * stable_field(gbar, None, None, hp, 0)[0]\n",
    "        dl = dl + dt * (eta * h - 2.0 * dl)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    c0 = pair.centre().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.05, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z with\n",
    "    lam = lam0 + y + (kappa/2) z^2: k = 1, u1 = e_x, grad lam1 = (0, 1, kappa z),\n",
    "    sigma_cf = 2 [<grad lam1, -eta grad L>]_+ / (eta |grad lam1|^2) (eq:k1).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    thr = 2.0 / eta\n",
    "    lam0 = thr - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def sigma_cf(y, z):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ (-eta * gradL)), 0.0) / (eta * float(g @ g))\n",
    "\n",
    "    def substep(y, z, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf = -eta * gradL\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3), wf, dt, hp, thr,\n",
    "                                         solver=solver, exact_k1=exact_k1)\n",
    "        w_new, _, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), None, None, wf, None, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr - lam0 - 0.5 * kappa * z0 * z0\n",
    "    assert sigma_cf(y0, z0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = y0, z0\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z)\n",
    "            xv, y, z, _, _ = substep(y, z, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res = 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = thr - lam0, 0.0\n",
    "        xv, _, _, A0, B0 = substep(y, z, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30), abs(xv - sigma_cf(y, z)) / sigma_cf(y, z))\n",
    "    assert worst_res < 1e-6, worst_res      # the toy's gap is ~1e-5 at contact; rounding of thr - lam1 shows through\n",
    "    y, z = y0, z0\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, y, z, _, _ = substep(y, z, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return err, gapmax, worst_res, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (GD): rate == eta lambda - 2 {_r[0]:.1e};  endpoint unit step == GD map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (GD): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005;  max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e};  contact residual {_c[2]:.1e};  k=1 closed form vs SDCPSolver {_c[3]:.1e}\")\n",
    "\n",
    "\n",
    "def _edge_selfcheck(eta=0.05, dt=0.1, seed=0):\n",
    "    \"\"\"On the quadratic L = (1/2) w.H w, H = diag(50, 40, 30) (2/eta = 40 in\n",
    "    the middle):  (a) with u = e_j the amplitude obeys x_n = x_0 rho^n,\n",
    "    rho = 1 + dt (eta lambda_j - 2), fixed at 2/eta, decaying below it;\n",
    "    (b) a random axis converges to e_1 under the power step;  (c) the\n",
    "    symmetrised gradient is H wbar whatever x is (the centre is gradient flow\n",
    "    on a quadratic);  (d) the round-off floor lands the amplitude on\n",
    "    sqrt(R) = sqrt(p / 4b(1-b)) from above and below (b = 0.75, 0.95);\n",
    "    (e) the clamp holds x at eps, and q = 0 is a no-op.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    lam = torch.tensor([50.0, 40.0, 30.0], dtype=f64)\n",
    "    H = torch.diag(lam)\n",
    "    err_a = 0.0\n",
    "    for j, lam_j in enumerate(lam.tolist()):\n",
    "        u = torch.zeros(3, dtype=f64)\n",
    "        u[j] = 1.0\n",
    "        rod = EdgeFlowRod(u, 1e-3)\n",
    "        for _ in range(200):\n",
    "            rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "        pred = math.log(1e-3) + 200 * math.log(1.0 + dt * (eta * lam_j - 2.0))\n",
    "        err_a = max(err_a, abs(rod.logamp - pred))\n",
    "    assert err_a < 1e-9, err_a\n",
    "    rod = EdgeFlowRod(torch.randn(3, generator=g, dtype=f64), 1.0)\n",
    "    for _ in range(300):\n",
    "        rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "    err_b = 1.0 - abs(float(rod.u[0]))\n",
    "    assert err_b < 1e-8, err_b\n",
    "    wb = torch.randn(3, generator=g, dtype=f64)\n",
    "    err_c = float((0.5 * (H @ (wb + 0.3 * rod.u) + H @ (wb - 0.3 * rod.u)) - H @ wb).abs().max())\n",
    "    assert err_c < 1e-12, err_c\n",
    "    p, err_d = 1e-14, 0.0\n",
    "    for b in (0.75, 0.95):\n",
    "        lam_b = 2.0 * b / eta\n",
    "        R = p / (4.0 * b * (1.0 - b))\n",
    "        assert abs(edge_floor_fixed_point(p, b, hp) / math.sqrt(R) - 1.0) < 1e-12\n",
    "        q = edge_floor_source(p, b, hp, dt)\n",
    "        for x0 in (1.0, 1e-30):\n",
    "            rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), x0)\n",
    "            for _ in range(4000):\n",
    "                rod.step(torch.tensor([lam_b, 0.0, 0.0], dtype=f64), lam_b, dt, hp)\n",
    "                rod.floor_quadrature(q)\n",
    "            err_d = max(err_d, abs(rod.amp() / math.sqrt(R) - 1.0))\n",
    "    assert err_d < 1e-9, err_d\n",
    "    rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), 1e-3)\n",
    "    n_bound = 0\n",
    "    for _ in range(300):\n",
    "        rod.step(torch.tensor([30.0, 0.0, 0.0], dtype=f64), 30.0, dt, hp)\n",
    "        n_bound += rod.floor_clamp(1e-6)\n",
    "    la0 = rod.logamp\n",
    "    rod.floor_quadrature(0.0)\n",
    "    err_e = max(abs(rod.amp() / 1e-6 - 1.0), abs(rod.logamp - la0))\n",
    "    assert err_e < 1e-12 and n_bound > 0, (err_e, n_bound)\n",
    "    return err_a, err_b, err_c, err_d, err_e\n",
    "\n",
    "\n",
    "def _fe_selfcheck(eta=0.05, dt=0.1, n=4, seed=0):\n",
    "    \"\"\"(i) Quadratic, V = I: S_ii(n) = S_ii(0) (1 + dt((1 - eta h_i)^2 - 1))^n,\n",
    "    rate positive above 2/eta, zero at it and at h = 0, negative between;\n",
    "    (ii) on a cubic + quartic loss with an analytic Hessian, centre_force\n",
    "    (the apply_to_pairs / _upper_metric / mat_to_upper assembly the lockstep\n",
    "    uses) equals a central difference of Phi(w) = <H(w), V S V^T>;\n",
    "    (iii) the refresh leak is 0 for an orthogonal re-basis and >= 0 for a\n",
    "    subspace change;  (iv) F - E and ||h|| read (1/2) sum h_i S_ii and\n",
    "    sqrt(sum h_i^2 S_ii);  (v) the round-off floor S += dt P lands S on GD's\n",
    "    discrete Lyapunov equilibrium P_jk / (1 - f_j f_k) from above and below,\n",
    "    whose diagonal is the family's roundoff_equilibrium, and roundoff_cov's\n",
    "    diagonal is roundoff_source_var's p_j;  (vi) the clamp floors every mode or\n",
    "    the leading one.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    rng = np.random.default_rng(seed)\n",
    "    # (i)\n",
    "    hs = np.array([60.0, 40.0, 20.0, 0.0])\n",
    "    sig = FreeEnergySigma(torch.eye(4, dtype=f64), hs)\n",
    "    sig.S = np.eye(4)\n",
    "    for _ in range(50):\n",
    "        sig.step(dt, hp)\n",
    "    pred = (1.0 + dt * ((1.0 - eta * hs) ** 2 - 1.0)) ** 50\n",
    "    err_i = float(np.max(np.abs(np.diag(sig.S) / pred - 1.0)))\n",
    "    rate = (1.0 - eta * hs) ** 2 - 1.0\n",
    "    assert rate[0] > 0 and abs(rate[1]) < 1e-12 and rate[2] < 0 and abs(rate[3]) < 1e-12, rate\n",
    "    assert err_i < 1e-10, err_i\n",
    "    # (ii)\n",
    "    Aq = rng.normal(size=(n, n))\n",
    "    Hq = Aq @ Aq.T\n",
    "    _c = rng.normal(size=(n, n, n))\n",
    "    c3 = sum(_c.transpose(p) for p in itertools.permutations(range(3)))    # fully symmetric\n",
    "\n",
    "    def hess(w):\n",
    "        return Hq + np.einsum('ijk,k->ij', c3, w) + 0.6 * np.diag(w ** 2)\n",
    "\n",
    "    r = 3\n",
    "    Q, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    M = rng.normal(size=(r, r))\n",
    "    S0 = M @ M.T\n",
    "    w = rng.normal(size=n)\n",
    "    c3_t, w_t = torch.as_tensor(c3), torch.as_tensor(w)\n",
    "    grad_vHv = lambda a, b: torch.einsum('ijk,i,j->k', c3_t, a, b) + 1.2 * w_t * a * b\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    nabla_H = apply_to_pairs(grad_vHv, torch.as_tensor(Q))\n",
    "    T_S = sig.centre_force(nabla_H).numpy()\n",
    "    Phi = lambda x: float(np.sum(hess(x) * (Q @ S0 @ Q.T)))\n",
    "    fd = np.array([(Phi(w + 1e-5 * e) - Phi(w - 1e-5 * e)) / 2e-5 for e in np.eye(n)])\n",
    "    err_ii = float(np.max(np.abs(fd - T_S)) / max(np.max(np.abs(fd)), 1e-30))\n",
    "    assert err_ii < 1e-6, err_ii\n",
    "    # (iii)\n",
    "    O, _ = np.linalg.qr(rng.normal(size=(r, r)))\n",
    "    leak0 = sig.refresh(torch.as_tensor(Q @ O), np.array([3.0, 2.0, 1.0]))\n",
    "    Q2, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    leak1 = sig.refresh(torch.as_tensor(Q2), np.array([3.0, 2.0, 1.0]))\n",
    "    assert abs(leak0) < 1e-10 and leak1 >= -1e-12, (leak0, leak1)\n",
    "    # (iv)\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    err_iv = max(abs(sig.F_minus_E() - 0.5 * np.sum(np.array([3.0, 2.0, 1.0]) * np.diag(S0))),\n",
    "                 abs(sig.h_norm() ** 2 - np.sum(np.array([3.0, 2.0, 1.0]) ** 2 * np.diag(S0))))\n",
    "    assert err_iv < 1e-10, err_iv\n",
    "    # (v)\n",
    "    b = np.array([0.9, 0.75, 0.5])\n",
    "    hv = 2.0 * b / eta\n",
    "    B = rng.normal(size=(3, 3))\n",
    "    P = 1e-14 * (B @ B.T + 0.1 * np.eye(3))\n",
    "    f = 1.0 - eta * hv\n",
    "    R = P / (1.0 - np.outer(f, f))\n",
    "    err_v = float(np.max(np.abs(np.diag(R) / roundoff_equilibrium(np.diag(P), 0.0, b, 0.0) - 1.0)))\n",
    "    for S_init in (np.zeros((3, 3)), 1e-6 * np.eye(3)):\n",
    "        sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "        sig.S = S_init.copy()\n",
    "        for _ in range(3000):\n",
    "            sig.step(dt, hp)\n",
    "            sig.floor_add(dt * P)\n",
    "        err_v = max(err_v, float(np.max(np.abs(sig.S - R)) / np.max(np.abs(R))))\n",
    "    theta = torch.as_tensor(rng.normal(size=n))\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    p_j, _ = roundoff_source_var(theta, None, torch.float32, torch.as_tensor(Q))\n",
    "    err_v = max(err_v, float(np.max(np.abs(np.diag(sig.roundoff_cov(theta, torch.float32)) / p_j.numpy() - 1.0))))\n",
    "    assert err_v < 1e-9, err_v\n",
    "    # (vi)\n",
    "    sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "    sig.S = np.diag([1e-20, 1.0, 1e-20])\n",
    "    nb_lead = sig.floor_clamp(1e-8, all_modes=False)\n",
    "    nb_all = sig.floor_clamp(1e-8, all_modes=True)\n",
    "    assert nb_lead == 1 and nb_all == 1 and np.allclose(np.diag(sig.S), [1e-16, 1.0, 1e-16], rtol=1e-12, atol=0.0), \\\n",
    "        (nb_lead, nb_all, np.diag(sig.S))\n",
    "    return err_i, err_ii, abs(leak0), err_iv, err_v\n",
    "\n",
    "\n",
    "_x = _edge_selfcheck()\n",
    "print(f\"edge-flow self-check: amplitude closed form {_x[0]:.1e};  |1 - u.e1| after the power step {_x[1]:.1e};  \"\n",
    "      f\"symmetrised gradient {_x[2]:.1e};  round-off floor lands on sqrt(R) {_x[3]:.1e};  clamp {_x[4]:.1e}\")\n",
    "_x = _fe_selfcheck()\n",
    "print(f\"free-energy self-check: S_ii closed form {_x[0]:.1e};  centre_force vs finite difference {_x[1]:.1e};  \"\n",
    "      f\"orthogonal re-basis leak {_x[2]:.1e};  F-E, ||h|| {_x[3]:.1e};  round-off floor lands on GD's Lyapunov {_x[4]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# CNN (2026-09-28): every learning rate, crossing and window below is the MLP\n",
    "# twin's, NOT probed for the CNN.  Probe the crossing with a discrete-only run\n",
    "# (arms='') before a full run.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own.  GD xent probes (2026-08-02,\n",
    "#          archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb):\n",
    "#          eta = 0.015 crosses at ~2600; handoff 600, 4600 iterations:\n",
    "#     --params \"loss=xent,learning_rate=0.015,warmup_iterations=600,n_iterations=4600\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# w <- w - eta grad L.  Threshold 2/eta on lambda_1(H).\n",
    "# Crossings at n_samples = 5000 (archive/THEORY.md, gd-tc-5000; paper tab:probes):\n",
    "#     eta = 0.025  t_c 33200 (never in 20k)     eta = 0.04  t_c 14600\n",
    "#     eta = 0.05   t_c 9800  (2/eta = 40)       eta = 0.075 t_c 4600\n",
    "# Later crossings at eta = 0.05: lambda_2 at 12850, lambda_3 at 19250, lambda_4 at 23250.\n",
    "learning_rate      = 0.05       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 11800      # T:  t_c + 2000\n",
    "warmup_iterations  = 7800       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   gradient flow (the rod-free centre)                     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored   blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored       purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP             red\n",
    "#   edge     Marion's edge flow (wbar, u, x), GD only                 cyan\n",
    "#   fe       Chodron de Courcel's free-energy model (theta, Sigma)    olive\n",
    "arms               = 'stable+mprod+eprod+central+edge+fe'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 3e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  CNN (Eric, 2026-09-28): at 1e-10 the\n",
    "                                # solve takes 7 LOBPCG iterations, 2.2 s, ten times an iteration --\n",
    "                                # 75% of a 30 s flow iteration.  runs/diag_cnn_eig-crf-a100-tol:\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam1 vs 1e-10\n",
    "                                #   1e-10  2.19     8          --\n",
    "                                #   1e-9   1.59     6          8.8e-6\n",
    "                                #   3e-9   0.99     4          1.2e-5   <- below the SDCP's ~1e-4\n",
    "                                #   1e-8   0.69     3          5.1e-5\n",
    "                                #   1e-7   0.39     2          1.3e-3\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- the edge flow (Marion, arXiv:2606.18080; documented in cell 12) ----------\n",
    "# Cost per substep: 2 gradients + 1 HVP, + 1 gradient for the adaptive base level.\n",
    "edge_sharp         = 'power'    # his sharpness estimate S: 'power' = ||H u|| (his MLP setting) | 'rayleigh' = u.Hu\n",
    "edge_floor         = 'adaptive' # 'adaptive': his section-4.2 base level eps_t = |grad L(wbar).u|, x <- max(x, eps_t),\n",
    "                                #   the default (a drift-seeded floor; 2026-09-10 run: binds on 7% of the approach) |\n",
    "                                # 'fixed': x <- max(x, edge_eps), his section 4.3 |\n",
    "                                # 'roundoff': the family's floor on the one amplitude, x^2 += R(1 - rho^2) |\n",
    "                                # 'none': unfloored\n",
    "edge_eps           = 1e-5       # the fixed base level (edge_floor = 'fixed' only), his value\n",
    "edge_x0            = 'proj'     # x_0 at the handoff, before the floor: 'proj' = |<dhat, u_1>| | 'norm' = ||dhat|| |\n",
    "                                # 'eps' = the base level, his initialisation\n",
    "\n",
    "# ---- the free-energy model (Chodron de Courcel, arXiv:2606.05326; documented in cell 12)\n",
    "# Cost per substep: 1 gradient + fe_rank(fe_rank+1)/2 third derivatives, + an\n",
    "# eigensolve every fe_eig_every substeps.\n",
    "fe_rank            = 3          # r: Sigma = V S V^T on the top-r Hessian eigenvectors (= central_rank)\n",
    "fe_eig_every       = 10         # V refresh cadence in SUBSTEPS: 10 = once per iteration (his 'every 2 GD steps' is 20)\n",
    "fe_diag_only       = 0          # 1: zero S's off-diagonals, his literal reduction\n",
    "fe_floor           = 'clamp'    # 'clamp': sqrt(S_ii) >= fe_sigma_floor, the default (the 2026-09-11 k2-floor run) |\n",
    "                                # 'roundoff': S += dt P, P the round-off covariance on V (lands on GD's Lyapunov) |\n",
    "                                # 'none': paper-literal (2026-09-10: onset +800, the pure-gda climb-back)\n",
    "fe_sigma_floor     = 1e-8       # the clamp level: GD's own pre-crossing |a.u_1|, below the 2026-09-10 handoff seed\n",
    "fe_floor_all       = 1          # the clamp on EVERY tracked mode (0: the leading one only)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32;\n",
    "                                # 'float64' is the precision prediction: onset lag 216 -> 464)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  threshold(lambda_1)={2 / learning_rate:.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n",
    "print(f\"edge: sharp={edge_sharp!r} floor={edge_floor!r} x0={edge_x0!r}   \"\n",
    "      f\"fe: rank={fe_rank} eig_every={fe_eig_every} floor={fe_floor!r} sigma_floor={fe_sigma_floor:g} all={fe_floor_all}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_gd_mlp_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Gradient descent on the MLP: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Gradient descent on the MLP (3072-50-50-10, SiLU), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures. Gradient descent also runs edge flow and the mean-fluctuation model, which the notebook labels `fe` (\"free energy\").\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_gd_mlp_cifar10.ipynb gd_mlp.ipynb -f params/gd_mlp.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/gd_mlp.yaml` | Figures 9 and 16, Table 5 | 1.3 h |\n",
    "| `params/gd_mlp_long.yaml` | Figure 10 | 1.7 h |\n",
    "| `params/gd_mlp_xent.yaml` | Figure 22 | 1.1 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Gradient descent: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Gradient descent $w_{t+1} = w_t - \\eta\\nabla L(w_t)$, threshold\n",
    "$S^\\star = 2/\\eta$ on $\\lambda_1(H)$; it is the $\\beta = 0$ member of the\n",
    "heavy-ball family with the momentum state removed.\n",
    "\n",
    "* **stable flow** -- gradient flow, $\\dot{\\bar w} = -\\eta\\nabla L$.\n",
    "* **midpoint rod flow (mp-rod)** -- descent-ascent on the centred edge\n",
    "  coupling (eq:gda): $\\dot{\\bar w} = -\\eta\\bar g$,\n",
    "  $\\dot\\delta = \\eta\\llbracket g\\rrbracket - 2\\delta$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot w = -(w - [w' - \\eta\\nabla L(w')])$,\n",
    "  $\\dot w' = -(w' - [w - \\eta\\nabla L(w)])$ on the literal pair (section\n",
    "  \"Endpoint Rod Flow\"), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\nabla L + \\tfrac12\\mathcal T[\\Sigma]]$\n",
    "  with $\\Sigma = UXU^\\top$ slaved by the SDCP (eq:sdcp), the velocity-level\n",
    "  proximal program $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta}{2}\\mathcal G_U$; $k = 1$ in closed form\n",
    "  (eq:k1), $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "**The extra arms** (`OPT['extra_arms']`, GD only; Eric 2026-09-27): the two\n",
    "literature models of the archived six-model notebook, ported onto float64 flow\n",
    "state.  Both amplitude rates vanish at $2/\\eta$ like the rod's, with\n",
    "$b = \\eta\\lambda/2$:\n",
    "\n",
    "* **edge flow** (`edge`, Marion arXiv:2606.18080, Definition 2) --\n",
    "  $\\dot{\\bar w} = -\\tfrac{\\eta}{2}[\\nabla L(\\bar w + xu) + \\nabla L(\\bar w - xu)]$,\n",
    "  $u \\leftarrow Hu/\\|Hu\\|$ per substep, $x \\leftarrow x(1 + \\mathrm{d}t(\\eta S - 2))$\n",
    "  with $S = \\|Hu\\|$ (`edge_sharp='power'`) or $u^\\top Hu$.  On a mode the\n",
    "  multiplier is $\\rho = 1 + 2\\,\\mathrm{d}t(b-1)$, the midpoint rod's.  Floor\n",
    "  (`edge_floor`): his adaptive base level $x \\ge \\varepsilon_t = |\\nabla L(\\bar w)\\cdot u|$\n",
    "  (section 4.2, the default; gradient units on a position amplitude, as his\n",
    "  Algorithm 1 does -- a drift-seeded floor), a fixed $\\varepsilon$ (section 4.3),\n",
    "  or the family's round-off floor on the one amplitude, $x^2 \\leftarrow x^2 + R(1-\\rho^2)$\n",
    "  with $R = p_u/4b(1-b)$ along $u$ (lands on $\\sqrt R$ exactly).  `EdgeFlowRod`.\n",
    "* **free-energy model** (`fe`, Chodron de Courcel arXiv:2606.05326, eq. 3.4 /\n",
    "  3.8, section-4 protocol) -- $\\Sigma = VSV^\\top$ on the top-`fe_rank` Hessian\n",
    "  eigenvectors, refreshed every `fe_eig_every` substeps and not transported,\n",
    "  $\\dot\\theta = -\\eta\\nabla E - \\tfrac{\\eta}{2}\\mathcal T[\\Sigma]$ (the central\n",
    "  flow's centre term, $S$ in place of $X$), $\\dot S_{ij} = S_{ij}[(1-\\eta h_i)(1-\\eta h_j) - 1]$,\n",
    "  $F = E + \\tfrac12\\langle H, \\Sigma\\rangle$.  Units: his $\\Sigma$ is the position\n",
    "  covariance over $\\eta$ (eq. 3.2); here $S$ is in position$^2$.  Floor\n",
    "  (`fe_floor`): the clamp $\\sqrt{S_{ii}} \\ge$ `fe_sigma_floor` on every mode\n",
    "  (the default at $10^{-8}$, the 2026-09-11 run), or the family's round-off floor\n",
    "  $S \\leftarrow S + \\mathrm{d}t\\,P$, $P_{jk} = (u^2/3)\\sum_i V_{ij}V_{ik}\\theta_i^2$,\n",
    "  whose Euler fixed point is GD's own discrete Lyapunov equilibrium\n",
    "  $P_{jk}/(1 - f_jf_k)$, $f = 1 - \\eta h$, exactly and with no pole, or none\n",
    "  (paper-literal).  `FreeEnergySigma`.\n",
    "\n",
    "The lockstep drives both (gradients, HVPs, eigensolves, third derivatives); the\n",
    "math and the self-checks (`_edge_selfcheck`, `_fe_selfcheck`) are in this cell.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# GRADIENT DESCENT -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Gradient descent is the beta = 0 member of the heavy-ball family with the\n",
    "# momentum state removed:  w <- w - eta g,  S* = 2/eta on lambda_1(H).\n",
    "import itertools\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='gd', name='gradient descent',\n",
    "    has_momentum=False,     # the state is w; the rod is delta alone\n",
    "    has_nu=False,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(H)$',\n",
    "    sharp_units='lambda_1(H)',\n",
    "    thr_formula='2/eta on lambda_1(H)',\n",
    "    extra_arms=('edge', 'fe'),  # the two literature models (documented in cell 12), GD only\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the two literature models (OPT['extra_arms'], below), read\n",
    "    from the hyperparameter cell at CALL time and validated here.\"\"\"\n",
    "    xhp = dict(edge_sharp=str(edge_sharp), edge_floor=str(edge_floor), edge_eps=float(edge_eps),\n",
    "               edge_x0=str(edge_x0), fe_rank=int(fe_rank), fe_eig_every=int(fe_eig_every),\n",
    "               fe_diag_only=int(fe_diag_only), fe_floor=str(fe_floor),\n",
    "               fe_sigma_floor=float(fe_sigma_floor), fe_floor_all=int(fe_floor_all))\n",
    "    for key, allowed in (('edge_sharp', EDGE_SHARP), ('edge_floor', EDGE_FLOORS),\n",
    "                         ('edge_x0', EDGE_X0), ('fe_floor', FE_FLOORS)):\n",
    "        assert xhp[key] in allowed, f\"{key} must be one of {allowed}, got {xhp[key]!r}\"\n",
    "    assert xhp['fe_rank'] >= 1 and xhp['fe_eig_every'] >= 1, xhp\n",
    "    return xhp\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): raw sharpness is the plotted quantity for GD.\"\"\"\n",
    "    return 2.0 / hp['eta'], 2.0 / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One gradient-descent step.\"\"\"\n",
    "    return w - hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"dw/dt = -eta g: gradient flow at the endpoint-mean gradient (the rods) or\n",
    "    at the centre's own (the stable flow).  Returns (dw, None, None).\"\"\"\n",
    "    return -hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (paper eq:gda):\n",
    "        ddelta/dt = eta [[g]] - 2 delta.\"\"\"\n",
    "    return -2.0 * u_pos + hp['eta'] * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: beta = 0 gives R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of sharpness lambda: eta lambda - 2 (eq:gda-linear).\"\"\"\n",
    "    return hp['eta'] * np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    return -hp['eta'] * gL, None, None\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the gradient-descent CENTRAL FLOW (paper\n",
    "    section \"Central Flow and Edge Coupling\", eq:central-flow and eq:sdcp):\n",
    "        dwbar/dt = -eta ( grad L + (1/2) T[Sigma] ),   Sigma = U X U^T,\n",
    "    persistence at the velocity level, forward Euler, gap linearised at wbar:\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta/2) Gram_U.\n",
    "    Returns (X, T_Sigma, A, B, info).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta']) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, None\n",
    "    return w + dt * (wdot - 0.5 * hp['eta'] * T_Sigma), None, None\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') in the flow dtype,\n",
    "    dw/dt = -(w - [w' - eta grad L(w')]), dw'/dt = -(w' - [w - eta grad L(w)])\n",
    "    (paper section \"Endpoint Rod Flow\"): each endpoint regresses toward the\n",
    "    gradient-descent image of the other.  Pushed through (wbar, delta) it is\n",
    "    the midpoint rows exactly (`_rod_selfcheck` (c)); at dt = 1 its Jacobi\n",
    "    Euler step is GD on the pair.  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.w_p = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_m = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        eta = hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        vw_p = (self.w_m - eta * gm) - self.w_p\n",
    "        vw_m = (self.w_p - eta * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# ---- the literature models (OPT['extra_arms']; documented in cell 12) ---------\n",
    "# Two published continuous-time models of GD at the edge, in the family clock\n",
    "# (one GD iteration = flow time 1): Marion's edge flow and Chodron de Courcel's\n",
    "# free-energy model.  Ported from the six-model notebook (archive/notebooks/\n",
    "# experiment_gd_mlp_cifar10_models.ipynb, 2026-09-10/11) onto float64 flow\n",
    "# state.  The lockstep cell drives them (gradients, HVPs, eigensolves, third\n",
    "# derivatives); the math is here.  Floors: each model's own by default (Eric,\n",
    "# 2026-09-27), the family's round-off floor as the alternative.\n",
    "EDGE_SHARP = ('power', 'rayleigh')\n",
    "EDGE_FLOORS = ('adaptive', 'fixed', 'roundoff', 'none')\n",
    "EDGE_X0 = ('proj', 'norm', 'eps')\n",
    "FE_FLOORS = ('clamp', 'roundoff', 'none')\n",
    "\n",
    "\n",
    "class EdgeFlowRod:\n",
    "    \"\"\"Marion's edge flow (arXiv:2606.18080, Definition 2 / Algorithm 1), the\n",
    "    oscillation half, in the family clock (his flow time is eta per GD step):\n",
    "\n",
    "        u <- H(wbar) u / ||H(wbar) u||                    (Eq. 5, one HVP)\n",
    "        x <- x (1 + dt (eta S - 2))                        (Eq. 6)\n",
    "\n",
    "    with S his sharpness estimate (||H u||, his MLP setting, or u.Hu).  The\n",
    "    centre dwbar/dt = -eta (g(wbar + x u) + g(wbar - x u))/2 (Eq. 4) is the\n",
    "    lockstep's.  On a Hessian mode the amplitude rate is eta lambda - 2 =\n",
    "    2(b - 1), the midpoint rod's linearisation, so x <- rho x with\n",
    "    rho = 1 + 2 dt (b - 1) is exactly the rod's per-substep multiplier.\n",
    "\n",
    "    State: a unit axis u in the flow dtype and a python-float log amplitude,\n",
    "    x = exp(logamp) -- the MidpointRod reason: unfloored, the amplitude loses\n",
    "    hundreds of e-folds on the approach.  Floors, applied after the step:\n",
    "      floor_clamp(eps)     x <- max(x, eps), his base level: adaptive\n",
    "                           eps_t = |grad L(wbar).u| (his section 4.2; gradient\n",
    "                           units on a position amplitude, as his Algorithm 1\n",
    "                           does) or a fixed eps (section 4.3);\n",
    "      floor_quadrature(q)  x^2 <- x^2 + q, the family's round-off floor on the\n",
    "                           one amplitude, q = R (1 - rho^2) (edge_floor_source).\n",
    "    Both return 1 if the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, u, x, dtype=torch.float64):\n",
    "        n = float(u.double().norm())\n",
    "        assert n > 0.0, \"the edge flow needs a nonzero initial axis\"\n",
    "        self.dtype = dtype\n",
    "        self.u = (u.double() / n).to(dtype)\n",
    "        self.logamp = math.log(x) if x > 0.0 else float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"edge-flow amplitude overflowed (log x = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def step(self, Hu, S_est, dt, hp):\n",
    "        \"\"\"One substep from the state at its start: the power step on u and the\n",
    "        linear amplitude update (his max(x, 0) included).  Returns the\n",
    "        amplitude's rate eta S - 2.\"\"\"\n",
    "        n = float(Hu.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = (Hu.double() / n).to(self.dtype)\n",
    "        rate = hp['eta'] * float(S_est) - 2.0\n",
    "        fac = 1.0 + dt * rate\n",
    "        self.logamp = (self.logamp + math.log(fac)) if fac > 0.0 else float('-inf')\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, eps):\n",
    "        if eps > 0.0 and self.logamp < math.log(eps):\n",
    "            self.logamp = math.log(eps)\n",
    "            return 1\n",
    "        return 0\n",
    "\n",
    "    def floor_quadrature(self, q):\n",
    "        if not q > 0.0:\n",
    "            return 0\n",
    "        la2, lq = 2.0 * self.logamp, math.log(q)\n",
    "        self.logamp = 0.5 * float(np.logaddexp(la2, lq))\n",
    "        return int(lq > la2)\n",
    "\n",
    "\n",
    "def edge_floor_source(p_u, b, hp, dt):\n",
    "    \"\"\"The round-off floor's per-substep source on the edge flow's amplitude:\n",
    "    q = R (1 - rho^2) of the memoryless map at b = S/S* (floor_source), p_u the\n",
    "    per-step rounding variance along the axis (roundoff_source_var).  b is held\n",
    "    above zero (a Rayleigh estimate can be non-positive).\"\"\"\n",
    "    b = max(float(b), 1e-12)\n",
    "    return float(floor_source(np.array([float(p_u)]), np.zeros(1), np.array([b]), hp, dt)[0])\n",
    "\n",
    "\n",
    "def edge_floor_fixed_point(p_u, b, hp):\n",
    "    \"\"\"sqrt(R) along the edge flow's axis: the amplitude the round-off floor\n",
    "    holds (NaN at or above the edge).\"\"\"\n",
    "    return float(floor_fixed_point_of(np.array([float(p_u)]), np.zeros(1), np.array([float(b)]), hp)[0])\n",
    "\n",
    "\n",
    "class FreeEnergySigma:\n",
    "    \"\"\"Chodron de Courcel's free-energy model (arXiv:2606.05326, eq. 3.4 and\n",
    "    3.8) on the top-r Hessian eigen-subspace, his section-4 protocol:\n",
    "    Sigma = V S V^T with V the eigenvectors (refreshed from the eigensolver,\n",
    "    NOT transported) and S an r x r float64 matrix in POSITION^2 units.\n",
    "\n",
    "    Units.  His ansatz theta~ = theta + sqrt(eta) dtheta (eq. 3.2) makes his\n",
    "    Sigma the position covariance divided by eta.  With Sigma_pos =\n",
    "    eta Sigma_paper his centre term -(eta^2/2) grad(H : Sigma_paper) is\n",
    "    -(eta/2) grad <H, Sigma> -- the central flow's -- and his\n",
    "    F = E + (eta/2) H : Sigma_paper is E + (1/2) <H, Sigma>.  The Sigma\n",
    "    equation is linear, so it reads the same in either unit; in the eigenbasis\n",
    "    it is entrywise,\n",
    "        dS_ij/dt = S_ij [ (1 - eta h_i)(1 - eta h_j) - 1 ],\n",
    "    the squared one-step GD multiplier minus one, zero at 2/eta; its Euler\n",
    "    step at dt = 1 is his exact discrete map.  The Hadamard factor\n",
    "    (1 - dt) 11^T + dt f f^T is PSD for dt <= 1, so a step preserves PSD\n",
    "    (Schur); both floors add a positive semidefinite matrix.\n",
    "\n",
    "    Floors, applied after the step (the paper has none):\n",
    "      floor_clamp(s, all_modes)  sqrt(S_ii) >= s on every tracked mode, or on\n",
    "                                 the leading one only (the 2026-09-11 k2-floor\n",
    "                                 run: 1e-8 on every mode);\n",
    "      floor_add(Q)               S <- S + Q, Q = dt P with P the round-off\n",
    "                                 covariance one GD step injects on V\n",
    "                                 (roundoff_cov).  The Euler fixed point\n",
    "                                 dt P_jk / (dt (1 - f_j f_k)) is GD's own\n",
    "                                 discrete Lyapunov equilibrium\n",
    "                                 P_jk / (1 - f_j f_k) -- on the diagonal the\n",
    "                                 family's R_j = p_j / 4 b_j (1 - b_j) -- exactly,\n",
    "                                 at every dt, with no pole in the source.\n",
    "    Both return how many tracked modes the floor dominated.  A basis refresh\n",
    "    maps S <- R S R^T, R = V_new^T V_old, and returns the trace that left the\n",
    "    new subspace (>= 0; 0 for an orthogonal re-basis).  diag_only keeps only\n",
    "    S's diagonal, the paper's literal reduction.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, V, eigs, diag_only=False):\n",
    "        self.V = V\n",
    "        self.r = int(V.shape[1])\n",
    "        self.eigs = self._np(eigs)\n",
    "        self.S = np.zeros((self.r, self.r), dtype=float)\n",
    "        self.diag_only = bool(diag_only)\n",
    "        self.n_steps = 0\n",
    "        self.leak_cum = 0.0\n",
    "\n",
    "    def _np(self, eigs):\n",
    "        a = eigs.detach().double().cpu().numpy() if torch.is_tensor(eigs) else eigs\n",
    "        return np.asarray(a, dtype=float).reshape(-1)[:self.r].copy()\n",
    "\n",
    "    def _keep_diag(self):\n",
    "        if self.diag_only:\n",
    "            self.S = np.diag(np.diag(self.S))\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"S = V^T (delta delta^T) V.  Returns the part of ||delta||^2 the\n",
    "        subspace does not hold.\"\"\"\n",
    "        c = (self.V.double().T @ delta.double()).detach().cpu().numpy()\n",
    "        self.S = np.outer(c, c)\n",
    "        self._keep_diag()\n",
    "        return float(delta.double().norm()) ** 2 - float(c @ c)\n",
    "\n",
    "    def refresh(self, V_new, eigs_new):\n",
    "        R = (V_new.double().T @ self.V.double()).detach().cpu().numpy()\n",
    "        S_new = R @ self.S @ R.T\n",
    "        S_new = 0.5 * (S_new + S_new.T)\n",
    "        if self.diag_only:\n",
    "            S_new = np.diag(np.diag(S_new))\n",
    "        leak = float(np.trace(self.S) - np.trace(S_new))\n",
    "        self.V = V_new\n",
    "        self.eigs = self._np(eigs_new)\n",
    "        self.S = S_new\n",
    "        self.leak_cum += leak\n",
    "        return leak\n",
    "\n",
    "    def step(self, dt, hp):\n",
    "        \"\"\"One Euler substep of the Sigma equation.  Returns the amplitude's\n",
    "        log-rate before the step, (1/2) d log tr S / dt =\n",
    "        (1/2) sum_i S_ii (f_i^2 - 1) / tr S.\"\"\"\n",
    "        f = 1.0 - hp['eta'] * self.eigs\n",
    "        tr = float(np.trace(self.S))\n",
    "        rate = 0.5 * float(np.sum(np.diag(self.S) * (f * f - 1.0))) / tr if tr > 0.0 else float('nan')\n",
    "        self.S = self.S * (1.0 + dt * (np.outer(f, f) - 1.0))\n",
    "        self._keep_diag()\n",
    "        self.n_steps += 1\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, s, all_modes=True):\n",
    "        if not s > 0.0:\n",
    "            return 0\n",
    "        idx = np.arange(self.r) if all_modes else np.arange(1)\n",
    "        low = idx[np.diag(self.S)[idx] < s * s]\n",
    "        self.S[low, low] = s * s\n",
    "        return int(len(low))\n",
    "\n",
    "    def floor_add(self, Q):\n",
    "        Q = np.asarray(Q, dtype=float)\n",
    "        binds = int(np.sum(np.diag(Q) > np.diag(self.S)))\n",
    "        self.S = self.S + Q\n",
    "        self._keep_diag()\n",
    "        return binds\n",
    "\n",
    "    def roundoff_cov(self, theta, dtype):\n",
    "        \"\"\"P: the covariance one step's rounding of the stored iterate injects\n",
    "        on the tracked subspace, P_jk = (u^2/3) sum_i V_ij V_ik theta_i^2, u =\n",
    "        eps/2 of the modelled dtype -- roundoff_source_var's p_j on the\n",
    "        diagonal.\"\"\"\n",
    "        u = float(torch.finfo(dtype).eps) / 2.0\n",
    "        Vd = self.V.double()\n",
    "        P = ((u * u / 3.0) * ((Vd.T * (theta.double() ** 2)) @ Vd)).detach().cpu().numpy()\n",
    "        return 0.5 * (P + P.T)\n",
    "\n",
    "    def roundoff_fixed_point(self, P, hp):\n",
    "        \"\"\"sqrt(R_jj) = sqrt(P_jj / (1 - f_j^2)) per mode: the amplitude the\n",
    "        round-off floor holds (NaN at or above the edge).\"\"\"\n",
    "        b = hp['eta'] * self.eigs / 2.0\n",
    "        return np.asarray(floor_fixed_point_of(np.diag(P), np.zeros(self.r), b, hp), dtype=float)\n",
    "\n",
    "    def S_tensor(self, device, dtype=torch.float64):\n",
    "        return torch.as_tensor(self.S, device=device, dtype=dtype)\n",
    "\n",
    "    def centre_force(self, nabla_H):\n",
    "        \"\"\"T[Sigma] = grad <H, V S V^T> = nabla_H^T (metric * vech S): the\n",
    "        central flow's T_Sigma assembly (central_sdcp) with S in place of X.\n",
    "        nabla_H is the apply_to_pairs stack of grad(v_i^T H v_j) over V.\"\"\"\n",
    "        dev, dty = nabla_H.device, nabla_H.dtype\n",
    "        return nabla_H.T @ (_upper_metric(self.r, dev, dty) * mat_to_upper(self.S_tensor(dev, dty)))\n",
    "\n",
    "    def trace(self):\n",
    "        return float(np.trace(self.S))\n",
    "\n",
    "    def eigvals(self):\n",
    "        return np.sort(np.linalg.eigvalsh(0.5 * (self.S + self.S.T)))[::-1].copy()\n",
    "\n",
    "    def top_axis(self):\n",
    "        \"\"\"The rank-one read-out: the leading eigenvector of Sigma (float64) and\n",
    "        sqrt of its eigenvalue, as the central flow reads X.\"\"\"\n",
    "        evals, evecs = np.linalg.eigh(0.5 * (self.S + self.S.T))\n",
    "        c = torch.as_tensor(evecs[:, -1], device=self.V.device, dtype=torch.float64)\n",
    "        return self.V.double() @ c, math.sqrt(max(float(evals[-1]), 0.0))\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        tr = self.trace()\n",
    "        return 0.5 * math.log(tr) if tr > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def h_norm(self):\n",
    "        \"\"\"sqrt(tr(H Sigma H)) = sqrt(sum_i h_i^2 S_ii), exact in the eigenbasis.\"\"\"\n",
    "        return math.sqrt(max(float(np.sum(self.eigs ** 2 * np.diag(self.S))), 0.0))\n",
    "\n",
    "    def F_minus_E(self):\n",
    "        \"\"\"(1/2) <H, Sigma> = (1/2) sum_i h_i S_ii (eq. 3.8).\"\"\"\n",
    "        return 0.5 * float(np.sum(self.eigs * np.diag(self.S)))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.05, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is eta lambda - 2 per mode;  (b) EndpointPair.step at dt = 1\n",
    "    is GD on the pair;  (c) the pair at dt = 0.1 (500 substeps, non-quadratic\n",
    "    loss) equals the midpoint rows integrated by forward Euler;  (d) the floor\n",
    "    is antisymmetric;  (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 40.0, 41.0):\n",
    "        f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam], dtype=f64), None, None, hp, 0)\n",
    "        worst_a = max(worst_a, abs(float(f_pos[0]) - (eta * lam - 2.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([38.0, 30.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    w1 = w0 - eta * gL(w0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = pair.w_m - eta * gL(pair.w_m), pair.w_p - eta * gL(pair.w_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        err_b = max(err_b, float((pair.w_p - tp).abs().max()), float((pair.w_m - tm).abs().max()))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    wb, dl = 0.5 * (w1 + w0), 0.5 * (w1 - w0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        wb = wb + dt * stable_field(gbar, None, None, hp, 0)[0]\n",
    "        dl = dl + dt * (eta * h - 2.0 * dl)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    c0 = pair.centre().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.05, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z with\n",
    "    lam = lam0 + y + (kappa/2) z^2: k = 1, u1 = e_x, grad lam1 = (0, 1, kappa z),\n",
    "    sigma_cf = 2 [<grad lam1, -eta grad L>]_+ / (eta |grad lam1|^2) (eq:k1).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    thr = 2.0 / eta\n",
    "    lam0 = thr - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def sigma_cf(y, z):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ (-eta * gradL)), 0.0) / (eta * float(g @ g))\n",
    "\n",
    "    def substep(y, z, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf = -eta * gradL\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3), wf, dt, hp, thr,\n",
    "                                         solver=solver, exact_k1=exact_k1)\n",
    "        w_new, _, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), None, None, wf, None, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr - lam0 - 0.5 * kappa * z0 * z0\n",
    "    assert sigma_cf(y0, z0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = y0, z0\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z)\n",
    "            xv, y, z, _, _ = substep(y, z, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res = 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = thr - lam0, 0.0\n",
    "        xv, _, _, A0, B0 = substep(y, z, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30), abs(xv - sigma_cf(y, z)) / sigma_cf(y, z))\n",
    "    assert worst_res < 1e-6, worst_res      # the toy's gap is ~1e-5 at contact; rounding of thr - lam1 shows through\n",
    "    y, z = y0, z0\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, y, z, _, _ = substep(y, z, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return err, gapmax, worst_res, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (GD): rate == eta lambda - 2 {_r[0]:.1e};  endpoint unit step == GD map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (GD): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005;  max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e};  contact residual {_c[2]:.1e};  k=1 closed form vs SDCPSolver {_c[3]:.1e}\")\n",
    "\n",
    "\n",
    "def _edge_selfcheck(eta=0.05, dt=0.1, seed=0):\n",
    "    \"\"\"On the quadratic L = (1/2) w.H w, H = diag(50, 40, 30) (2/eta = 40 in\n",
    "    the middle):  (a) with u = e_j the amplitude obeys x_n = x_0 rho^n,\n",
    "    rho = 1 + dt (eta lambda_j - 2), fixed at 2/eta, decaying below it;\n",
    "    (b) a random axis converges to e_1 under the power step;  (c) the\n",
    "    symmetrised gradient is H wbar whatever x is (the centre is gradient flow\n",
    "    on a quadratic);  (d) the round-off floor lands the amplitude on\n",
    "    sqrt(R) = sqrt(p / 4b(1-b)) from above and below (b = 0.75, 0.95);\n",
    "    (e) the clamp holds x at eps, and q = 0 is a no-op.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    lam = torch.tensor([50.0, 40.0, 30.0], dtype=f64)\n",
    "    H = torch.diag(lam)\n",
    "    err_a = 0.0\n",
    "    for j, lam_j in enumerate(lam.tolist()):\n",
    "        u = torch.zeros(3, dtype=f64)\n",
    "        u[j] = 1.0\n",
    "        rod = EdgeFlowRod(u, 1e-3)\n",
    "        for _ in range(200):\n",
    "            rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "        pred = math.log(1e-3) + 200 * math.log(1.0 + dt * (eta * lam_j - 2.0))\n",
    "        err_a = max(err_a, abs(rod.logamp - pred))\n",
    "    assert err_a < 1e-9, err_a\n",
    "    rod = EdgeFlowRod(torch.randn(3, generator=g, dtype=f64), 1.0)\n",
    "    for _ in range(300):\n",
    "        rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "    err_b = 1.0 - abs(float(rod.u[0]))\n",
    "    assert err_b < 1e-8, err_b\n",
    "    wb = torch.randn(3, generator=g, dtype=f64)\n",
    "    err_c = float((0.5 * (H @ (wb + 0.3 * rod.u) + H @ (wb - 0.3 * rod.u)) - H @ wb).abs().max())\n",
    "    assert err_c < 1e-12, err_c\n",
    "    p, err_d = 1e-14, 0.0\n",
    "    for b in (0.75, 0.95):\n",
    "        lam_b = 2.0 * b / eta\n",
    "        R = p / (4.0 * b * (1.0 - b))\n",
    "        assert abs(edge_floor_fixed_point(p, b, hp) / math.sqrt(R) - 1.0) < 1e-12\n",
    "        q = edge_floor_source(p, b, hp, dt)\n",
    "        for x0 in (1.0, 1e-30):\n",
    "            rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), x0)\n",
    "            for _ in range(4000):\n",
    "                rod.step(torch.tensor([lam_b, 0.0, 0.0], dtype=f64), lam_b, dt, hp)\n",
    "                rod.floor_quadrature(q)\n",
    "            err_d = max(err_d, abs(rod.amp() / math.sqrt(R) - 1.0))\n",
    "    assert err_d < 1e-9, err_d\n",
    "    rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), 1e-3)\n",
    "    n_bound = 0\n",
    "    for _ in range(300):\n",
    "        rod.step(torch.tensor([30.0, 0.0, 0.0], dtype=f64), 30.0, dt, hp)\n",
    "        n_bound += rod.floor_clamp(1e-6)\n",
    "    la0 = rod.logamp\n",
    "    rod.floor_quadrature(0.0)\n",
    "    err_e = max(abs(rod.amp() / 1e-6 - 1.0), abs(rod.logamp - la0))\n",
    "    assert err_e < 1e-12 and n_bound > 0, (err_e, n_bound)\n",
    "    return err_a, err_b, err_c, err_d, err_e\n",
    "\n",
    "\n",
    "def _fe_selfcheck(eta=0.05, dt=0.1, n=4, seed=0):\n",
    "    \"\"\"(i) Quadratic, V = I: S_ii(n) = S_ii(0) (1 + dt((1 - eta h_i)^2 - 1))^n,\n",
    "    rate positive above 2/eta, zero at it and at h = 0, negative between;\n",
    "    (ii) on a cubic + quartic loss with an analytic Hessian, centre_force\n",
    "    (the apply_to_pairs / _upper_metric / mat_to_upper assembly the lockstep\n",
    "    uses) equals a central difference of Phi(w) = <H(w), V S V^T>;\n",
    "    (iii) the refresh leak is 0 for an orthogonal re-basis and >= 0 for a\n",
    "    subspace change;  (iv) F - E and ||h|| read (1/2) sum h_i S_ii and\n",
    "    sqrt(sum h_i^2 S_ii);  (v) the round-off floor S += dt P lands S on GD's\n",
    "    discrete Lyapunov equilibrium P_jk / (1 - f_j f_k) from above and below,\n",
    "    whose diagonal is the family's roundoff_equilibrium, and roundoff_cov's\n",
    "    diagonal is roundoff_source_var's p_j;  (vi) the clamp floors every mode or\n",
    "    the leading one.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    rng = np.random.default_rng(seed)\n",
    "    # (i)\n",
    "    hs = np.array([60.0, 40.0, 20.0, 0.0])\n",
    "    sig = FreeEnergySigma(torch.eye(4, dtype=f64), hs)\n",
    "    sig.S = np.eye(4)\n",
    "    for _ in range(50):\n",
    "        sig.step(dt, hp)\n",
    "    pred = (1.0 + dt * ((1.0 - eta * hs) ** 2 - 1.0)) ** 50\n",
    "    err_i = float(np.max(np.abs(np.diag(sig.S) / pred - 1.0)))\n",
    "    rate = (1.0 - eta * hs) ** 2 - 1.0\n",
    "    assert rate[0] > 0 and abs(rate[1]) < 1e-12 and rate[2] < 0 and abs(rate[3]) < 1e-12, rate\n",
    "    assert err_i < 1e-10, err_i\n",
    "    # (ii)\n",
    "    Aq = rng.normal(size=(n, n))\n",
    "    Hq = Aq @ Aq.T\n",
    "    _c = rng.normal(size=(n, n, n))\n",
    "    c3 = sum(_c.transpose(p) for p in itertools.permutations(range(3)))    # fully symmetric\n",
    "\n",
    "    def hess(w):\n",
    "        return Hq + np.einsum('ijk,k->ij', c3, w) + 0.6 * np.diag(w ** 2)\n",
    "\n",
    "    r = 3\n",
    "    Q, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    M = rng.normal(size=(r, r))\n",
    "    S0 = M @ M.T\n",
    "    w = rng.normal(size=n)\n",
    "    c3_t, w_t = torch.as_tensor(c3), torch.as_tensor(w)\n",
    "    grad_vHv = lambda a, b: torch.einsum('ijk,i,j->k', c3_t, a, b) + 1.2 * w_t * a * b\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    nabla_H = apply_to_pairs(grad_vHv, torch.as_tensor(Q))\n",
    "    T_S = sig.centre_force(nabla_H).numpy()\n",
    "    Phi = lambda x: float(np.sum(hess(x) * (Q @ S0 @ Q.T)))\n",
    "    fd = np.array([(Phi(w + 1e-5 * e) - Phi(w - 1e-5 * e)) / 2e-5 for e in np.eye(n)])\n",
    "    err_ii = float(np.max(np.abs(fd - T_S)) / max(np.max(np.abs(fd)), 1e-30))\n",
    "    assert err_ii < 1e-6, err_ii\n",
    "    # (iii)\n",
    "    O, _ = np.linalg.qr(rng.normal(size=(r, r)))\n",
    "    leak0 = sig.refresh(torch.as_tensor(Q @ O), np.array([3.0, 2.0, 1.0]))\n",
    "    Q2, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    leak1 = sig.refresh(torch.as_tensor(Q2), np.array([3.0, 2.0, 1.0]))\n",
    "    assert abs(leak0) < 1e-10 and leak1 >= -1e-12, (leak0, leak1)\n",
    "    # (iv)\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    err_iv = max(abs(sig.F_minus_E() - 0.5 * np.sum(np.array([3.0, 2.0, 1.0]) * np.diag(S0))),\n",
    "                 abs(sig.h_norm() ** 2 - np.sum(np.array([3.0, 2.0, 1.0]) ** 2 * np.diag(S0))))\n",
    "    assert err_iv < 1e-10, err_iv\n",
    "    # (v)\n",
    "    b = np.array([0.9, 0.75, 0.5])\n",
    "    hv = 2.0 * b / eta\n",
    "    B = rng.normal(size=(3, 3))\n",
    "    P = 1e-14 * (B @ B.T + 0.1 * np.eye(3))\n",
    "    f = 1.0 - eta * hv\n",
    "    R = P / (1.0 - np.outer(f, f))\n",
    "    err_v = float(np.max(np.abs(np.diag(R) / roundoff_equilibrium(np.diag(P), 0.0, b, 0.0) - 1.0)))\n",
    "    for S_init in (np.zeros((3, 3)), 1e-6 * np.eye(3)):\n",
    "        sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "        sig.S = S_init.copy()\n",
    "        for _ in range(3000):\n",
    "            sig.step(dt, hp)\n",
    "            sig.floor_add(dt * P)\n",
    "        err_v = max(err_v, float(np.max(np.abs(sig.S - R)) / np.max(np.abs(R))))\n",
    "    theta = torch.as_tensor(rng.normal(size=n))\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    p_j, _ = roundoff_source_var(theta, None, torch.float32, torch.as_tensor(Q))\n",
    "    err_v = max(err_v, float(np.max(np.abs(np.diag(sig.roundoff_cov(theta, torch.float32)) / p_j.numpy() - 1.0))))\n",
    "    assert err_v < 1e-9, err_v\n",
    "    # (vi)\n",
    "    sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "    sig.S = np.diag([1e-20, 1.0, 1e-20])\n",
    "    nb_lead = sig.floor_clamp(1e-8, all_modes=False)\n",
    "    nb_all = sig.floor_clamp(1e-8, all_modes=True)\n",
    "    assert nb_lead == 1 and nb_all == 1 and np.allclose(np.diag(sig.S), [1e-16, 1.0, 1e-16], rtol=1e-12, atol=0.0), \\\n",
    "        (nb_lead, nb_all, np.diag(sig.S))\n",
    "    return err_i, err_ii, abs(leak0), err_iv, err_v\n",
    "\n",
    "\n",
    "_x = _edge_selfcheck()\n",
    "print(f\"edge-flow self-check: amplitude closed form {_x[0]:.1e};  |1 - u.e1| after the power step {_x[1]:.1e};  \"\n",
    "      f\"symmetrised gradient {_x[2]:.1e};  round-off floor lands on sqrt(R) {_x[3]:.1e};  clamp {_x[4]:.1e}\")\n",
    "_x = _fe_selfcheck()\n",
    "print(f\"free-energy self-check: S_ii closed form {_x[0]:.1e};  centre_force vs finite difference {_x[1]:.1e};  \"\n",
    "      f\"orthogonal re-basis leak {_x[2]:.1e};  F-E, ||h|| {_x[3]:.1e};  round-off floor lands on GD's Lyapunov {_x[4]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own.  GD xent probes (2026-08-02,\n",
    "#          archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb):\n",
    "#          eta = 0.015 crosses at ~2600; handoff 600, 4600 iterations:\n",
    "#     --params \"loss=xent,learning_rate=0.015,warmup_iterations=600,n_iterations=4600\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# w <- w - eta grad L.  Threshold 2/eta on lambda_1(H).\n",
    "# Crossings at n_samples = 5000 (archive/THEORY.md, gd-tc-5000; paper tab:probes):\n",
    "#     eta = 0.025  t_c 33200 (never in 20k)     eta = 0.04  t_c 14600\n",
    "#     eta = 0.05   t_c 9800  (2/eta = 40)       eta = 0.075 t_c 4600\n",
    "# Later crossings at eta = 0.05: lambda_2 at 12850, lambda_3 at 19250, lambda_4 at 23250.\n",
    "learning_rate      = 0.05       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 11800      # T:  t_c + 2000\n",
    "warmup_iterations  = 7800       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   gradient flow (the rod-free centre)                     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored   blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored       purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP             red\n",
    "#   edge     Marion's edge flow (wbar, u, x), GD only                 cyan\n",
    "#   fe       Chodron de Courcel's free-energy model (theta, Sigma)    olive\n",
    "arms               = 'stable+mprod+eprod+central+edge+fe'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- the edge flow (Marion, arXiv:2606.18080; documented in cell 12) ----------\n",
    "# Cost per substep: 2 gradients + 1 HVP, + 1 gradient for the adaptive base level.\n",
    "edge_sharp         = 'power'    # his sharpness estimate S: 'power' = ||H u|| (his MLP setting) | 'rayleigh' = u.Hu\n",
    "edge_floor         = 'adaptive' # 'adaptive': his section-4.2 base level eps_t = |grad L(wbar).u|, x <- max(x, eps_t),\n",
    "                                #   the default (a drift-seeded floor; 2026-09-10 run: binds on 7% of the approach) |\n",
    "                                # 'fixed': x <- max(x, edge_eps), his section 4.3 |\n",
    "                                # 'roundoff': the family's floor on the one amplitude, x^2 += R(1 - rho^2) |\n",
    "                                # 'none': unfloored\n",
    "edge_eps           = 1e-5       # the fixed base level (edge_floor = 'fixed' only), his value\n",
    "edge_x0            = 'proj'     # x_0 at the handoff, before the floor: 'proj' = |<dhat, u_1>| | 'norm' = ||dhat|| |\n",
    "                                # 'eps' = the base level, his initialisation\n",
    "\n",
    "# ---- the free-energy model (Chodron de Courcel, arXiv:2606.05326; documented in cell 12)\n",
    "# Cost per substep: 1 gradient + fe_rank(fe_rank+1)/2 third derivatives, + an\n",
    "# eigensolve every fe_eig_every substeps.\n",
    "fe_rank            = 3          # r: Sigma = V S V^T on the top-r Hessian eigenvectors (= central_rank)\n",
    "fe_eig_every       = 10         # V refresh cadence in SUBSTEPS: 10 = once per iteration (his 'every 2 GD steps' is 20)\n",
    "fe_diag_only       = 0          # 1: zero S's off-diagonals, his literal reduction\n",
    "fe_floor           = 'clamp'    # 'clamp': sqrt(S_ii) >= fe_sigma_floor, the default (the 2026-09-11 k2-floor run) |\n",
    "                                # 'roundoff': S += dt P, P the round-off covariance on V (lands on GD's Lyapunov) |\n",
    "                                # 'none': paper-literal (2026-09-10: onset +800, the pure-gda climb-back)\n",
    "fe_sigma_floor     = 1e-8       # the clamp level: GD's own pre-crossing |a.u_1|, below the 2026-09-10 handoff seed\n",
    "fe_floor_all       = 1          # the clamp on EVERY tracked mode (0: the leading one only)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32;\n",
    "                                # 'float64' is the precision prediction: onset lag 216 -> 464)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  threshold(lambda_1)={2 / learning_rate:.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n",
    "print(f\"edge: sharp={edge_sharp!r} floor={edge_floor!r} x0={edge_x0!r}   \"\n",
    "      f\"fe: rank={fe_rank} eig_every={fe_eig_every} floor={fe_floor!r} sigma_floor={fe_sigma_floor:g} all={fe_floor_all}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_gd_mlp_cifar10_covsm.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Gradient descent on the MLP: covariance versus second-moment rod flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Gradient descent on the MLP against two rod flows for the extent matrix: the second-moment rod and the covariance rod (midpoint rod flow in matrix form), both with the noise floor. On the discrete iterates the notebook also measures the alternating term of the half-displacement's outer product, which tells the two sources apart.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_gd_mlp_cifar10_covsm.ipynb gd_covsm.ipynb -f params/gd_covsm.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/gd_covsm.yaml` | Figures 3 and 4 | 6 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Gradient descent: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Gradient descent $w_{t+1} = w_t - \\eta\\nabla L(w_t)$, threshold\n",
    "$S^\\star = 2/\\eta$ on $\\lambda_1(H)$; it is the $\\beta = 0$ member of the\n",
    "heavy-ball family with the momentum state removed.\n",
    "\n",
    "* **stable flow** -- gradient flow, $\\dot{\\bar w} = -\\eta\\nabla L$.\n",
    "* **midpoint rod flow (mp-rod)** -- descent-ascent on the centred edge\n",
    "  coupling (eq:gda): $\\dot{\\bar w} = -\\eta\\bar g$,\n",
    "  $\\dot\\delta = \\eta\\llbracket g\\rrbracket - 2\\delta$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot w = -(w - [w' - \\eta\\nabla L(w')])$,\n",
    "  $\\dot w' = -(w' - [w - \\eta\\nabla L(w)])$ on the literal pair (section\n",
    "  \"Endpoint Rod Flow\"), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\nabla L + \\tfrac12\\mathcal T[\\Sigma]]$\n",
    "  with $\\Sigma = UXU^\\top$ slaved by the SDCP (eq:sdcp), the velocity-level\n",
    "  proximal program $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta}{2}\\mathcal G_U$; $k = 1$ in closed form\n",
    "  (eq:k1), $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "**The extra arms** (`OPT['extra_arms']`, GD only; Eric 2026-09-27): the two\n",
    "literature models of the archived six-model notebook, ported onto float64 flow\n",
    "state.  Both amplitude rates vanish at $2/\\eta$ like the rod's, with\n",
    "$b = \\eta\\lambda/2$:\n",
    "\n",
    "* **edge flow** (`edge`, Marion arXiv:2606.18080, Definition 2) --\n",
    "  $\\dot{\\bar w} = -\\tfrac{\\eta}{2}[\\nabla L(\\bar w + xu) + \\nabla L(\\bar w - xu)]$,\n",
    "  $u \\leftarrow Hu/\\|Hu\\|$ per substep, $x \\leftarrow x(1 + \\mathrm{d}t(\\eta S - 2))$\n",
    "  with $S = \\|Hu\\|$ (`edge_sharp='power'`) or $u^\\top Hu$.  On a mode the\n",
    "  multiplier is $\\rho = 1 + 2\\,\\mathrm{d}t(b-1)$, the midpoint rod's.  Floor\n",
    "  (`edge_floor`): his adaptive base level $x \\ge \\varepsilon_t = |\\nabla L(\\bar w)\\cdot u|$\n",
    "  (section 4.2, the default; gradient units on a position amplitude, as his\n",
    "  Algorithm 1 does -- a drift-seeded floor), a fixed $\\varepsilon$ (section 4.3),\n",
    "  or the family's round-off floor on the one amplitude, $x^2 \\leftarrow x^2 + R(1-\\rho^2)$\n",
    "  with $R = p_u/4b(1-b)$ along $u$ (lands on $\\sqrt R$ exactly).  `EdgeFlowRod`.\n",
    "* **free-energy model** (`fe`, Chodron de Courcel arXiv:2606.05326, eq. 3.4 /\n",
    "  3.8, section-4 protocol) -- $\\Sigma = VSV^\\top$ on the top-`fe_rank` Hessian\n",
    "  eigenvectors, refreshed every `fe_eig_every` substeps and not transported,\n",
    "  $\\dot\\theta = -\\eta\\nabla E - \\tfrac{\\eta}{2}\\mathcal T[\\Sigma]$ (the central\n",
    "  flow's centre term, $S$ in place of $X$), $\\dot S_{ij} = S_{ij}[(1-\\eta h_i)(1-\\eta h_j) - 1]$,\n",
    "  $F = E + \\tfrac12\\langle H, \\Sigma\\rangle$.  Units: his $\\Sigma$ is the position\n",
    "  covariance over $\\eta$ (eq. 3.2); here $S$ is in position$^2$.  Floor\n",
    "  (`fe_floor`): the clamp $\\sqrt{S_{ii}} \\ge$ `fe_sigma_floor` on every mode\n",
    "  (the default at $10^{-8}$, the 2026-09-11 run), or the family's round-off floor\n",
    "  $S \\leftarrow S + \\mathrm{d}t\\,P$, $P_{jk} = (u^2/3)\\sum_i V_{ij}V_{ik}\\theta_i^2$,\n",
    "  whose Euler fixed point is GD's own discrete Lyapunov equilibrium\n",
    "  $P_{jk}/(1 - f_jf_k)$, $f = 1 - \\eta h$, exactly and with no pole, or none\n",
    "  (paper-literal).  `FreeEnergySigma`.\n",
    "\n",
    "The lockstep drives both (gradients, HVPs, eigensolves, third derivatives); the\n",
    "math and the self-checks (`_edge_selfcheck`, `_fe_selfcheck`) are in this cell.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# GRADIENT DESCENT -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Gradient descent is the beta = 0 member of the heavy-ball family with the\n",
    "# momentum state removed:  w <- w - eta g,  S* = 2/eta on lambda_1(H).\n",
    "import itertools\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='gd', name='gradient descent',\n",
    "    has_momentum=False,     # the state is w; the rod is delta alone\n",
    "    has_nu=False,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(H)$',\n",
    "    sharp_units='lambda_1(H)',\n",
    "    thr_formula='2/eta on lambda_1(H)',\n",
    "    extra_arms=('edge', 'fe'),  # the two literature models (documented in cell 12), GD only\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the two literature models (OPT['extra_arms'], below), read\n",
    "    from the hyperparameter cell at CALL time and validated here.\"\"\"\n",
    "    xhp = dict(edge_sharp=str(edge_sharp), edge_floor=str(edge_floor), edge_eps=float(edge_eps),\n",
    "               edge_x0=str(edge_x0), fe_rank=int(fe_rank), fe_eig_every=int(fe_eig_every),\n",
    "               fe_diag_only=int(fe_diag_only), fe_floor=str(fe_floor),\n",
    "               fe_sigma_floor=float(fe_sigma_floor), fe_floor_all=int(fe_floor_all))\n",
    "    for key, allowed in (('edge_sharp', EDGE_SHARP), ('edge_floor', EDGE_FLOORS),\n",
    "                         ('edge_x0', EDGE_X0), ('fe_floor', FE_FLOORS)):\n",
    "        assert xhp[key] in allowed, f\"{key} must be one of {allowed}, got {xhp[key]!r}\"\n",
    "    assert xhp['fe_rank'] >= 1 and xhp['fe_eig_every'] >= 1, xhp\n",
    "    return xhp\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): raw sharpness is the plotted quantity for GD.\"\"\"\n",
    "    return 2.0 / hp['eta'], 2.0 / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One gradient-descent step.\"\"\"\n",
    "    return w - hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"dw/dt = -eta g: gradient flow at the endpoint-mean gradient (the rods) or\n",
    "    at the centre's own (the stable flow).  Returns (dw, None, None).\"\"\"\n",
    "    return -hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (paper eq:gda):\n",
    "        ddelta/dt = eta [[g]] - 2 delta.\"\"\"\n",
    "    return -2.0 * u_pos + hp['eta'] * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: beta = 0 gives R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of sharpness lambda: eta lambda - 2 (eq:gda-linear).\"\"\"\n",
    "    return hp['eta'] * np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    return -hp['eta'] * gL, None, None\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the gradient-descent CENTRAL FLOW (paper\n",
    "    section \"Central Flow and Edge Coupling\", eq:central-flow and eq:sdcp):\n",
    "        dwbar/dt = -eta ( grad L + (1/2) T[Sigma] ),   Sigma = U X U^T,\n",
    "    persistence at the velocity level, forward Euler, gap linearised at wbar:\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta/2) Gram_U.\n",
    "    Returns (X, T_Sigma, A, B, info).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta']) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, None\n",
    "    return w + dt * (wdot - 0.5 * hp['eta'] * T_Sigma), None, None\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') in the flow dtype,\n",
    "    dw/dt = -(w - [w' - eta grad L(w')]), dw'/dt = -(w' - [w - eta grad L(w)])\n",
    "    (paper section \"Endpoint Rod Flow\"): each endpoint regresses toward the\n",
    "    gradient-descent image of the other.  Pushed through (wbar, delta) it is\n",
    "    the midpoint rows exactly (`_rod_selfcheck` (c)); at dt = 1 its Jacobi\n",
    "    Euler step is GD on the pair.  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.w_p = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_m = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        eta = hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        vw_p = (self.w_m - eta * gm) - self.w_p\n",
    "        vw_m = (self.w_p - eta * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# ---- the literature models (OPT['extra_arms']; documented in cell 12) ---------\n",
    "# Two published continuous-time models of GD at the edge, in the family clock\n",
    "# (one GD iteration = flow time 1): Marion's edge flow and Chodron de Courcel's\n",
    "# free-energy model.  Ported from the six-model notebook (archive/notebooks/\n",
    "# experiment_gd_mlp_cifar10_models.ipynb, 2026-09-10/11) onto float64 flow\n",
    "# state.  The lockstep cell drives them (gradients, HVPs, eigensolves, third\n",
    "# derivatives); the math is here.  Floors: each model's own by default (Eric,\n",
    "# 2026-09-27), the family's round-off floor as the alternative.\n",
    "EDGE_SHARP = ('power', 'rayleigh')\n",
    "EDGE_FLOORS = ('adaptive', 'fixed', 'roundoff', 'none')\n",
    "EDGE_X0 = ('proj', 'norm', 'eps')\n",
    "FE_FLOORS = ('clamp', 'roundoff', 'none')\n",
    "\n",
    "\n",
    "class EdgeFlowRod:\n",
    "    \"\"\"Marion's edge flow (arXiv:2606.18080, Definition 2 / Algorithm 1), the\n",
    "    oscillation half, in the family clock (his flow time is eta per GD step):\n",
    "\n",
    "        u <- H(wbar) u / ||H(wbar) u||                    (Eq. 5, one HVP)\n",
    "        x <- x (1 + dt (eta S - 2))                        (Eq. 6)\n",
    "\n",
    "    with S his sharpness estimate (||H u||, his MLP setting, or u.Hu).  The\n",
    "    centre dwbar/dt = -eta (g(wbar + x u) + g(wbar - x u))/2 (Eq. 4) is the\n",
    "    lockstep's.  On a Hessian mode the amplitude rate is eta lambda - 2 =\n",
    "    2(b - 1), the midpoint rod's linearisation, so x <- rho x with\n",
    "    rho = 1 + 2 dt (b - 1) is exactly the rod's per-substep multiplier.\n",
    "\n",
    "    State: a unit axis u in the flow dtype and a python-float log amplitude,\n",
    "    x = exp(logamp) -- the MidpointRod reason: unfloored, the amplitude loses\n",
    "    hundreds of e-folds on the approach.  Floors, applied after the step:\n",
    "      floor_clamp(eps)     x <- max(x, eps), his base level: adaptive\n",
    "                           eps_t = |grad L(wbar).u| (his section 4.2; gradient\n",
    "                           units on a position amplitude, as his Algorithm 1\n",
    "                           does) or a fixed eps (section 4.3);\n",
    "      floor_quadrature(q)  x^2 <- x^2 + q, the family's round-off floor on the\n",
    "                           one amplitude, q = R (1 - rho^2) (edge_floor_source).\n",
    "    Both return 1 if the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, u, x, dtype=torch.float64):\n",
    "        n = float(u.double().norm())\n",
    "        assert n > 0.0, \"the edge flow needs a nonzero initial axis\"\n",
    "        self.dtype = dtype\n",
    "        self.u = (u.double() / n).to(dtype)\n",
    "        self.logamp = math.log(x) if x > 0.0 else float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"edge-flow amplitude overflowed (log x = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def step(self, Hu, S_est, dt, hp):\n",
    "        \"\"\"One substep from the state at its start: the power step on u and the\n",
    "        linear amplitude update (his max(x, 0) included).  Returns the\n",
    "        amplitude's rate eta S - 2.\"\"\"\n",
    "        n = float(Hu.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = (Hu.double() / n).to(self.dtype)\n",
    "        rate = hp['eta'] * float(S_est) - 2.0\n",
    "        fac = 1.0 + dt * rate\n",
    "        self.logamp = (self.logamp + math.log(fac)) if fac > 0.0 else float('-inf')\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, eps):\n",
    "        if eps > 0.0 and self.logamp < math.log(eps):\n",
    "            self.logamp = math.log(eps)\n",
    "            return 1\n",
    "        return 0\n",
    "\n",
    "    def floor_quadrature(self, q):\n",
    "        if not q > 0.0:\n",
    "            return 0\n",
    "        la2, lq = 2.0 * self.logamp, math.log(q)\n",
    "        self.logamp = 0.5 * float(np.logaddexp(la2, lq))\n",
    "        return int(lq > la2)\n",
    "\n",
    "\n",
    "def edge_floor_source(p_u, b, hp, dt):\n",
    "    \"\"\"The round-off floor's per-substep source on the edge flow's amplitude:\n",
    "    q = R (1 - rho^2) of the memoryless map at b = S/S* (floor_source), p_u the\n",
    "    per-step rounding variance along the axis (roundoff_source_var).  b is held\n",
    "    above zero (a Rayleigh estimate can be non-positive).\"\"\"\n",
    "    b = max(float(b), 1e-12)\n",
    "    return float(floor_source(np.array([float(p_u)]), np.zeros(1), np.array([b]), hp, dt)[0])\n",
    "\n",
    "\n",
    "def edge_floor_fixed_point(p_u, b, hp):\n",
    "    \"\"\"sqrt(R) along the edge flow's axis: the amplitude the round-off floor\n",
    "    holds (NaN at or above the edge).\"\"\"\n",
    "    return float(floor_fixed_point_of(np.array([float(p_u)]), np.zeros(1), np.array([float(b)]), hp)[0])\n",
    "\n",
    "\n",
    "class FreeEnergySigma:\n",
    "    \"\"\"Chodron de Courcel's free-energy model (arXiv:2606.05326, eq. 3.4 and\n",
    "    3.8) on the top-r Hessian eigen-subspace, his section-4 protocol:\n",
    "    Sigma = V S V^T with V the eigenvectors (refreshed from the eigensolver,\n",
    "    NOT transported) and S an r x r float64 matrix in POSITION^2 units.\n",
    "\n",
    "    Units.  His ansatz theta~ = theta + sqrt(eta) dtheta (eq. 3.2) makes his\n",
    "    Sigma the position covariance divided by eta.  With Sigma_pos =\n",
    "    eta Sigma_paper his centre term -(eta^2/2) grad(H : Sigma_paper) is\n",
    "    -(eta/2) grad <H, Sigma> -- the central flow's -- and his\n",
    "    F = E + (eta/2) H : Sigma_paper is E + (1/2) <H, Sigma>.  The Sigma\n",
    "    equation is linear, so it reads the same in either unit; in the eigenbasis\n",
    "    it is entrywise,\n",
    "        dS_ij/dt = S_ij [ (1 - eta h_i)(1 - eta h_j) - 1 ],\n",
    "    the squared one-step GD multiplier minus one, zero at 2/eta; its Euler\n",
    "    step at dt = 1 is his exact discrete map.  The Hadamard factor\n",
    "    (1 - dt) 11^T + dt f f^T is PSD for dt <= 1, so a step preserves PSD\n",
    "    (Schur); both floors add a positive semidefinite matrix.\n",
    "\n",
    "    Floors, applied after the step (the paper has none):\n",
    "      floor_clamp(s, all_modes)  sqrt(S_ii) >= s on every tracked mode, or on\n",
    "                                 the leading one only (the 2026-09-11 k2-floor\n",
    "                                 run: 1e-8 on every mode);\n",
    "      floor_add(Q)               S <- S + Q, Q = dt P with P the round-off\n",
    "                                 covariance one GD step injects on V\n",
    "                                 (roundoff_cov).  The Euler fixed point\n",
    "                                 dt P_jk / (dt (1 - f_j f_k)) is GD's own\n",
    "                                 discrete Lyapunov equilibrium\n",
    "                                 P_jk / (1 - f_j f_k) -- on the diagonal the\n",
    "                                 family's R_j = p_j / 4 b_j (1 - b_j) -- exactly,\n",
    "                                 at every dt, with no pole in the source.\n",
    "    Both return how many tracked modes the floor dominated.  A basis refresh\n",
    "    maps S <- R S R^T, R = V_new^T V_old, and returns the trace that left the\n",
    "    new subspace (>= 0; 0 for an orthogonal re-basis).  diag_only keeps only\n",
    "    S's diagonal, the paper's literal reduction.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, V, eigs, diag_only=False):\n",
    "        self.V = V\n",
    "        self.r = int(V.shape[1])\n",
    "        self.eigs = self._np(eigs)\n",
    "        self.S = np.zeros((self.r, self.r), dtype=float)\n",
    "        self.diag_only = bool(diag_only)\n",
    "        self.n_steps = 0\n",
    "        self.leak_cum = 0.0\n",
    "\n",
    "    def _np(self, eigs):\n",
    "        a = eigs.detach().double().cpu().numpy() if torch.is_tensor(eigs) else eigs\n",
    "        return np.asarray(a, dtype=float).reshape(-1)[:self.r].copy()\n",
    "\n",
    "    def _keep_diag(self):\n",
    "        if self.diag_only:\n",
    "            self.S = np.diag(np.diag(self.S))\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"S = V^T (delta delta^T) V.  Returns the part of ||delta||^2 the\n",
    "        subspace does not hold.\"\"\"\n",
    "        c = (self.V.double().T @ delta.double()).detach().cpu().numpy()\n",
    "        self.S = np.outer(c, c)\n",
    "        self._keep_diag()\n",
    "        return float(delta.double().norm()) ** 2 - float(c @ c)\n",
    "\n",
    "    def refresh(self, V_new, eigs_new):\n",
    "        R = (V_new.double().T @ self.V.double()).detach().cpu().numpy()\n",
    "        S_new = R @ self.S @ R.T\n",
    "        S_new = 0.5 * (S_new + S_new.T)\n",
    "        if self.diag_only:\n",
    "            S_new = np.diag(np.diag(S_new))\n",
    "        leak = float(np.trace(self.S) - np.trace(S_new))\n",
    "        self.V = V_new\n",
    "        self.eigs = self._np(eigs_new)\n",
    "        self.S = S_new\n",
    "        self.leak_cum += leak\n",
    "        return leak\n",
    "\n",
    "    def step(self, dt, hp):\n",
    "        \"\"\"One Euler substep of the Sigma equation.  Returns the amplitude's\n",
    "        log-rate before the step, (1/2) d log tr S / dt =\n",
    "        (1/2) sum_i S_ii (f_i^2 - 1) / tr S.\"\"\"\n",
    "        f = 1.0 - hp['eta'] * self.eigs\n",
    "        tr = float(np.trace(self.S))\n",
    "        rate = 0.5 * float(np.sum(np.diag(self.S) * (f * f - 1.0))) / tr if tr > 0.0 else float('nan')\n",
    "        self.S = self.S * (1.0 + dt * (np.outer(f, f) - 1.0))\n",
    "        self._keep_diag()\n",
    "        self.n_steps += 1\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, s, all_modes=True):\n",
    "        if not s > 0.0:\n",
    "            return 0\n",
    "        idx = np.arange(self.r) if all_modes else np.arange(1)\n",
    "        low = idx[np.diag(self.S)[idx] < s * s]\n",
    "        self.S[low, low] = s * s\n",
    "        return int(len(low))\n",
    "\n",
    "    def floor_add(self, Q):\n",
    "        Q = np.asarray(Q, dtype=float)\n",
    "        binds = int(np.sum(np.diag(Q) > np.diag(self.S)))\n",
    "        self.S = self.S + Q\n",
    "        self._keep_diag()\n",
    "        return binds\n",
    "\n",
    "    def roundoff_cov(self, theta, dtype):\n",
    "        \"\"\"P: the covariance one step's rounding of the stored iterate injects\n",
    "        on the tracked subspace, P_jk = (u^2/3) sum_i V_ij V_ik theta_i^2, u =\n",
    "        eps/2 of the modelled dtype -- roundoff_source_var's p_j on the\n",
    "        diagonal.\"\"\"\n",
    "        u = float(torch.finfo(dtype).eps) / 2.0\n",
    "        Vd = self.V.double()\n",
    "        P = ((u * u / 3.0) * ((Vd.T * (theta.double() ** 2)) @ Vd)).detach().cpu().numpy()\n",
    "        return 0.5 * (P + P.T)\n",
    "\n",
    "    def roundoff_fixed_point(self, P, hp):\n",
    "        \"\"\"sqrt(R_jj) = sqrt(P_jj / (1 - f_j^2)) per mode: the amplitude the\n",
    "        round-off floor holds (NaN at or above the edge).\"\"\"\n",
    "        b = hp['eta'] * self.eigs / 2.0\n",
    "        return np.asarray(floor_fixed_point_of(np.diag(P), np.zeros(self.r), b, hp), dtype=float)\n",
    "\n",
    "    def S_tensor(self, device, dtype=torch.float64):\n",
    "        return torch.as_tensor(self.S, device=device, dtype=dtype)\n",
    "\n",
    "    def centre_force(self, nabla_H):\n",
    "        \"\"\"T[Sigma] = grad <H, V S V^T> = nabla_H^T (metric * vech S): the\n",
    "        central flow's T_Sigma assembly (central_sdcp) with S in place of X.\n",
    "        nabla_H is the apply_to_pairs stack of grad(v_i^T H v_j) over V.\"\"\"\n",
    "        dev, dty = nabla_H.device, nabla_H.dtype\n",
    "        return nabla_H.T @ (_upper_metric(self.r, dev, dty) * mat_to_upper(self.S_tensor(dev, dty)))\n",
    "\n",
    "    def trace(self):\n",
    "        return float(np.trace(self.S))\n",
    "\n",
    "    def eigvals(self):\n",
    "        return np.sort(np.linalg.eigvalsh(0.5 * (self.S + self.S.T)))[::-1].copy()\n",
    "\n",
    "    def top_axis(self):\n",
    "        \"\"\"The rank-one read-out: the leading eigenvector of Sigma (float64) and\n",
    "        sqrt of its eigenvalue, as the central flow reads X.\"\"\"\n",
    "        evals, evecs = np.linalg.eigh(0.5 * (self.S + self.S.T))\n",
    "        c = torch.as_tensor(evecs[:, -1], device=self.V.device, dtype=torch.float64)\n",
    "        return self.V.double() @ c, math.sqrt(max(float(evals[-1]), 0.0))\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        tr = self.trace()\n",
    "        return 0.5 * math.log(tr) if tr > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def h_norm(self):\n",
    "        \"\"\"sqrt(tr(H Sigma H)) = sqrt(sum_i h_i^2 S_ii), exact in the eigenbasis.\"\"\"\n",
    "        return math.sqrt(max(float(np.sum(self.eigs ** 2 * np.diag(self.S))), 0.0))\n",
    "\n",
    "    def F_minus_E(self):\n",
    "        \"\"\"(1/2) <H, Sigma> = (1/2) sum_i h_i S_ii (eq. 3.8).\"\"\"\n",
    "        return 0.5 * float(np.sum(self.eigs * np.diag(self.S)))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.05, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is eta lambda - 2 per mode;  (b) EndpointPair.step at dt = 1\n",
    "    is GD on the pair;  (c) the pair at dt = 0.1 (500 substeps, non-quadratic\n",
    "    loss) equals the midpoint rows integrated by forward Euler;  (d) the floor\n",
    "    is antisymmetric;  (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 40.0, 41.0):\n",
    "        f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam], dtype=f64), None, None, hp, 0)\n",
    "        worst_a = max(worst_a, abs(float(f_pos[0]) - (eta * lam - 2.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([38.0, 30.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    w1 = w0 - eta * gL(w0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = pair.w_m - eta * gL(pair.w_m), pair.w_p - eta * gL(pair.w_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        err_b = max(err_b, float((pair.w_p - tp).abs().max()), float((pair.w_m - tm).abs().max()))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    wb, dl = 0.5 * (w1 + w0), 0.5 * (w1 - w0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        wb = wb + dt * stable_field(gbar, None, None, hp, 0)[0]\n",
    "        dl = dl + dt * (eta * h - 2.0 * dl)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    c0 = pair.centre().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.05, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z with\n",
    "    lam = lam0 + y + (kappa/2) z^2: k = 1, u1 = e_x, grad lam1 = (0, 1, kappa z),\n",
    "    sigma_cf = 2 [<grad lam1, -eta grad L>]_+ / (eta |grad lam1|^2) (eq:k1).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    thr = 2.0 / eta\n",
    "    lam0 = thr - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def sigma_cf(y, z):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ (-eta * gradL)), 0.0) / (eta * float(g @ g))\n",
    "\n",
    "    def substep(y, z, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf = -eta * gradL\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3), wf, dt, hp, thr,\n",
    "                                         solver=solver, exact_k1=exact_k1)\n",
    "        w_new, _, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), None, None, wf, None, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr - lam0 - 0.5 * kappa * z0 * z0\n",
    "    assert sigma_cf(y0, z0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = y0, z0\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z)\n",
    "            xv, y, z, _, _ = substep(y, z, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res = 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = thr - lam0, 0.0\n",
    "        xv, _, _, A0, B0 = substep(y, z, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30), abs(xv - sigma_cf(y, z)) / sigma_cf(y, z))\n",
    "    assert worst_res < 1e-6, worst_res      # the toy's gap is ~1e-5 at contact; rounding of thr - lam1 shows through\n",
    "    y, z = y0, z0\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, y, z, _, _ = substep(y, z, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return err, gapmax, worst_res, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (GD): rate == eta lambda - 2 {_r[0]:.1e};  endpoint unit step == GD map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (GD): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005;  max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e};  contact residual {_c[2]:.1e};  k=1 closed form vs SDCPSolver {_c[3]:.1e}\")\n",
    "\n",
    "\n",
    "def _edge_selfcheck(eta=0.05, dt=0.1, seed=0):\n",
    "    \"\"\"On the quadratic L = (1/2) w.H w, H = diag(50, 40, 30) (2/eta = 40 in\n",
    "    the middle):  (a) with u = e_j the amplitude obeys x_n = x_0 rho^n,\n",
    "    rho = 1 + dt (eta lambda_j - 2), fixed at 2/eta, decaying below it;\n",
    "    (b) a random axis converges to e_1 under the power step;  (c) the\n",
    "    symmetrised gradient is H wbar whatever x is (the centre is gradient flow\n",
    "    on a quadratic);  (d) the round-off floor lands the amplitude on\n",
    "    sqrt(R) = sqrt(p / 4b(1-b)) from above and below (b = 0.75, 0.95);\n",
    "    (e) the clamp holds x at eps, and q = 0 is a no-op.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    lam = torch.tensor([50.0, 40.0, 30.0], dtype=f64)\n",
    "    H = torch.diag(lam)\n",
    "    err_a = 0.0\n",
    "    for j, lam_j in enumerate(lam.tolist()):\n",
    "        u = torch.zeros(3, dtype=f64)\n",
    "        u[j] = 1.0\n",
    "        rod = EdgeFlowRod(u, 1e-3)\n",
    "        for _ in range(200):\n",
    "            rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "        pred = math.log(1e-3) + 200 * math.log(1.0 + dt * (eta * lam_j - 2.0))\n",
    "        err_a = max(err_a, abs(rod.logamp - pred))\n",
    "    assert err_a < 1e-9, err_a\n",
    "    rod = EdgeFlowRod(torch.randn(3, generator=g, dtype=f64), 1.0)\n",
    "    for _ in range(300):\n",
    "        rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "    err_b = 1.0 - abs(float(rod.u[0]))\n",
    "    assert err_b < 1e-8, err_b\n",
    "    wb = torch.randn(3, generator=g, dtype=f64)\n",
    "    err_c = float((0.5 * (H @ (wb + 0.3 * rod.u) + H @ (wb - 0.3 * rod.u)) - H @ wb).abs().max())\n",
    "    assert err_c < 1e-12, err_c\n",
    "    p, err_d = 1e-14, 0.0\n",
    "    for b in (0.75, 0.95):\n",
    "        lam_b = 2.0 * b / eta\n",
    "        R = p / (4.0 * b * (1.0 - b))\n",
    "        assert abs(edge_floor_fixed_point(p, b, hp) / math.sqrt(R) - 1.0) < 1e-12\n",
    "        q = edge_floor_source(p, b, hp, dt)\n",
    "        for x0 in (1.0, 1e-30):\n",
    "            rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), x0)\n",
    "            for _ in range(4000):\n",
    "                rod.step(torch.tensor([lam_b, 0.0, 0.0], dtype=f64), lam_b, dt, hp)\n",
    "                rod.floor_quadrature(q)\n",
    "            err_d = max(err_d, abs(rod.amp() / math.sqrt(R) - 1.0))\n",
    "    assert err_d < 1e-9, err_d\n",
    "    rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), 1e-3)\n",
    "    n_bound = 0\n",
    "    for _ in range(300):\n",
    "        rod.step(torch.tensor([30.0, 0.0, 0.0], dtype=f64), 30.0, dt, hp)\n",
    "        n_bound += rod.floor_clamp(1e-6)\n",
    "    la0 = rod.logamp\n",
    "    rod.floor_quadrature(0.0)\n",
    "    err_e = max(abs(rod.amp() / 1e-6 - 1.0), abs(rod.logamp - la0))\n",
    "    assert err_e < 1e-12 and n_bound > 0, (err_e, n_bound)\n",
    "    return err_a, err_b, err_c, err_d, err_e\n",
    "\n",
    "\n",
    "def _fe_selfcheck(eta=0.05, dt=0.1, n=4, seed=0):\n",
    "    \"\"\"(i) Quadratic, V = I: S_ii(n) = S_ii(0) (1 + dt((1 - eta h_i)^2 - 1))^n,\n",
    "    rate positive above 2/eta, zero at it and at h = 0, negative between;\n",
    "    (ii) on a cubic + quartic loss with an analytic Hessian, centre_force\n",
    "    (the apply_to_pairs / _upper_metric / mat_to_upper assembly the lockstep\n",
    "    uses) equals a central difference of Phi(w) = <H(w), V S V^T>;\n",
    "    (iii) the refresh leak is 0 for an orthogonal re-basis and >= 0 for a\n",
    "    subspace change;  (iv) F - E and ||h|| read (1/2) sum h_i S_ii and\n",
    "    sqrt(sum h_i^2 S_ii);  (v) the round-off floor S += dt P lands S on GD's\n",
    "    discrete Lyapunov equilibrium P_jk / (1 - f_j f_k) from above and below,\n",
    "    whose diagonal is the family's roundoff_equilibrium, and roundoff_cov's\n",
    "    diagonal is roundoff_source_var's p_j;  (vi) the clamp floors every mode or\n",
    "    the leading one.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    rng = np.random.default_rng(seed)\n",
    "    # (i)\n",
    "    hs = np.array([60.0, 40.0, 20.0, 0.0])\n",
    "    sig = FreeEnergySigma(torch.eye(4, dtype=f64), hs)\n",
    "    sig.S = np.eye(4)\n",
    "    for _ in range(50):\n",
    "        sig.step(dt, hp)\n",
    "    pred = (1.0 + dt * ((1.0 - eta * hs) ** 2 - 1.0)) ** 50\n",
    "    err_i = float(np.max(np.abs(np.diag(sig.S) / pred - 1.0)))\n",
    "    rate = (1.0 - eta * hs) ** 2 - 1.0\n",
    "    assert rate[0] > 0 and abs(rate[1]) < 1e-12 and rate[2] < 0 and abs(rate[3]) < 1e-12, rate\n",
    "    assert err_i < 1e-10, err_i\n",
    "    # (ii)\n",
    "    Aq = rng.normal(size=(n, n))\n",
    "    Hq = Aq @ Aq.T\n",
    "    _c = rng.normal(size=(n, n, n))\n",
    "    c3 = sum(_c.transpose(p) for p in itertools.permutations(range(3)))    # fully symmetric\n",
    "\n",
    "    def hess(w):\n",
    "        return Hq + np.einsum('ijk,k->ij', c3, w) + 0.6 * np.diag(w ** 2)\n",
    "\n",
    "    r = 3\n",
    "    Q, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    M = rng.normal(size=(r, r))\n",
    "    S0 = M @ M.T\n",
    "    w = rng.normal(size=n)\n",
    "    c3_t, w_t = torch.as_tensor(c3), torch.as_tensor(w)\n",
    "    grad_vHv = lambda a, b: torch.einsum('ijk,i,j->k', c3_t, a, b) + 1.2 * w_t * a * b\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    nabla_H = apply_to_pairs(grad_vHv, torch.as_tensor(Q))\n",
    "    T_S = sig.centre_force(nabla_H).numpy()\n",
    "    Phi = lambda x: float(np.sum(hess(x) * (Q @ S0 @ Q.T)))\n",
    "    fd = np.array([(Phi(w + 1e-5 * e) - Phi(w - 1e-5 * e)) / 2e-5 for e in np.eye(n)])\n",
    "    err_ii = float(np.max(np.abs(fd - T_S)) / max(np.max(np.abs(fd)), 1e-30))\n",
    "    assert err_ii < 1e-6, err_ii\n",
    "    # (iii)\n",
    "    O, _ = np.linalg.qr(rng.normal(size=(r, r)))\n",
    "    leak0 = sig.refresh(torch.as_tensor(Q @ O), np.array([3.0, 2.0, 1.0]))\n",
    "    Q2, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    leak1 = sig.refresh(torch.as_tensor(Q2), np.array([3.0, 2.0, 1.0]))\n",
    "    assert abs(leak0) < 1e-10 and leak1 >= -1e-12, (leak0, leak1)\n",
    "    # (iv)\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    err_iv = max(abs(sig.F_minus_E() - 0.5 * np.sum(np.array([3.0, 2.0, 1.0]) * np.diag(S0))),\n",
    "                 abs(sig.h_norm() ** 2 - np.sum(np.array([3.0, 2.0, 1.0]) ** 2 * np.diag(S0))))\n",
    "    assert err_iv < 1e-10, err_iv\n",
    "    # (v)\n",
    "    b = np.array([0.9, 0.75, 0.5])\n",
    "    hv = 2.0 * b / eta\n",
    "    B = rng.normal(size=(3, 3))\n",
    "    P = 1e-14 * (B @ B.T + 0.1 * np.eye(3))\n",
    "    f = 1.0 - eta * hv\n",
    "    R = P / (1.0 - np.outer(f, f))\n",
    "    err_v = float(np.max(np.abs(np.diag(R) / roundoff_equilibrium(np.diag(P), 0.0, b, 0.0) - 1.0)))\n",
    "    for S_init in (np.zeros((3, 3)), 1e-6 * np.eye(3)):\n",
    "        sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "        sig.S = S_init.copy()\n",
    "        for _ in range(3000):\n",
    "            sig.step(dt, hp)\n",
    "            sig.floor_add(dt * P)\n",
    "        err_v = max(err_v, float(np.max(np.abs(sig.S - R)) / np.max(np.abs(R))))\n",
    "    theta = torch.as_tensor(rng.normal(size=n))\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    p_j, _ = roundoff_source_var(theta, None, torch.float32, torch.as_tensor(Q))\n",
    "    err_v = max(err_v, float(np.max(np.abs(np.diag(sig.roundoff_cov(theta, torch.float32)) / p_j.numpy() - 1.0))))\n",
    "    assert err_v < 1e-9, err_v\n",
    "    # (vi)\n",
    "    sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "    sig.S = np.diag([1e-20, 1.0, 1e-20])\n",
    "    nb_lead = sig.floor_clamp(1e-8, all_modes=False)\n",
    "    nb_all = sig.floor_clamp(1e-8, all_modes=True)\n",
    "    assert nb_lead == 1 and nb_all == 1 and np.allclose(np.diag(sig.S), [1e-16, 1.0, 1e-16], rtol=1e-12, atol=0.0), \\\n",
    "        (nb_lead, nb_all, np.diag(sig.S))\n",
    "    return err_i, err_ii, abs(leak0), err_iv, err_v\n",
    "\n",
    "\n",
    "_x = _edge_selfcheck()\n",
    "print(f\"edge-flow self-check: amplitude closed form {_x[0]:.1e};  |1 - u.e1| after the power step {_x[1]:.1e};  \"\n",
    "      f\"symmetrised gradient {_x[2]:.1e};  round-off floor lands on sqrt(R) {_x[3]:.1e};  clamp {_x[4]:.1e}\")\n",
    "_x = _fe_selfcheck()\n",
    "print(f\"free-energy self-check: S_ii closed form {_x[0]:.1e};  centre_force vs finite difference {_x[1]:.1e};  \"\n",
    "      f\"orthogonal re-basis leak {_x[2]:.1e};  F-E, ||h|| {_x[3]:.1e};  round-off floor lands on GD's Lyapunov {_x[4]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "loss               = 'mse'      # 'mse' (the paper's runs) | 'xent'\n",
    "\n",
    "# ---- the optimizer -------------------------------------------------------------\n",
    "# w <- w - eta grad L.  Threshold 2/eta on lambda_1(H).  Crossing at 5000 examples:\n",
    "# eta = 0.05 -> t_c 9700-9800 (2/eta = 40).\n",
    "learning_rate      = 0.05       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 11800      # T:  t_c + 2000\n",
    "warmup_iterations  = 7800       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000;\n",
    "                                # a handoff past t_c (e.g. 10800) starts every rod at settled EoS\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm; also the tracked basis' refresh\n",
    "n_eig              = 6          # eigenvalues tracked per arm; >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated arms, each KIND or KIND@FLOOR (cell 0 has the table):\n",
    "#   sm                    the second-moment rod, eq:rod-sigma\n",
    "#   cov                   the covariance rod, the Sigma lift eq:lift (the midpoint rod in Sigma form)\n",
    "# Each takes @f32 (the default: the discrete arm's float32 round-off, matched to the\n",
    "# rod's own multiplier), @f64, or @none (unfloored).  arms='' runs the discrete arm alone.\n",
    "arms               = 'sm+cov'\n",
    "sigma_rank         = 5          # the Sigma rods' rank: the drift axis + floor_rank floored modes + 1\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # the family standard\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_rank         = 3          # tracked modes: every floored rod floors them, every arm reports them\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "\n",
    "# ---- io ----------------------------------------------------------------------\n",
    "export_stem        = 'covsm_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  threshold(lambda_1)={2 / learning_rate:.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  sigma_rank={sigma_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-sigma",
   "metadata": {},
   "source": [
    "## The Sigma rods\n",
    "\n",
    "`SigmaRod` carries a low-rank $\\Sigma = e^{\\ell}\\,V\\,\\mathrm{diag}(s)\\,V^\\top$ in float64.\n",
    "The scale $\\ell$ is a python float, so an unfloored rod cannot underflow.\n",
    "\n",
    "- `step_moment` is the Euler step of eq:rod-sigma.\n",
    "- `step_lift` is the factor step of eq:lift.\n",
    "- Both add the floor $U\\,\\mathrm{diag}(q)\\,U^\\top$ and truncate to `sigma_rank`.\n",
    "- `sm_floor_source` is the second moment's matched floor.\n",
    "- `premise_terms` and `smooth_ratio` give the alternating ratio from three inner\n",
    "  products.\n",
    "\n",
    "The self-checks run at definition time, in float64 on the CPU.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "sigma",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE TWO SIGMA RODS AND THE PREMISE TERMS\n",
    "# =============================================================================\n",
    "# A tensor rod Sigma, low rank, in float64, for the two equations this notebook\n",
    "# compares (cell 0 has them):\n",
    "#   second moment (eq:rod-sigma)   dSigma/dt = (eta^2/2)(gbar gbar' + [[g]] [[g]]') - 2 Sigma\n",
    "#   covariance    (eq:lift)        dSigma/dt = eta([[g]] delta' + delta [[g]]') - 4 Sigma\n",
    "# both probed at w +- delta, delta = sqrt(lambda_1(Sigma)) u_1(Sigma).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "class SigmaRod:\n",
    "    \"\"\"A low-rank tensor rod Sigma = exp(logscale) V diag(s) V', V (n x k)\n",
    "    orthonormal and s descending with s[0] = 1, all float64, k <= rank.\n",
    "\n",
    "    The scale lives in a python float for the reason MidpointRod's does: an\n",
    "    unfloored rod decays by hundreds of e-folds and a stored Sigma would\n",
    "    underflow and forget its axes.  Every step assembles its pieces -- the\n",
    "    decayed state, the source rows, the floor -- in one small basis B (QR of\n",
    "    [V, rows, U]), each with its own log-weight, normalised by the largest\n",
    "    before they are summed, so no piece over- or underflows; then eigh, keep\n",
    "    the top `rank`, renormalise.  The pieces are resolved to float64's\n",
    "    precision RELATIVE to the top eigenvalue: a floor 1e-14 below a drift-locked\n",
    "    axis is carried to about 1%.\n",
    "\n",
    "    step_moment(rows, coeffs, dt, U, q)   Sigma <- (1 - 2dt) Sigma + dt sum_i c_i r_i r_i' + U diag(q) U'\n",
    "                                          (eq:rod-sigma, Euler);\n",
    "    step_lift(h_over_r, dt, eta, U, q)    the factor step of eq:lift (paper app. D): the top factor\n",
    "                                          delta -> delta + dt (eta [[g]] - 2 delta), the rest of Sigma\n",
    "                                          decays by (1 - 2dt)^2, then + U diag(q) U'.  At rank 1 and\n",
    "                                          without a floor this IS the midpoint rod (self-check below).\n",
    "    Both return (rate, binds): d log||delta|| / dt of the top factor (lift; NaN\n",
    "    for the moment step) and how many tracked modes the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, rank=5, device='cpu', dtype=torch.float64):\n",
    "        assert int(rank) >= 1, rank\n",
    "        self.n = int(n_params)\n",
    "        self.rank = int(rank)\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.V = torch.zeros(self.n, 0, device=device, dtype=dtype)\n",
    "        self.s = np.zeros(0)\n",
    "        self.logscale = float('-inf')\n",
    "\n",
    "    # ---- state ---------------------------------------------------------------\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"Sigma_0 = delta (x) delta (the original paper's start: dhat (x) dhat).\"\"\"\n",
    "        d = delta.to(self.dtype)\n",
    "        n = float(d.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.V = (d / n).reshape(-1, 1)\n",
    "            self.s = np.ones(1)\n",
    "            self.logscale = 2.0 * math.log(n)\n",
    "\n",
    "    @property\n",
    "    def k(self):\n",
    "        return int(self.V.shape[1])\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"sqrt(lambda_1(Sigma)) = ||delta||; underflows to 0.0 silently.\"\"\"\n",
    "        if self.k == 0:\n",
    "            return 0.0\n",
    "        if self.logscale > 1400.0:\n",
    "            raise RuntimeError(f\"Sigma rod overflowed (log lambda_1 = {self.logscale:.1f}) -- diverged.\")\n",
    "        return math.exp(0.5 * self.logscale)\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        return 0.5 * self.logscale\n",
    "\n",
    "    def top_axis(self):\n",
    "        if self.k == 0:\n",
    "            return torch.zeros(self.n, device=self.device, dtype=self.dtype), 0.0\n",
    "        return self.V[:, 0], self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    def eigvals(self):\n",
    "        \"\"\"The spectrum, descending, padded with zeros to `rank`.\"\"\"\n",
    "        out = np.zeros(self.rank)\n",
    "        if self.k:\n",
    "            with np.errstate(over='ignore', under='ignore'):\n",
    "                out[:self.k] = np.exp(self.logscale) * self.s\n",
    "        return out\n",
    "\n",
    "    def log_eigvals(self):\n",
    "        out = np.full(self.rank, float('-inf'))\n",
    "        if self.k:\n",
    "            with np.errstate(divide='ignore'):\n",
    "                out[:self.k] = self.logscale + np.log(self.s)\n",
    "        return out\n",
    "\n",
    "    def quad(self, u):\n",
    "        \"\"\"sqrt(u' Sigma u) for a unit vector u (float64).\"\"\"\n",
    "        if self.k == 0:\n",
    "            return 0.0\n",
    "        c = (self.V.double().T @ u.double()).cpu().numpy()\n",
    "        v = float(np.sum(self.s * c * c))\n",
    "        return math.exp(0.5 * self.logscale) * math.sqrt(max(v, 0.0))\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    # ---- the steps -----------------------------------------------------------\n",
    "    def _diag_on(self, U):\n",
    "        \"\"\"u_j' Sigma u_j on the columns of U (absolute units).\"\"\"\n",
    "        if self.k == 0:\n",
    "            return np.zeros(U.shape[1])\n",
    "        C = (U.double().T @ self.V.double()).cpu().numpy()\n",
    "        with np.errstate(over='ignore', under='ignore'):\n",
    "            return np.exp(self.logscale) * ((C * C) @ self.s)\n",
    "\n",
    "    def _floor_terms(self, B, U, q):\n",
    "        \"\"\"The floor's pieces (log-weight, matrix in B's basis) and its binds.\"\"\"\n",
    "        if U is None or q is None:\n",
    "            return [], 0\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (U.shape[1],))\n",
    "        binds = int(np.sum(qv > self._diag_on(U)))\n",
    "        Ub = B.T @ U.double()\n",
    "        terms = [(math.log(float(qv[j])), torch.outer(Ub[:, j], Ub[:, j]))\n",
    "                 for j in range(U.shape[1]) if float(qv[j]) > 0.0]\n",
    "        return terms, binds\n",
    "\n",
    "    def _basis(self, cols):\n",
    "        cols = [c.double().reshape(self.n, -1) for c in cols if c is not None and c.numel()]\n",
    "        B, _ = torch.linalg.qr(torch.cat(cols, dim=1))\n",
    "        return B\n",
    "\n",
    "    def _finish(self, B, terms):\n",
    "        terms = [(lw, M) for lw, M in terms if math.isfinite(lw)]\n",
    "        if not terms:\n",
    "            self.V = torch.zeros(self.n, 0, device=self.device, dtype=self.dtype)\n",
    "            self.s = np.zeros(0)\n",
    "            self.logscale = float('-inf')\n",
    "            return\n",
    "        L = max(lw for lw, _ in terms)\n",
    "        M = sum(math.exp(lw - L) * Mt for lw, Mt in terms)\n",
    "        M = 0.5 * (M + M.T)\n",
    "        vals, vecs = torch.linalg.eigh(M)\n",
    "        vals, vecs = vals.flip(0), vecs.flip(1)\n",
    "        top = float(vals[0])\n",
    "        if not top > 0.0:\n",
    "            self._finish(B, [])\n",
    "            return\n",
    "        keep = int(min(self.rank, int((vals > top * 1e-300).sum())))\n",
    "        self.V = (B @ vecs[:, :keep]).to(self.dtype)\n",
    "        self.s = (vals[:keep] / top).cpu().numpy().astype(float)\n",
    "        self.logscale = L + math.log(top)\n",
    "\n",
    "    def step_moment(self, rows, coeffs, dt, U=None, q=None):\n",
    "        decay = 1.0 - 2.0 * float(dt)\n",
    "        assert decay > 0.0, f\"dt = {dt}: the moment step needs 1 - 2 dt > 0\"\n",
    "        rows = [(r.double(), float(c)) for r, c in zip(rows, coeffs)]\n",
    "        rows = [(r, c, float(r.norm())) for r, c in rows if c > 0.0]\n",
    "        rows = [(r / n, c, n) for r, c, n in rows if n > 0.0]\n",
    "        B = self._basis([self.V] + [r.reshape(-1, 1) for r, _, _ in rows] + ([U] if U is not None else []))\n",
    "        terms = []\n",
    "        if self.k:\n",
    "            P = B.T @ self.V.double()\n",
    "            Sd = torch.as_tensor(self.s, device=P.device, dtype=torch.float64)\n",
    "            terms.append((self.logscale + math.log(decay), (P * Sd) @ P.T))\n",
    "        for r, c, n in rows:\n",
    "            b = B.T @ r\n",
    "            terms.append((math.log(c * float(dt)) + 2.0 * math.log(n), torch.outer(b, b)))\n",
    "        fl, binds = self._floor_terms(B, U, q)\n",
    "        self._finish(B, terms + fl)\n",
    "        return float('nan'), binds\n",
    "\n",
    "    def step_lift(self, h_over_r, dt, eta, U=None, q=None):\n",
    "        decay = 1.0 - 2.0 * float(dt)\n",
    "        assert decay > 0.0, f\"dt = {dt}: the lift step needs 1 - 2 dt > 0\"\n",
    "        if self.k == 0:                       # nothing to lift: only the floor acts\n",
    "            B = self._basis([U]) if U is not None else None\n",
    "            fl, binds = self._floor_terms(B, U, q) if B is not None else ([], 0)\n",
    "            if fl:\n",
    "                self._finish(B, fl)\n",
    "            return float('nan'), binds\n",
    "        u1 = self.V[:, 0].double()\n",
    "        f = -2.0 * u1 + float(eta) * h_over_r.double()          # the rod row per unit amplitude\n",
    "        y = u1 + float(dt) * f\n",
    "        rate = float(u1 @ f)\n",
    "        B = self._basis([self.V, y.reshape(-1, 1)] + ([U] if U is not None else []))\n",
    "        P = B.T @ self.V.double()\n",
    "        c = B.T @ y\n",
    "        terms = [(self.logscale, torch.outer(c, c))]                # s[0] = 1: the lifted top factor\n",
    "        if self.k > 1:\n",
    "            Sd = torch.as_tensor(self.s, device=P.device, dtype=torch.float64).clone()\n",
    "            Sd[0] = 0.0\n",
    "            terms.append((self.logscale + 2.0 * math.log(decay), (P * Sd) @ P.T))\n",
    "        fl, binds = self._floor_terms(B, U, q)\n",
    "        self._finish(B, terms + fl)\n",
    "        return rate, binds\n",
    "\n",
    "\n",
    "def sm_floor_source(p, b, dt):\n",
    "    \"\"\"q_j for the second-moment rod: its Sigma multiplier on a probed mode is\n",
    "    rho_S = 1 - 2 dt (1 - b_j^2), so q_j = R_j (1 - rho_S) = dt p_j (1 + b_j) / (2 b_j)\n",
    "    lands Sigma_jj on the optimizer's R_j = p_j / 4 b_j (1 - b_j).  Finite for every\n",
    "    b > 0 (zero elsewhere); at b = 1 it is the vector rod's p_j dt.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        q = float(dt) * p * (1.0 + b) / (2.0 * b)\n",
    "    return np.where(b > 0.0, q, 0.0)\n",
    "\n",
    "\n",
    "def premise_terms(nb2, nj2, c):\n",
    "    \"\"\"The alternating term of dhat (x) dhat relative to the rest (sec:chain-rule),\n",
    "    in closed form from ||gbar||^2, ||[[g]]||^2 and gbar.[[g]]:\n",
    "        || gbar [[g]]' + [[g]] gbar' ||_F / || gbar gbar' + [[g]] [[g]]' ||_F.\"\"\"\n",
    "    num = 2.0 * nb2 * nj2 + 2.0 * c * c\n",
    "    den = nb2 * nb2 + nj2 * nj2 + 2.0 * c * c\n",
    "    return math.sqrt(num / den) if den > 0.0 else float('nan')\n",
    "\n",
    "\n",
    "def smooth_ratio(x2, y2, c):\n",
    "    \"\"\"|| x x' - y y' ||_F / || x x' + y y' ||_F from ||x||^2, ||y||^2, x.y: how far\n",
    "    consecutive dhat (x) dhat are from a smooth sequence.  For gradient descent\n",
    "    dhat_t = (eta/2) g_t, and this equals premise_terms exactly.\"\"\"\n",
    "    num = x2 * x2 + y2 * y2 - 2.0 * c * c\n",
    "    den = x2 * x2 + y2 * y2 + 2.0 * c * c\n",
    "    return math.sqrt(max(num, 0.0) / den) if den > 0.0 else float('nan')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (float64, CPU, at definition time)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _sigma_selfcheck(n=12, eta=0.05, dt=0.25, seed=0):\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    rnd = lambda *s: torch.randn(*s, generator=g, dtype=torch.float64)\n",
    "    # (a) step_moment against a dense Euler step of eq:rod-sigma, floor included\n",
    "    d0 = rnd(n)\n",
    "    U = torch.linalg.qr(rnd(n, 2))[0]\n",
    "    q = np.array([3e-3, 1e-3])\n",
    "    sig = SigmaRod(n, rank=n)\n",
    "    sig.init_from_delta(d0)\n",
    "    D = torch.outer(d0, d0)\n",
    "    for _ in range(4):\n",
    "        r1, r2 = rnd(n), 1e-3 * rnd(n)\n",
    "        sig.step_moment([r1, r2], [eta ** 2 / 2, eta ** 2 / 2], dt, U, q)\n",
    "        D = ((1 - 2 * dt) * D + dt * (eta ** 2 / 2) * (torch.outer(r1, r1) + torch.outer(r2, r2))\n",
    "             + U @ torch.diag(torch.as_tensor(q)) @ U.T)\n",
    "    S = math.exp(sig.logscale) * (sig.V * torch.as_tensor(sig.s)) @ sig.V.T\n",
    "    e_a = float((S - D).norm() / D.norm())\n",
    "    # (b) step_lift at rank 1, unfloored, against the midpoint rod on a quadratic\n",
    "    A = rnd(n, n)\n",
    "    H = (A + A.T) / 2\n",
    "    H = H / float(torch.linalg.eigvalsh(H).abs().max()) * (2.2 / eta)\n",
    "    sig = SigmaRod(n, rank=1)\n",
    "    sig.init_from_delta(d0)\n",
    "    rod = MidpointRod(n, phase=False, dtype=torch.float64)\n",
    "    rod.init_from_delta_gamma(d0, None)\n",
    "    for _ in range(30):\n",
    "        u, a = sig.top_axis()\n",
    "        sig.step_lift(H @ u, dt, eta)                       # [[g]] / r = H u on a quadratic\n",
    "        ur, _ = rod.top_axis()\n",
    "        f, _ = rod_field(ur, None, H @ ur, None, None, dict(eta=eta), 0)\n",
    "        rod.advance_from_rate(f, dt)\n",
    "    dl, dr = sig.get_delta(), rod.get_delta()\n",
    "    e_b = float((torch.outer(dl, dl) - torch.outer(dr, dr)).norm() / torch.outer(dr, dr).norm())\n",
    "    # (c) both floors land on R_j on a probed mode of a quadratic\n",
    "    b, p = 0.9, 1e-6\n",
    "    lam = 2 * b / eta\n",
    "    R = p / (4 * b * (1 - b))\n",
    "    e1 = torch.zeros(n, dtype=torch.float64)\n",
    "    e1[0] = 1.0\n",
    "    E1 = e1.reshape(-1, 1)\n",
    "    out = {}\n",
    "    for kind in ('lift', 'moment'):\n",
    "        sig = SigmaRod(n, rank=2)\n",
    "        sig.init_from_delta(1e-6 * e1)\n",
    "        for _ in range(3000):\n",
    "            u, a = sig.top_axis()\n",
    "            if kind == 'lift':\n",
    "                sig.step_lift(lam * u, dt, eta, E1, floor_source(np.array([p]), np.zeros(1), np.array([b]), dict(eta=eta), dt))\n",
    "            else:\n",
    "                sig.step_moment([lam * a * u], [eta ** 2 / 2], dt, E1, sm_floor_source(np.array([p]), np.array([b]), dt))\n",
    "        out[kind] = abs(sig.eigvals()[0] / R - 1.0)\n",
    "    # (d) the premise ratio is the smoothness ratio for gradient descent\n",
    "    gt, gt1 = rnd(n), rnd(n)\n",
    "    gb, gj = 0.5 * (gt + gt1), 0.5 * (gt - gt1)\n",
    "    e_d = abs(premise_terms(float(gb @ gb), float(gj @ gj), float(gb @ gj))\n",
    "              - smooth_ratio(float(gt @ gt), float(gt1 @ gt1), float(gt @ gt1)))\n",
    "    assert e_a < 1e-12, f\"step_moment differs from the dense Euler step: {e_a:.2e}\"\n",
    "    assert e_b < 1e-12, f\"step_lift at rank 1 differs from the midpoint rod: {e_b:.2e}\"\n",
    "    assert out['lift'] < 1e-9 and out['moment'] < 1e-9, f\"the floors miss R_j: {out}\"\n",
    "    assert e_d < 1e-12, f\"premise ratio != smoothness ratio: {e_d:.2e}\"\n",
    "    print(f\"SigmaRod self-checks: moment step vs dense {e_a:.1e}; lift vs midpoint rod {e_b:.1e}; \"\n",
    "          f\"floors land on R_j to {out['lift']:.1e} (lift) / {out['moment']:.1e} (moment); \"\n",
    "          f\"premise = smoothness to {e_d:.1e}\")\n",
    "\n",
    "\n",
    "_sigma_selfcheck()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete arm runs from $t = 0$ and records the premise terms every iteration.\n",
    "At the handoff both rods start from the same consecutive pair.  They then advance in\n",
    "lockstep, one unit of flow time per iteration.\n",
    "\n",
    "Every iteration, each rod's $\\delta$ is compared with the discrete pair's $\\bar g_t$ and\n",
    "$[\\![g]\\!]_t$.  At every eigensolve each rod records:\n",
    "- its sharpness;\n",
    "- its projections on its own top `floor_rank` modes, with the round-off prediction\n",
    "  there;\n",
    "- its $\\Sigma$ spectrum.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- covariance against second moment\n",
    "# =============================================================================\n",
    "# The floor notebook's GD lockstep cut to this experiment:\n",
    "#   * the discrete arm records, every iteration, the premise terms of\n",
    "#     sec:chain-rule -- ||gbar_t||, ||[[g]]_t||, gbar.[[g]] (eq:decomp) and the\n",
    "#     relative size of the alternating term -- and its flip on u_1;\n",
    "#   * the two rods, KIND@FLOOR: the second moment (sm, eq:rod-sigma) and the\n",
    "#     covariance (cov, the Sigma lift eq:lift), floored to the optimizer's own\n",
    "#     R_j by default;\n",
    "#   * every rod's delta against the DISCRETE iterates' gbar_t and [[g]]_t, every\n",
    "#     iteration (the flow after iteration t against the pair (t, t+1)).\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)\n",
    "\n",
    "KINDS = ('sm', 'cov')\n",
    "KIND_TITLE = {'sm': 'second moment', 'cov': 'covariance'}\n",
    "FLOOR_CHOICES = {'sm': ('f32', 'f64', 'none'), 'cov': ('f32', 'f64', 'none')}\n",
    "FLOOR_DEFAULT = {'sm': 'f32', 'cov': 'f32'}\n",
    "FLOOR_TITLE = {'f32': 'floor', 'f64': 'float64 floor', 'none': 'no floor'}\n",
    "\n",
    "ARM_KIND, ARM_FLOOR = {}, {}\n",
    "for _spec in [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]:\n",
    "    _kind, _, _fl = _spec.partition('@')\n",
    "    assert _kind in KINDS, f\"bad arm {_spec!r}; kinds are {list(KINDS)}\"\n",
    "    _fl = _fl or FLOOR_DEFAULT[_kind]\n",
    "    assert _fl in FLOOR_CHOICES[_kind], f\"bad floor {_fl!r} for {_kind}; choose from {FLOOR_CHOICES[_kind]}\"\n",
    "    _key = f'{_kind}_{_fl}'\n",
    "    ARM_KIND[_key], ARM_FLOOR[_key] = _kind, _fl\n",
    "arm_keys = sorted(ARM_KIND, key=lambda a: (KINDS.index(ARM_KIND[a]), FLOOR_CHOICES[ARM_KIND[a]].index(ARM_FLOOR[a])))\n",
    "ARM_TITLE = {a: f\"{KIND_TITLE[ARM_KIND[a]]}, {FLOOR_TITLE[ARM_FLOOR[a]]}\" for a in arm_keys}\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve\n",
    "_DISC_DT = w_init.dtype                                   # the discrete arm's arithmetic: what round-off models\n",
    "_flow_dtype = {'auto': _MDT, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "ARM_FLOOR_DT = {a: (torch.float64 if ARM_FLOOR[a] == 'f64' else None if ARM_FLOOR[a] == 'none' else _DISC_DT)\n",
    "                for a in arm_keys}\n",
    "ARM_REF_DT = {a: (ARM_FLOOR_DT[a] or _DISC_DT) for a in arm_keys}\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, \"n_substeps * dt must be 1.0\"\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(n_eig) >= int(floor_rank), f\"n_eig={n_eig} must be >= floor_rank={floor_rank}\"\n",
    "assert int(sigma_rank) > int(floor_rank), \\\n",
    "    f\"sigma_rank={sigma_rank} must exceed floor_rank={floor_rank} (the drift axis plus the floored modes)\"\n",
    "assert n_samples == X.shape[0], f\"n_samples={n_samples} but the batch has {X.shape[0]} examples\"\n",
    "assert not OPT['has_momentum'] and not OPT['has_nu'] and not OPT['lookahead'], \\\n",
    "    \"this notebook's flows are gradient descent's (eq:rod-sigma is a GD flow)\"\n",
    "\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "_u_of = lambda dtype_: float(torch.finfo(dtype_).eps) / 2.0\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "FR = int(floor_rank)\n",
    "SR = int(sigma_rank)\n",
    "_eta = hp['eta']\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}  S*={S_star_eff:.5f} on {OPT['sharp_units']}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  sharpness_every={sharpness_every}  n_eig={n_eig}  \"\n",
    "      f\"floor_rank={FR}  sigma_rank={SR}  n_substeps={n_substeps}  dt={dt}  hatch_ulps={hatch_ulps}\")\n",
    "print(f\"        arms: \" + \"  \".join(f\"{a} ({ARM_TITLE[a]}, floor dtype {ARM_FLOOR_DT[a]})\" for a in arm_keys))\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype}   discrete arithmetic {_DISC_DT} (u = {_u_of(_DISC_DT):.3e})\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    if u is None or v is None:\n",
    "        return float('nan')\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return float('nan')\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "def _proj(v, Ut):\n",
    "    \"\"\"|<v, u_j>| on an orthonormal basis (float64); NaN when v is None.\"\"\"\n",
    "    if v is None:\n",
    "        return np.full(Ut.shape[1], float('nan'))\n",
    "    return np.abs((Ut.double().T @ v.double()).cpu().numpy())\n",
    "\n",
    "\n",
    "def _round_pred(w_bar, Ut, b, dtype_):\n",
    "    \"\"\"sqrt(R_j): the GD round-off equilibrium on the orthonormal basis Ut at\n",
    "    the centre w_bar, for the arithmetic dtype_ (cell 11).\"\"\"\n",
    "    p, m = roundoff_source_var(w_bar, None, dtype_, Ut)\n",
    "    return np.asarray(floor_fixed_point_of(p.cpu().numpy(), m.cpu().numpy(), np.asarray(b)[:Ut.shape[1]], hp),\n",
    "                      dtype=float)\n",
    "\n",
    "\n",
    "def _arm_floor(arm, S):\n",
    "    \"\"\"The arm's per-substep floor q_j on its tracked modes, matched to its own\n",
    "    multiplier (cell 0): the vector rod's for the lift, sm_floor_source for the\n",
    "    second moment.  None when unfloored.\"\"\"\n",
    "    if ARM_FLOOR_DT[arm] is None:\n",
    "        return None\n",
    "    _p_j, _m_j = roundoff_source_var(S['w'], None, ARM_FLOOR_DT[arm], S['U_track'])\n",
    "    _b = np.maximum(np.asarray(S['b_track'], dtype=float), 1e-12)\n",
    "    if ARM_KIND[arm] == 'sm':\n",
    "        return sm_floor_source(_p_j.cpu().numpy(), _b, dt)\n",
    "    return floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), _b, hp, dt)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "_NI = int(n_iterations)\n",
    "_nanv = lambda: np.full(_NI, float('nan'))\n",
    "DISC = dict(loss=[], dhat_norm=[], a_norm=_nanv(), a_u1=_nanv(), sh_iters=[], lam1_wbar=[], eigs=[], k=[],\n",
    "            gbar_norm=_nanv(), gjump_norm=_nanv(), g_dot=_nanv(), alt_ratio=_nanv(), smooth_ratio=_nanv(),\n",
    "            gbar_u1=_nanv(), gjump_u1=_nanv())\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], delta_norm=[], logamp=[], floor_frac=[], hatch_frac=[], probe_dead=[],\n",
    "                amp_u1_it=[], sig_u1_it=[], cos_drift=[],\n",
    "                cos_gbar_disc=_nanv(), cos_gjump_disc=_nanv(),\n",
    "                sh_iters=[], lam1=[], eigs=[], k=[], cos_u1=[], amp_u=[], fp_u=[], sig_eigs=[], rank_eff=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}\n",
    "ST = {}\n",
    "AXIS = {}                       # each arm's delta axis after the last iteration, for the late cosines\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "g_prev = None\n",
    "a_prev = None\n",
    "u1_d = None\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), a_norm=float('nan'), a_u1=float('nan'))\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(_NI):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER (float32) AND THE PREMISE TERMS\n",
    "    # =========================================================================\n",
    "    g_d, L_d = loss_fn.grad_and_value(w_d)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "    w1, _, _ = discrete_step(w_d, None, None, g_d, t, hp)\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "        if u1_d is not None:\n",
    "            DISC['a_u1'][t - 1] = float(a_prev.double() @ u1_d.double())       # signed, on the frozen u_1\n",
    "        # eq:decomp at t - 1: gbar = (g_{t-1} + g_t)/2, [[g]] = (g_{t-1} - g_t)/2\n",
    "        _gb = 0.5 * (g_prev.double() + g_d.double())\n",
    "        _gj = 0.5 * (g_prev.double() - g_d.double())\n",
    "        _nb2, _nj2, _c = float(_gb @ _gb), float(_gj @ _gj), float(_gb @ _gj)\n",
    "        DISC['gbar_norm'][t - 1] = math.sqrt(_nb2)\n",
    "        DISC['gjump_norm'][t - 1] = math.sqrt(_nj2)\n",
    "        DISC['g_dot'][t - 1] = _c\n",
    "        DISC['alt_ratio'][t - 1] = premise_terms(_nb2, _nj2, _c)\n",
    "        _x, _y = dhat_prev.double(), dhat.double()\n",
    "        DISC['smooth_ratio'][t - 1] = smooth_ratio(float(_x @ _x), float(_y @ _y), float(_x @ _y))\n",
    "        if u1_d is not None:\n",
    "            DISC['gbar_u1'][t - 1] = abs(float(_gb @ u1_d.double()))\n",
    "            DISC['gjump_u1'][t - 1] = abs(float(_gj @ u1_d.double()))\n",
    "        # each rod after iteration t - 1 against the discrete pair (t - 1, t)\n",
    "        for arm, _ax in AXIS.items():\n",
    "            REC[arm]['cos_gbar_disc'][t - 1] = _cos(_ax, _gb)\n",
    "            REC[arm]['cos_gjump_disc'][t - 1] = _cos(_ax, _gj)\n",
    "    dhat_prev = dhat.clone()\n",
    "    g_prev = g_d.clone()\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d)\n",
    "        u1_h = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_h.double())) if a_prev is not None else float('nan')\n",
    "        r_min = float(hatch_ulps) * _u_of(w_d.dtype) * float(wbar_d.double().norm())\n",
    "        _Uh_t = ortho_track(_U_h, FR)\n",
    "        _b_h = _B_OF(_EFF(_eigs_h[:FR]))\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||a||={handoff['a_norm']:.6e}  \"\n",
    "              f\"|a.u1|={handoff['a_u1']:.6e}  sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "        print(f\"              round-off sqrt(R_j) at b_j={np.array2string(np.asarray(_b_h), precision=3)}: \"\n",
    "              f\"float32 {np.array2string(_round_pred(wbar_d, _Uh_t, _b_h, torch.float32), precision=3)}\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), rod=None, eig=None, U_track=_Uh_t.clone(), b_track=_b_h.copy(),\n",
    "                     Ut_a=_Uh_t.clone())\n",
    "            S['rod'] = SigmaRod(n_params, rank=SR, device=device, dtype=_flow_dtype)\n",
    "            S['rod'].init_from_delta(dhat)                      # Sigma_0 = dhat (x) dhat\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            kind = ARM_KIND[arm]\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            rod = S['rod']\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            gbar = None\n",
    "            q_j = _arm_floor(arm, S)\n",
    "            for _ in range(n_substeps):\n",
    "                u_arm, amp_arm = rod.top_axis()\n",
    "                pa = probe_axis(u_arm, None, hp)\n",
    "                pa_n = float(pa.double().norm())\n",
    "                r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                r_eff = max(amp_arm, r_hatch)\n",
    "                n_hatch += int(amp_arm < r_hatch)\n",
    "                off = r_eff * pa\n",
    "                g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                gjump = 0.5 * (g_p.double() - g_m.double())       # float64: no re-quantisation\n",
    "                gbar = 0.5 * (g_p + g_m)\n",
    "                if float(gjump.norm()) == 0.0:\n",
    "                    n_dead += 1\n",
    "                h_r = gjump / r_eff if r_eff > 0.0 else torch.zeros_like(gjump)\n",
    "                gj_amp = gjump * (amp_arm / r_eff) if r_eff > 0.0 else torch.zeros_like(gjump)\n",
    "                _U = S['U_track'] if q_j is not None else None\n",
    "                if kind == 'sm':\n",
    "                    # eq:rod-sigma: (eta^2/2) mean(g (x) g) = (eta^2/2)(gbar (x) gbar + [[g]] (x) [[g]])\n",
    "                    _, _b = rod.step_moment([gbar.double(), gj_amp], [_eta ** 2 / 2, _eta ** 2 / 2], dt, _U, q_j)\n",
    "                else:\n",
    "                    _, _b = rod.step_lift(h_r, dt, _eta, _U, q_j)\n",
    "                n_bind += _b\n",
    "                dw, _, _ = stable_field(gbar, None, None, hp, t, h_amp=gj_amp)\n",
    "                S['w'] = S['w'] + dt * dw\n",
    "\n",
    "            delta_arm = rod.get_delta()\n",
    "            AXIS[arm] = rod.top_axis()[0].clone()\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()))\n",
    "            R['logamp'].append(float(rod.logamp))\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FR) if ARM_FLOOR_DT[arm] is not None else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps)\n",
    "            R['probe_dead'].append(n_dead / n_substeps)\n",
    "            _u1 = S['Ut_a'][:, 0].double()\n",
    "            R['amp_u1_it'].append(abs(float(delta_arm.double() @ _u1)))\n",
    "            R['sig_u1_it'].append(rod.quad(_u1))\n",
    "            # the drift lock against the rod's OWN centre velocity -eta gbar\n",
    "            R['cos_drift'].append(_cos(AXIS[arm], gbar))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']))\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                Ut_a = ortho_track(U_a, FR)\n",
    "                b_a = _B_OF(lam_eff_a[:FR])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                R['cos_u1'].append(_cos(AXIS[arm], u1_a))\n",
    "                R['amp_u'].append(_proj(delta_arm, Ut_a))\n",
    "                R['fp_u'].append(_round_pred(S['w'], Ut_a, b_a, ARM_REF_DT[arm]))\n",
    "                R['sig_eigs'].append(rod.eigvals())\n",
    "                R['rank_eff'].append(rod.k)\n",
    "                # the tracked basis follows the arm's own modes (held until the next cadence)\n",
    "                S['Ut_a'] = Ut_a\n",
    "                S['U_track'] = Ut_a\n",
    "                S['b_track'] = b_a\n",
    "\n",
    "    w_d = w1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {arm:<12s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   cos(axis, gbar) {R['cos_drift'][-1]:.4f}   \"\n",
    "          f\"sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "for arm in arm_keys:\n",
    "    assert ST[arm]['w'].dtype == _flow_dtype, f\"{arm}.w narrowed to {ST[arm]['w'].dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "Everything goes to `covsm_traces.npz`:\n",
    "- **The discrete arm** (`disc_*`), with the premise terms\n",
    "  `disc_{gbar_norm,gjump_norm,g_dot,alt_ratio,smooth_ratio}` and the signed flip on\n",
    "  $u_1$, `disc_a_u1`.\n",
    "- **Every rod's traces** (`<kind>_<floor>_*`), with `_cos_gbar_disc` and\n",
    "  `_cos_gjump_disc` (against the iterates, indexed by iteration), `_cos_drift`,\n",
    "  `_amp_u1_it`, `_sig_u1_it` and `_sig_eigs`.\n",
    "- **The onset statistics** (`*_stat_*`), with `onset_u1` and `onset`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def _crossing(sh, lam, thr):\n",
    "    sh, lam = np.asarray(sh, dtype=float), np.asarray(lam, dtype=float)\n",
    "    idx = np.nonzero((lam > thr) & (sh >= t_c_skip))[0]\n",
    "    return int(sh[idx[0]]) if len(idx) else -1\n",
    "\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)\n",
    "t_c = _crossing(_si, _lam_d, S_star_eff)\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "print(f\"crossing t_c = {t_c}   handoff t_h = {handoff_iter}\")\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# onset, overshoot, plateau.  Two onsets: the canonical one on ||delta|| (the\n",
    "# flip ||a_t|| for the discrete arm), and one on u_1 -- |<delta, u_1>| (|<a_t, u_1>|)\n",
    "# above ONSET_FRAC ||dhat_disc||.  A drift-locked rod's ||delta|| is the drift\n",
    "# (eta/2)||gbar||, so only the second reads its oscillation.\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1\n",
    "ONSET_HOLD = 50\n",
    "TAIL = 500\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _onset(amp, iters, ref_dhat, t_from):\n",
    "    amp, iters = np.asarray(amp, dtype=float), np.asarray(iters, dtype=float)\n",
    "    ref = np.asarray(ref_dhat, dtype=float)[np.clip(iters.astype(int), 0, len(ref_dhat) - 1)]\n",
    "    m = iters >= t_from\n",
    "    return _sustained(amp[m] > ONSET_FRAC * ref[m], iters[m], ONSET_HOLD) if m.any() else -1\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, amp_u1, amp_iters, ref_dhat, t_ref, t_from):\n",
    "    lam1, lam_iters = np.asarray(lam1, dtype=float), np.asarray(lam_iters, dtype=float)\n",
    "    out = dict(onset=_onset(delta_norm, amp_iters, ref_dhat, t_from),\n",
    "               onset_u1=_onset(amp_u1, amp_iters, ref_dhat, t_from),\n",
    "               lag=float('nan'), lag_u1=float('nan'),\n",
    "               lam_max_post=float('nan'), overshoot=float('nan'), plateau=float('nan'))\n",
    "    if t_ref >= 0:\n",
    "        if out['onset'] >= 0:\n",
    "            out['lag'] = float(out['onset'] - t_ref)\n",
    "        if out['onset_u1'] >= 0:\n",
    "            out['lag_u1'] = float(out['onset_u1'] - t_ref)\n",
    "    if len(lam1) and t_ref >= 0:\n",
    "        post = lam_iters >= t_ref\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (int(n_iterations) - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float('nan')\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "# the discrete onsets are read from the handoff on, like the flows'\n",
    "_t_from = max(handoff_iter, 0)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], np.abs(DISC['a_u1']), _t_all,\n",
    "                       DISC['dhat_norm'], t_c, _t_from)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], R['amp_u1_it'], _fi, DISC['dhat_norm'],\n",
    "                        t_c, _t_from)\n",
    "\n",
    "# the premise: where the alternating term peaks, against the onset\n",
    "_ar = np.asarray(DISC['alt_ratio'], dtype=float)\n",
    "_win = (_t_all >= _t_from) & np.isfinite(_ar)\n",
    "alt_peak_iter = int(_t_all[_win][np.argmax(_ar[_win])]) if _win.any() else -1\n",
    "alt_peak = float(np.max(_ar[_win])) if _win.any() else float('nan')\n",
    "_sm = np.asarray(DISC['smooth_ratio'], dtype=float)\n",
    "premise_identity_err = float(np.nanmax(np.abs(_ar - _sm))) if np.isfinite(_sm).any() else float('nan')\n",
    "print(f\"alternating term peaks at t = {alt_peak_iter} (ratio {alt_peak:.3f}); discrete onset on u_1 \"\n",
    "      f\"{STATS['disc']['onset_u1']}, on ||a|| {STATS['disc']['onset']};  |premise - smoothness| <= {premise_identity_err:.1e}\")\n",
    "\n",
    "_ex = dict(\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), sharp_label=np.array(OPT['sharp_label']),\n",
    "    loss=np.array(str(loss)), learning_rate=float(learning_rate),\n",
    "    n_iterations=int(n_iterations), warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every),\n",
    "    n_eig=int(n_eig), floor_rank=FR, sigma_rank=SR, S_star_eff=S_star_eff, S_star=S_star,\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys), n_substeps=int(n_substeps), dt=float(dt),\n",
    "    flow_dtype=np.array(str(_flow_dtype)), disc_dtype=np.array(str(_DISC_DT)),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min),\n",
    "    n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter),\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    onset_frac=ONSET_FRAC, onset_hold=ONSET_HOLD,\n",
    "    alt_peak_iter=alt_peak_iter, alt_peak=alt_peak, premise_identity_err=premise_identity_err,\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_wbar=np.asarray(DISC['lam1_wbar']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)), disc_k=np.asarray(DISC['k']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for _k in ('a_norm', 'a_u1', 'gbar_norm', 'gjump_norm', 'g_dot', 'alt_ratio', 'smooth_ratio', 'gbar_u1', 'gjump_u1'):\n",
    "    _ex[f'disc_{_k}'] = np.asarray(DISC[_k], dtype=float)\n",
    "for _name, _st in STATS.items():\n",
    "    for _k, _v in _st.items():\n",
    "        _ex[f'{_name}_stat_{_k}'] = _v\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'delta_norm', 'logamp', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'amp_u1_it', 'sig_u1_it', 'cos_drift', 'cos_gbar_disc', 'cos_gjump_disc',\n",
    "               'sh_iters', 'lam1', 'k', 'cos_u1', 'rank_eff')\n",
    "for arm in arm_keys:\n",
    "    for _k in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{_k}'] = np.asarray(REC[arm][_k], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    _ex[f'{arm}_amp_u'] = np.asarray(REC[arm]['amp_u'], dtype=float).reshape(-1, FR)\n",
    "    _ex[f'{arm}_fp_u'] = np.asarray(REC[arm]['fp_u'], dtype=float).reshape(-1, FR)\n",
    "    _ex[f'{arm}_sig_eigs'] = np.asarray(REC[arm]['sig_eigs'], dtype=float).reshape(-1, SR)\n",
    "    _ex[f'{arm}_kind'] = np.array(ARM_KIND[arm])\n",
    "    _ex[f'{arm}_floor'] = np.array(ARM_FLOOR[arm])\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "Drawn from `covsm_traces.npz` alone, so `python tools/covsm_replot.py runs/<dir>`\n",
    "redraws a run with this cell as it now stands.  Each figure is saved as `.png` and\n",
    "`.pdf`.\n",
    "\n",
    "**The optimizer.**  `covsm_premise` plots $\\|\\bar g_t\\|$ and $\\|[\\![g]\\!]_t\\|$ along\n",
    "gradient descent, with the alternating term relative to the rest.  The term peaks at\n",
    "the onset (dash-dot).\n",
    "\n",
    "**The flows.**  `covsm_flows` sets the second moment (orange) against the covariance\n",
    "(blue) in three panels side by side:\n",
    "- the sharpness, framed on the threshold, with the discrete arm in black;\n",
    "- $|\\cos(\\delta, \\bar g_t)|$ against the discrete iterates' mean gradient;\n",
    "- $|\\cos(\\delta, [\\![g]\\!]_t)|$ against their gradient jump.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  -- drawn from the exported npz alone (tools/covsm_replot.py redraws a run)\n",
    "# =============================================================================\n",
    "# Two figures, the optimizer's apart from the flows':\n",
    "#   THE OPTIMIZER   covsm_premise: along gradient descent, ||gbar_t|| against ||[[g]]_t||\n",
    "#                   and the relative size of the alternating term of dhat (x) dhat --\n",
    "#                   it peaks at the onset, where \"Sigma is smooth\" fails.\n",
    "#   THE FLOWS       covsm_flows: the second moment against the covariance, side by side:\n",
    "#                   sharpness; |cos(delta, gbar_t)| and |cos(delta, [[g]]_t)| against the\n",
    "#                   discrete iterates' eq:decomp pair.\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "Z = np.load(f'{export_stem}.npz')\n",
    "_has = lambda k: k in Z.files\n",
    "FIG_S = float(Z['S_star_eff'])\n",
    "FIG_TITLE = (f\"{str(Z['optimizer_name']) if _has('optimizer_name') else 'gradient descent'}, \"\n",
    "             f\"{str(Z['arch']).upper()}, {str(Z['loss']).upper()}\")\n",
    "FIG_SHARP = str(Z['sharp_label']) if _has('sharp_label') else r'$\\lambda_1(H)$'\n",
    "\n",
    "# the covariance rod is the midpoint rod in Sigma form, so it wears the mp-rod's blue;\n",
    "# the second moment is orange\n",
    "KIND_COLOR = {'sm': '#d95f02', 'cov': 'tab:blue'}\n",
    "KIND_NAME = {'sm': 'second moment', 'cov': 'covariance'}\n",
    "KIND_ORDER = ('sm', 'cov')\n",
    "\n",
    "ARMS = [str(a) for a in np.atleast_1d(Z['arm_keys'])] if _has('arm_keys') else []\n",
    "T_C = int(Z['t_c'])\n",
    "H = int(Z['handoff_iter'])\n",
    "N_IT = int(Z['n_iterations'])\n",
    "X0, X1 = H - 100, float(N_IT)\n",
    "ON_D = int(Z['disc_stat_onset_u1'])\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _kind(a):\n",
    "    return str(Z[f'{a}_kind'])\n",
    "\n",
    "\n",
    "def _floor(a):\n",
    "    return str(Z[f'{a}_floor'])\n",
    "\n",
    "\n",
    "def _save(fig, stem):\n",
    "    fig.savefig(f'{stem}.pdf', bbox_inches='tight')\n",
    "    fig.savefig(f'{stem}.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "def _marks(ax, onset=True):\n",
    "    if T_C >= 0:\n",
    "        ax.axvline(T_C, color='0.4', ls=':', lw=1.0)\n",
    "    if onset and ON_D >= 0:\n",
    "        ax.axvline(ON_D, color='black', ls='-.', lw=0.9, alpha=0.7)\n",
    "\n",
    "\n",
    "def _zoom_sharpness(ax, series, x0, lo=1.5, hi=0.3):\n",
    "    \"\"\"Frame the sharpness on the threshold: S* - lo up to the largest value shown.\"\"\"\n",
    "    vals = np.concatenate([np.asarray(v, dtype=float)[np.asarray(t) >= x0] for t, v in series if len(v)])\n",
    "    vals = vals[np.isfinite(vals)]\n",
    "    top = max(np.max(vals) if len(vals) else FIG_S, FIG_S) + hi\n",
    "    ax.set_ylim(FIG_S - lo, top)\n",
    "    ax.axhline(FIG_S, color='0.25', ls='--', lw=1.0)\n",
    "\n",
    "\n",
    "# the arms the flow figure shows: one per kind, the floored one when there is a choice\n",
    "SHOWN = []\n",
    "for kind in KIND_ORDER:\n",
    "    cands = [a for a in ARMS if _kind(a) == kind]\n",
    "    fl = [a for a in cands if _floor(a) not in ('none', 'f64')] or cands\n",
    "    if fl:\n",
    "        SHOWN.append(fl[0])\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. THE OPTIMIZER -- the alternating term peaks at the onset\n",
    "# -----------------------------------------------------------------------------\n",
    "t_all = np.arange(N_IT)\n",
    "m = t_all >= X0\n",
    "# the mean wears the second moment's orange (the second-moment rod's delta locks onto gbar_t,\n",
    "# covsm_flows), the half-difference the covariance rod's blue (its delta tracks [[g]]_t)\n",
    "# drawn near its width in the paper (0.7 of the 6.5 in text width), so the fonts print near nominal size\n",
    "fig, (ax_g, ax_r) = plt.subplots(2, 1, figsize=(5, 3.75), sharex=True, gridspec_kw=dict(height_ratios=[1.3, 1]))\n",
    "ax_g.semilogy(t_all[m], _pos(Z['disc_gbar_norm'][m]), color=KIND_COLOR['sm'], lw=1.2,\n",
    "              label=r'mean $\\|\\bar g_t\\|$')\n",
    "ax_g.semilogy(t_all[m], _pos(Z['disc_gjump_norm'][m]), color=KIND_COLOR['cov'], lw=1.2,\n",
    "              label=r'half-difference $\\|[\\![g]\\!]_t\\|$')\n",
    "ax_g.set_ylabel('gradient')\n",
    "ax_g.legend(fontsize=9, loc='center left')\n",
    "ax_r.fill_between(t_all[m], 0, Z['disc_alt_ratio'][m], color='0.6', alpha=0.25, lw=0)\n",
    "ax_r.plot(t_all[m], Z['disc_alt_ratio'][m], color='black', lw=1.0)\n",
    "ax_r.set_ylim(0, 1.05)\n",
    "ax_r.set_ylabel('alternating term\\n/ rest')\n",
    "ax_r.set_xlabel('iteration')\n",
    "for ax in (ax_g, ax_r):\n",
    "    _marks(ax)\n",
    "    ax.set_xlim(X0, X1)\n",
    "    ax.grid(True, which='major', alpha=0.3, linewidth=0.5)\n",
    "_lab = dict(textcoords='offset points', fontsize=7.5, va='top')\n",
    "if ON_D >= 0:\n",
    "    # left of its line: the ratio peaks just after the onset\n",
    "    ax_r.annotate('onset', (ON_D, 1.02), xytext=(-4, 0), ha='right', **_lab)\n",
    "if T_C >= 0:\n",
    "    ax_r.annotate(FIG_SHARP + r' crosses $2/\\eta$', (T_C, 1.02), xytext=(-4, 0), ha='right',\n",
    "                  color='0.3', **_lab)\n",
    "fig.suptitle(FIG_TITLE + ': the alternating term', fontsize=11)\n",
    "fig.tight_layout()\n",
    "_save(fig, 'covsm_premise')\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. THE FLOWS -- sharpness, and delta against the iterates' gbar_t and [[g]]_t\n",
    "# -----------------------------------------------------------------------------\n",
    "if SHOWN:\n",
    "    # drawn at the paper's text width (6.5 in), so the fonts print at their nominal size\n",
    "    fig, (ax_s, ax_b, ax_j) = plt.subplots(1, 3, figsize=(7, 3.0), sharex=True)\n",
    "    ax_s.plot(Z['disc_sh_iters'], Z['disc_lam1_wbar'], color='black', lw=1.0, marker='o', ms=2.0, label='discrete')\n",
    "    sharps = [(Z['disc_sh_iters'], Z['disc_lam1_wbar'])]\n",
    "    tt = np.arange(N_IT)\n",
    "    for a in SHOWN:\n",
    "        k = _kind(a)\n",
    "        c = KIND_COLOR[k]\n",
    "        t, v = Z[f'{a}_sh_iters'], Z[f'{a}_lam1']\n",
    "        ax_s.plot(t, v, color=c, lw=1.2, marker='o', ms=2.0, label=KIND_NAME[k])\n",
    "        sharps.append((t, v))\n",
    "        ax_b.plot(tt, Z[f'{a}_cos_gbar_disc'], color=c, lw=0.8)\n",
    "        ax_j.plot(tt, Z[f'{a}_cos_gjump_disc'], color=c, lw=0.8)\n",
    "    _zoom_sharpness(ax_s, sharps, X0)\n",
    "    ax_s.set_ylabel(FIG_SHARP)\n",
    "    ax_s.set_title('sharpness', fontsize=10)\n",
    "    ax_b.set_title(r'$|\\cos(\\delta, \\bar g_t)|$', fontsize=10)\n",
    "    ax_j.set_title(r'$|\\cos(\\delta, [\\![g]\\!]_t)|$', fontsize=10)\n",
    "    for ax in (ax_b, ax_j):\n",
    "        ax.set_ylim(-0.03, 1.05)\n",
    "    for ax in (ax_s, ax_b, ax_j):\n",
    "        ax.axvline(H, color='gray', ls='--', lw=1.0, alpha=0.7)\n",
    "        _marks(ax)\n",
    "        ax.set_xlim(X0, X1)\n",
    "        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3, steps=[1, 2, 5, 10]))\n",
    "        ax.set_xlabel('iteration')\n",
    "        ax.grid(True, which='major', alpha=0.3, linewidth=0.5)\n",
    "    h, l = ax_s.get_legend_handles_labels()\n",
    "    fig.legend(h, l, loc='upper center', bbox_to_anchor=(0.5, 0.935), ncol=len(l), fontsize=9, frameon=False)\n",
    "    fig.suptitle(FIG_TITLE + ': second moment vs covariance', fontsize=11, y=1.0)\n",
    "    fig.tight_layout(rect=(0, 0, 1, 0.92), w_pad=1.2)\n",
    "    _save(fig, 'covsm_flows')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from:\n",
    "- where the alternating term peaks, against the onset;\n",
    "- for each rod:\n",
    "  - the onset, on $u_1$ and on $\\|\\delta\\|$;\n",
    "  - the lag, overshoot and plateau;\n",
    "  - the floor binds;\n",
    "  - the drift lock before and after $t_c$;\n",
    "- the rods' $\\Sigma$ spectra;\n",
    "- each rod's median $|\\cos(\\delta, \\bar g_t)|$ and $|\\cos(\\delta, [\\![g]\\!]_t)|$ before the\n",
    "  crossing, between the crossing and the onset, and after the onset.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "SUM_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "print(f\"{SUM_TITLE}   S* = {S_star_eff:.4f}   t_c = {t_c}   handoff {handoff_iter}\\n\")\n",
    "\n",
    "# ---- 1. the premise --------------------------------------------------------\n",
    "_d = STATS['disc']\n",
    "print(\"THE PREMISE (sec:chain-rule): ||gbar (x) [[g]] + [[g]] (x) gbar|| / ||gbar (x) gbar + [[g]] (x) [[g]]|| on the iterates\")\n",
    "print(f\"  peak {alt_peak:.3f} at t = {alt_peak_iter}  ({alt_peak_iter - t_c:+d} from t_c);  discrete onset on u_1 at \"\n",
    "      f\"{_d['onset_u1']} ({_d['lag_u1']:+.0f}), on ||a|| at {_d['onset']} ({_d['lag']:+.0f})\")\n",
    "_ar = np.asarray(DISC['alt_ratio'], dtype=float)\n",
    "for lo, hi, lab in ((handoff_iter, t_c - 300, 'handoff .. t_c - 300'), (t_c - 300, t_c + 600, 't_c - 300 .. t_c + 600'),\n",
    "                    (t_c + 600, int(n_iterations), 't_c + 600 .. end')):\n",
    "    seg = _ar[max(lo, 0):max(hi, 0)]\n",
    "    seg = seg[np.isfinite(seg)]\n",
    "    if len(seg):\n",
    "        print(f\"  {lab:<24s} median {np.median(seg):.3f}   max {np.max(seg):.3f}\")\n",
    "print(f\"  (the ratio equals the smoothness of consecutive dhat (x) dhat exactly for GD: max gap {premise_identity_err:.1e})\\n\")\n",
    "\n",
    "# ---- 2. the arms -----------------------------------------------------------\n",
    "print(f\"ONSET AND ARREST (onset: > {ONSET_FRAC} ||dhat_disc|| for {ONSET_HOLD} iterations, from the handoff; \"\n",
    "      f\"lag = onset - t_c)\")\n",
    "print(f\"{'arm':<26s} {'onset u1':>9s} {'lag':>6s} {'onset |d|':>10s} {'lag':>6s} {'max post t_c':>13s} \"\n",
    "      f\"{'overshoot':>10s} {'plateau':>9s} {'binds':>6s}  {'|cos(d, gbar)| pre / post t_c':>30s}  {'cos(d,u1) end':>13s}\")\n",
    "_rows = [('disc', 'discrete')] + [(a, ARM_TITLE[a]) for a in arm_keys]\n",
    "_fi_arr = np.asarray(FLOW_ITERS, dtype=float)\n",
    "for key, label in _rows:\n",
    "    s = STATS[key]\n",
    "    f = lambda v: f\"{v:+6.0f}\" if np.isfinite(v) else f\"{'--':>6s}\"\n",
    "    extra = ''\n",
    "    if key in REC:\n",
    "        R = REC[key]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        extra = f\"{np.nanmean(ff):>6.3f}\" if np.isfinite(ff).any() else f\"{'--':>6s}\"\n",
    "        cd = np.asarray(R['cos_drift'], dtype=float)\n",
    "        pre, post = cd[_fi_arr < t_c], cd[_fi_arr >= t_c]\n",
    "        _md = lambda x: f\"{np.nanmedian(x):.2e}\" if np.isfinite(x).any() else '--'\n",
    "        extra += f\"  {_md(pre):>14s} / {_md(post):<13s}\"\n",
    "        cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "        extra += f\"  {cu[-1]:>13.4f}\" if len(cu) and np.isfinite(cu[-1]) else f\"  {'--':>13s}\"\n",
    "    print(f\"{label:<26s} {s['onset_u1']:>9d} {f(s['lag_u1'])} {s['onset']:>10d} {f(s['lag'])} \"\n",
    "          f\"{s['lam_max_post']:>13.4f} {s['overshoot']:>+10.4f} {s['plateau']:>9.4f} {extra}\")\n",
    "print()\n",
    "\n",
    "# ---- 3. the Sigma rods' spectra at the end -----------------------------------\n",
    "for arm in arm_keys:\n",
    "    se = np.asarray(REC[arm]['sig_eigs'], dtype=float).reshape(-1, SR)\n",
    "    if len(se):\n",
    "        print(f\"{ARM_TITLE[arm]:<26s} Sigma spectrum at t = {REC[arm]['sh_iters'][-1]}: \"\n",
    "              f\"{np.array2string(se[-1], precision=3)}   rank {REC[arm]['rank_eff'][-1]}\")\n",
    "print()\n",
    "\n",
    "# ---- 4. each rod's delta against the discrete iterates' gbar_t and [[g]]_t ----------\n",
    "print(\"THE ROD AXIS against the discrete iterates: median |cos(delta, gbar_t)| and |cos(delta, [[g]]_t)|\")\n",
    "for lo, hi, lab in ((handoff_iter, t_c, 'handoff .. t_c'), (t_c, STATS['disc']['onset_u1'], 't_c .. onset'),\n",
    "                    (STATS['disc']['onset_u1'], int(n_iterations), 'onset .. end')):\n",
    "    if lo < 0 or hi <= lo:\n",
    "        continue\n",
    "    cells, any_val = [], False\n",
    "    for arm in arm_keys:\n",
    "        cb = np.asarray(REC[arm]['cos_gbar_disc'], dtype=float)[lo:hi]\n",
    "        cj = np.asarray(REC[arm]['cos_gjump_disc'], dtype=float)[lo:hi]\n",
    "        _md = lambda x: f\"{np.nanmedian(x):.2e}\" if np.isfinite(x).any() else '--'\n",
    "        any_val |= bool(np.isfinite(cb).any())\n",
    "        cells.append(f\"{KIND_TITLE[ARM_KIND[arm]]}: gbar {_md(cb)}  [[g]] {_md(cj)}\")\n",
    "    if any_val:                                       # no row for a stretch before the handoff\n",
    "        print(f\"  {lab:<16s} \" + \"   \".join(cells))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_gd_mlp_cifar10_floor.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Gradient descent on the MLP: round-off and the noise floor\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Gradient descent on the MLP in single and double precision from the same initialization, against midpoint and endpoint rod flow, edge flow and the mean-fluctuation model, each with and without its noise floor. Short discrete-only probes at a second step size run alongside. An arm written `KIND@FLOOR` selects a floor, and `KIND:s32` keeps the flow's state in single precision.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_gd_mlp_cifar10_floor.ipynb gd_floor.ipynb -f params/gd_floor.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/gd_floor.yaml` | Figures 12, 13 and 14 | 49 min |\n",
    "| `params/gd_flow_dtype.yaml` | Figure 15 | 13 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Gradient descent: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Gradient descent $w_{t+1} = w_t - \\eta\\nabla L(w_t)$, threshold\n",
    "$S^\\star = 2/\\eta$ on $\\lambda_1(H)$; it is the $\\beta = 0$ member of the\n",
    "heavy-ball family with the momentum state removed.\n",
    "\n",
    "* **stable flow** -- gradient flow, $\\dot{\\bar w} = -\\eta\\nabla L$.\n",
    "* **midpoint rod flow (mp-rod)** -- descent-ascent on the centred edge\n",
    "  coupling (eq:gda): $\\dot{\\bar w} = -\\eta\\bar g$,\n",
    "  $\\dot\\delta = \\eta\\llbracket g\\rrbracket - 2\\delta$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot w = -(w - [w' - \\eta\\nabla L(w')])$,\n",
    "  $\\dot w' = -(w' - [w - \\eta\\nabla L(w)])$ on the literal pair (section\n",
    "  \"Endpoint Rod Flow\"), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\nabla L + \\tfrac12\\mathcal T[\\Sigma]]$\n",
    "  with $\\Sigma = UXU^\\top$ slaved by the SDCP (eq:sdcp), the velocity-level\n",
    "  proximal program $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta}{2}\\mathcal G_U$; $k = 1$ in closed form\n",
    "  (eq:k1), $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "**The extra arms** (`OPT['extra_arms']`, GD only; Eric 2026-09-27): the two\n",
    "literature models of the archived six-model notebook, ported onto float64 flow\n",
    "state.  Both amplitude rates vanish at $2/\\eta$ like the rod's, with\n",
    "$b = \\eta\\lambda/2$:\n",
    "\n",
    "* **edge flow** (`edge`, Marion arXiv:2606.18080, Definition 2) --\n",
    "  $\\dot{\\bar w} = -\\tfrac{\\eta}{2}[\\nabla L(\\bar w + xu) + \\nabla L(\\bar w - xu)]$,\n",
    "  $u \\leftarrow Hu/\\|Hu\\|$ per substep, $x \\leftarrow x(1 + \\mathrm{d}t(\\eta S - 2))$\n",
    "  with $S = \\|Hu\\|$ (`edge_sharp='power'`) or $u^\\top Hu$.  On a mode the\n",
    "  multiplier is $\\rho = 1 + 2\\,\\mathrm{d}t(b-1)$, the midpoint rod's.  Floor\n",
    "  (`edge_floor`): his adaptive base level $x \\ge \\varepsilon_t = |\\nabla L(\\bar w)\\cdot u|$\n",
    "  (section 4.2, the default; gradient units on a position amplitude, as his\n",
    "  Algorithm 1 does -- a drift-seeded floor), a fixed $\\varepsilon$ (section 4.3),\n",
    "  or the family's round-off floor on the one amplitude, $x^2 \\leftarrow x^2 + R(1-\\rho^2)$\n",
    "  with $R = p_u/4b(1-b)$ along $u$ (lands on $\\sqrt R$ exactly).  `EdgeFlowRod`.\n",
    "* **free-energy model** (`fe`, Chodron de Courcel arXiv:2606.05326, eq. 3.4 /\n",
    "  3.8, section-4 protocol) -- $\\Sigma = VSV^\\top$ on the top-`fe_rank` Hessian\n",
    "  eigenvectors, refreshed every `fe_eig_every` substeps and not transported,\n",
    "  $\\dot\\theta = -\\eta\\nabla E - \\tfrac{\\eta}{2}\\mathcal T[\\Sigma]$ (the central\n",
    "  flow's centre term, $S$ in place of $X$), $\\dot S_{ij} = S_{ij}[(1-\\eta h_i)(1-\\eta h_j) - 1]$,\n",
    "  $F = E + \\tfrac12\\langle H, \\Sigma\\rangle$.  Units: his $\\Sigma$ is the position\n",
    "  covariance over $\\eta$ (eq. 3.2); here $S$ is in position$^2$.  Floor\n",
    "  (`fe_floor`): the clamp $\\sqrt{S_{ii}} \\ge$ `fe_sigma_floor` on every mode\n",
    "  (the default at $10^{-8}$, the 2026-09-11 run), or the family's round-off floor\n",
    "  $S \\leftarrow S + \\mathrm{d}t\\,P$, $P_{jk} = (u^2/3)\\sum_i V_{ij}V_{ik}\\theta_i^2$,\n",
    "  whose Euler fixed point is GD's own discrete Lyapunov equilibrium\n",
    "  $P_{jk}/(1 - f_jf_k)$, $f = 1 - \\eta h$, exactly and with no pole, or none\n",
    "  (paper-literal).  `FreeEnergySigma`.\n",
    "\n",
    "The lockstep drives both (gradients, HVPs, eigensolves, third derivatives); the\n",
    "math and the self-checks (`_edge_selfcheck`, `_fe_selfcheck`) are in this cell.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# GRADIENT DESCENT -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Gradient descent is the beta = 0 member of the heavy-ball family with the\n",
    "# momentum state removed:  w <- w - eta g,  S* = 2/eta on lambda_1(H).\n",
    "import itertools\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='gd', name='gradient descent',\n",
    "    has_momentum=False,     # the state is w; the rod is delta alone\n",
    "    has_nu=False,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(H)$',\n",
    "    sharp_units='lambda_1(H)',\n",
    "    thr_formula='2/eta on lambda_1(H)',\n",
    "    extra_arms=('edge', 'fe'),  # the two literature models (documented in cell 12), GD only\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the two literature models (OPT['extra_arms'], below), read\n",
    "    from the hyperparameter cell at CALL time and validated here.\"\"\"\n",
    "    xhp = dict(edge_sharp=str(edge_sharp), edge_floor=str(edge_floor), edge_eps=float(edge_eps),\n",
    "               edge_x0=str(edge_x0), fe_rank=int(fe_rank), fe_eig_every=int(fe_eig_every),\n",
    "               fe_diag_only=int(fe_diag_only), fe_floor=str(fe_floor),\n",
    "               fe_sigma_floor=float(fe_sigma_floor), fe_floor_all=int(fe_floor_all))\n",
    "    for key, allowed in (('edge_sharp', EDGE_SHARP), ('edge_floor', EDGE_FLOORS),\n",
    "                         ('edge_x0', EDGE_X0), ('fe_floor', FE_FLOORS)):\n",
    "        assert xhp[key] in allowed, f\"{key} must be one of {allowed}, got {xhp[key]!r}\"\n",
    "    assert xhp['fe_rank'] >= 1 and xhp['fe_eig_every'] >= 1, xhp\n",
    "    return xhp\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): raw sharpness is the plotted quantity for GD.\"\"\"\n",
    "    return 2.0 / hp['eta'], 2.0 / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One gradient-descent step.\"\"\"\n",
    "    return w - hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"dw/dt = -eta g: gradient flow at the endpoint-mean gradient (the rods) or\n",
    "    at the centre's own (the stable flow).  Returns (dw, None, None).\"\"\"\n",
    "    return -hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (paper eq:gda):\n",
    "        ddelta/dt = eta [[g]] - 2 delta.\"\"\"\n",
    "    return -2.0 * u_pos + hp['eta'] * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: beta = 0 gives R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of sharpness lambda: eta lambda - 2 (eq:gda-linear).\"\"\"\n",
    "    return hp['eta'] * np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    return -hp['eta'] * gL, None, None\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the gradient-descent CENTRAL FLOW (paper\n",
    "    section \"Central Flow and Edge Coupling\", eq:central-flow and eq:sdcp):\n",
    "        dwbar/dt = -eta ( grad L + (1/2) T[Sigma] ),   Sigma = U X U^T,\n",
    "    persistence at the velocity level, forward Euler, gap linearised at wbar:\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta/2) Gram_U.\n",
    "    Returns (X, T_Sigma, A, B, info).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta']) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, None\n",
    "    return w + dt * (wdot - 0.5 * hp['eta'] * T_Sigma), None, None\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') in the flow dtype,\n",
    "    dw/dt = -(w - [w' - eta grad L(w')]), dw'/dt = -(w' - [w - eta grad L(w)])\n",
    "    (paper section \"Endpoint Rod Flow\"): each endpoint regresses toward the\n",
    "    gradient-descent image of the other.  Pushed through (wbar, delta) it is\n",
    "    the midpoint rows exactly (`_rod_selfcheck` (c)); at dt = 1 its Jacobi\n",
    "    Euler step is GD on the pair.  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.w_p = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_m = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        eta = hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        vw_p = (self.w_m - eta * gm) - self.w_p\n",
    "        vw_m = (self.w_p - eta * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# ---- the literature models (OPT['extra_arms']; documented in cell 12) ---------\n",
    "# Two published continuous-time models of GD at the edge, in the family clock\n",
    "# (one GD iteration = flow time 1): Marion's edge flow and Chodron de Courcel's\n",
    "# free-energy model.  Ported from the six-model notebook (archive/notebooks/\n",
    "# experiment_gd_mlp_cifar10_models.ipynb, 2026-09-10/11) onto float64 flow\n",
    "# state.  The lockstep cell drives them (gradients, HVPs, eigensolves, third\n",
    "# derivatives); the math is here.  Floors: each model's own by default (Eric,\n",
    "# 2026-09-27), the family's round-off floor as the alternative.\n",
    "EDGE_SHARP = ('power', 'rayleigh')\n",
    "EDGE_FLOORS = ('adaptive', 'fixed', 'roundoff', 'none')\n",
    "EDGE_X0 = ('proj', 'norm', 'eps')\n",
    "FE_FLOORS = ('clamp', 'roundoff', 'none')\n",
    "\n",
    "\n",
    "class EdgeFlowRod:\n",
    "    \"\"\"Marion's edge flow (arXiv:2606.18080, Definition 2 / Algorithm 1), the\n",
    "    oscillation half, in the family clock (his flow time is eta per GD step):\n",
    "\n",
    "        u <- H(wbar) u / ||H(wbar) u||                    (Eq. 5, one HVP)\n",
    "        x <- x (1 + dt (eta S - 2))                        (Eq. 6)\n",
    "\n",
    "    with S his sharpness estimate (||H u||, his MLP setting, or u.Hu).  The\n",
    "    centre dwbar/dt = -eta (g(wbar + x u) + g(wbar - x u))/2 (Eq. 4) is the\n",
    "    lockstep's.  On a Hessian mode the amplitude rate is eta lambda - 2 =\n",
    "    2(b - 1), the midpoint rod's linearisation, so x <- rho x with\n",
    "    rho = 1 + 2 dt (b - 1) is exactly the rod's per-substep multiplier.\n",
    "\n",
    "    State: a unit axis u in the flow dtype and a python-float log amplitude,\n",
    "    x = exp(logamp) -- the MidpointRod reason: unfloored, the amplitude loses\n",
    "    hundreds of e-folds on the approach.  Floors, applied after the step:\n",
    "      floor_clamp(eps)     x <- max(x, eps), his base level: adaptive\n",
    "                           eps_t = |grad L(wbar).u| (his section 4.2; gradient\n",
    "                           units on a position amplitude, as his Algorithm 1\n",
    "                           does) or a fixed eps (section 4.3);\n",
    "      floor_quadrature(q)  x^2 <- x^2 + q, the family's round-off floor on the\n",
    "                           one amplitude, q = R (1 - rho^2) (edge_floor_source).\n",
    "    Both return 1 if the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, u, x, dtype=torch.float64):\n",
    "        n = float(u.double().norm())\n",
    "        assert n > 0.0, \"the edge flow needs a nonzero initial axis\"\n",
    "        self.dtype = dtype\n",
    "        self.u = (u.double() / n).to(dtype)\n",
    "        self.logamp = math.log(x) if x > 0.0 else float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"edge-flow amplitude overflowed (log x = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def step(self, Hu, S_est, dt, hp):\n",
    "        \"\"\"One substep from the state at its start: the power step on u and the\n",
    "        linear amplitude update (his max(x, 0) included).  Returns the\n",
    "        amplitude's rate eta S - 2.\"\"\"\n",
    "        n = float(Hu.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = (Hu.double() / n).to(self.dtype)\n",
    "        rate = hp['eta'] * float(S_est) - 2.0\n",
    "        fac = 1.0 + dt * rate\n",
    "        self.logamp = (self.logamp + math.log(fac)) if fac > 0.0 else float('-inf')\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, eps):\n",
    "        if eps > 0.0 and self.logamp < math.log(eps):\n",
    "            self.logamp = math.log(eps)\n",
    "            return 1\n",
    "        return 0\n",
    "\n",
    "    def floor_quadrature(self, q):\n",
    "        if not q > 0.0:\n",
    "            return 0\n",
    "        la2, lq = 2.0 * self.logamp, math.log(q)\n",
    "        self.logamp = 0.5 * float(np.logaddexp(la2, lq))\n",
    "        return int(lq > la2)\n",
    "\n",
    "\n",
    "def edge_floor_source(p_u, b, hp, dt):\n",
    "    \"\"\"The round-off floor's per-substep source on the edge flow's amplitude:\n",
    "    q = R (1 - rho^2) of the memoryless map at b = S/S* (floor_source), p_u the\n",
    "    per-step rounding variance along the axis (roundoff_source_var).  b is held\n",
    "    above zero (a Rayleigh estimate can be non-positive).\"\"\"\n",
    "    b = max(float(b), 1e-12)\n",
    "    return float(floor_source(np.array([float(p_u)]), np.zeros(1), np.array([b]), hp, dt)[0])\n",
    "\n",
    "\n",
    "def edge_floor_fixed_point(p_u, b, hp):\n",
    "    \"\"\"sqrt(R) along the edge flow's axis: the amplitude the round-off floor\n",
    "    holds (NaN at or above the edge).\"\"\"\n",
    "    return float(floor_fixed_point_of(np.array([float(p_u)]), np.zeros(1), np.array([float(b)]), hp)[0])\n",
    "\n",
    "\n",
    "class FreeEnergySigma:\n",
    "    \"\"\"Chodron de Courcel's free-energy model (arXiv:2606.05326, eq. 3.4 and\n",
    "    3.8) on the top-r Hessian eigen-subspace, his section-4 protocol:\n",
    "    Sigma = V S V^T with V the eigenvectors (refreshed from the eigensolver,\n",
    "    NOT transported) and S an r x r float64 matrix in POSITION^2 units.\n",
    "\n",
    "    Units.  His ansatz theta~ = theta + sqrt(eta) dtheta (eq. 3.2) makes his\n",
    "    Sigma the position covariance divided by eta.  With Sigma_pos =\n",
    "    eta Sigma_paper his centre term -(eta^2/2) grad(H : Sigma_paper) is\n",
    "    -(eta/2) grad <H, Sigma> -- the central flow's -- and his\n",
    "    F = E + (eta/2) H : Sigma_paper is E + (1/2) <H, Sigma>.  The Sigma\n",
    "    equation is linear, so it reads the same in either unit; in the eigenbasis\n",
    "    it is entrywise,\n",
    "        dS_ij/dt = S_ij [ (1 - eta h_i)(1 - eta h_j) - 1 ],\n",
    "    the squared one-step GD multiplier minus one, zero at 2/eta; its Euler\n",
    "    step at dt = 1 is his exact discrete map.  The Hadamard factor\n",
    "    (1 - dt) 11^T + dt f f^T is PSD for dt <= 1, so a step preserves PSD\n",
    "    (Schur); both floors add a positive semidefinite matrix.\n",
    "\n",
    "    Floors, applied after the step (the paper has none):\n",
    "      floor_clamp(s, all_modes)  sqrt(S_ii) >= s on every tracked mode, or on\n",
    "                                 the leading one only (the 2026-09-11 k2-floor\n",
    "                                 run: 1e-8 on every mode);\n",
    "      floor_add(Q)               S <- S + Q, Q = dt P with P the round-off\n",
    "                                 covariance one GD step injects on V\n",
    "                                 (roundoff_cov).  The Euler fixed point\n",
    "                                 dt P_jk / (dt (1 - f_j f_k)) is GD's own\n",
    "                                 discrete Lyapunov equilibrium\n",
    "                                 P_jk / (1 - f_j f_k) -- on the diagonal the\n",
    "                                 family's R_j = p_j / 4 b_j (1 - b_j) -- exactly,\n",
    "                                 at every dt, with no pole in the source.\n",
    "    Both return how many tracked modes the floor dominated.  A basis refresh\n",
    "    maps S <- R S R^T, R = V_new^T V_old, and returns the trace that left the\n",
    "    new subspace (>= 0; 0 for an orthogonal re-basis).  diag_only keeps only\n",
    "    S's diagonal, the paper's literal reduction.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, V, eigs, diag_only=False):\n",
    "        self.V = V\n",
    "        self.r = int(V.shape[1])\n",
    "        self.eigs = self._np(eigs)\n",
    "        self.S = np.zeros((self.r, self.r), dtype=float)\n",
    "        self.diag_only = bool(diag_only)\n",
    "        self.n_steps = 0\n",
    "        self.leak_cum = 0.0\n",
    "\n",
    "    def _np(self, eigs):\n",
    "        a = eigs.detach().double().cpu().numpy() if torch.is_tensor(eigs) else eigs\n",
    "        return np.asarray(a, dtype=float).reshape(-1)[:self.r].copy()\n",
    "\n",
    "    def _keep_diag(self):\n",
    "        if self.diag_only:\n",
    "            self.S = np.diag(np.diag(self.S))\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"S = V^T (delta delta^T) V.  Returns the part of ||delta||^2 the\n",
    "        subspace does not hold.\"\"\"\n",
    "        c = (self.V.double().T @ delta.double()).detach().cpu().numpy()\n",
    "        self.S = np.outer(c, c)\n",
    "        self._keep_diag()\n",
    "        return float(delta.double().norm()) ** 2 - float(c @ c)\n",
    "\n",
    "    def refresh(self, V_new, eigs_new):\n",
    "        R = (V_new.double().T @ self.V.double()).detach().cpu().numpy()\n",
    "        S_new = R @ self.S @ R.T\n",
    "        S_new = 0.5 * (S_new + S_new.T)\n",
    "        if self.diag_only:\n",
    "            S_new = np.diag(np.diag(S_new))\n",
    "        leak = float(np.trace(self.S) - np.trace(S_new))\n",
    "        self.V = V_new\n",
    "        self.eigs = self._np(eigs_new)\n",
    "        self.S = S_new\n",
    "        self.leak_cum += leak\n",
    "        return leak\n",
    "\n",
    "    def step(self, dt, hp):\n",
    "        \"\"\"One Euler substep of the Sigma equation.  Returns the amplitude's\n",
    "        log-rate before the step, (1/2) d log tr S / dt =\n",
    "        (1/2) sum_i S_ii (f_i^2 - 1) / tr S.\"\"\"\n",
    "        f = 1.0 - hp['eta'] * self.eigs\n",
    "        tr = float(np.trace(self.S))\n",
    "        rate = 0.5 * float(np.sum(np.diag(self.S) * (f * f - 1.0))) / tr if tr > 0.0 else float('nan')\n",
    "        self.S = self.S * (1.0 + dt * (np.outer(f, f) - 1.0))\n",
    "        self._keep_diag()\n",
    "        self.n_steps += 1\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, s, all_modes=True):\n",
    "        if not s > 0.0:\n",
    "            return 0\n",
    "        idx = np.arange(self.r) if all_modes else np.arange(1)\n",
    "        low = idx[np.diag(self.S)[idx] < s * s]\n",
    "        self.S[low, low] = s * s\n",
    "        return int(len(low))\n",
    "\n",
    "    def floor_add(self, Q):\n",
    "        Q = np.asarray(Q, dtype=float)\n",
    "        binds = int(np.sum(np.diag(Q) > np.diag(self.S)))\n",
    "        self.S = self.S + Q\n",
    "        self._keep_diag()\n",
    "        return binds\n",
    "\n",
    "    def roundoff_cov(self, theta, dtype):\n",
    "        \"\"\"P: the covariance one step's rounding of the stored iterate injects\n",
    "        on the tracked subspace, P_jk = (u^2/3) sum_i V_ij V_ik theta_i^2, u =\n",
    "        eps/2 of the modelled dtype -- roundoff_source_var's p_j on the\n",
    "        diagonal.\"\"\"\n",
    "        u = float(torch.finfo(dtype).eps) / 2.0\n",
    "        Vd = self.V.double()\n",
    "        P = ((u * u / 3.0) * ((Vd.T * (theta.double() ** 2)) @ Vd)).detach().cpu().numpy()\n",
    "        return 0.5 * (P + P.T)\n",
    "\n",
    "    def roundoff_fixed_point(self, P, hp):\n",
    "        \"\"\"sqrt(R_jj) = sqrt(P_jj / (1 - f_j^2)) per mode: the amplitude the\n",
    "        round-off floor holds (NaN at or above the edge).\"\"\"\n",
    "        b = hp['eta'] * self.eigs / 2.0\n",
    "        return np.asarray(floor_fixed_point_of(np.diag(P), np.zeros(self.r), b, hp), dtype=float)\n",
    "\n",
    "    def S_tensor(self, device, dtype=torch.float64):\n",
    "        return torch.as_tensor(self.S, device=device, dtype=dtype)\n",
    "\n",
    "    def centre_force(self, nabla_H):\n",
    "        \"\"\"T[Sigma] = grad <H, V S V^T> = nabla_H^T (metric * vech S): the\n",
    "        central flow's T_Sigma assembly (central_sdcp) with S in place of X.\n",
    "        nabla_H is the apply_to_pairs stack of grad(v_i^T H v_j) over V.\"\"\"\n",
    "        dev, dty = nabla_H.device, nabla_H.dtype\n",
    "        return nabla_H.T @ (_upper_metric(self.r, dev, dty) * mat_to_upper(self.S_tensor(dev, dty)))\n",
    "\n",
    "    def trace(self):\n",
    "        return float(np.trace(self.S))\n",
    "\n",
    "    def eigvals(self):\n",
    "        return np.sort(np.linalg.eigvalsh(0.5 * (self.S + self.S.T)))[::-1].copy()\n",
    "\n",
    "    def top_axis(self):\n",
    "        \"\"\"The rank-one read-out: the leading eigenvector of Sigma (float64) and\n",
    "        sqrt of its eigenvalue, as the central flow reads X.\"\"\"\n",
    "        evals, evecs = np.linalg.eigh(0.5 * (self.S + self.S.T))\n",
    "        c = torch.as_tensor(evecs[:, -1], device=self.V.device, dtype=torch.float64)\n",
    "        return self.V.double() @ c, math.sqrt(max(float(evals[-1]), 0.0))\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        tr = self.trace()\n",
    "        return 0.5 * math.log(tr) if tr > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def h_norm(self):\n",
    "        \"\"\"sqrt(tr(H Sigma H)) = sqrt(sum_i h_i^2 S_ii), exact in the eigenbasis.\"\"\"\n",
    "        return math.sqrt(max(float(np.sum(self.eigs ** 2 * np.diag(self.S))), 0.0))\n",
    "\n",
    "    def F_minus_E(self):\n",
    "        \"\"\"(1/2) <H, Sigma> = (1/2) sum_i h_i S_ii (eq. 3.8).\"\"\"\n",
    "        return 0.5 * float(np.sum(self.eigs * np.diag(self.S)))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.05, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is eta lambda - 2 per mode;  (b) EndpointPair.step at dt = 1\n",
    "    is GD on the pair;  (c) the pair at dt = 0.1 (500 substeps, non-quadratic\n",
    "    loss) equals the midpoint rows integrated by forward Euler;  (d) the floor\n",
    "    is antisymmetric;  (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 40.0, 41.0):\n",
    "        f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam], dtype=f64), None, None, hp, 0)\n",
    "        worst_a = max(worst_a, abs(float(f_pos[0]) - (eta * lam - 2.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([38.0, 30.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    w1 = w0 - eta * gL(w0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = pair.w_m - eta * gL(pair.w_m), pair.w_p - eta * gL(pair.w_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        err_b = max(err_b, float((pair.w_p - tp).abs().max()), float((pair.w_m - tm).abs().max()))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    wb, dl = 0.5 * (w1 + w0), 0.5 * (w1 - w0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        wb = wb + dt * stable_field(gbar, None, None, hp, 0)[0]\n",
    "        dl = dl + dt * (eta * h - 2.0 * dl)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    c0 = pair.centre().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.05, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z with\n",
    "    lam = lam0 + y + (kappa/2) z^2: k = 1, u1 = e_x, grad lam1 = (0, 1, kappa z),\n",
    "    sigma_cf = 2 [<grad lam1, -eta grad L>]_+ / (eta |grad lam1|^2) (eq:k1).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    thr = 2.0 / eta\n",
    "    lam0 = thr - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def sigma_cf(y, z):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ (-eta * gradL)), 0.0) / (eta * float(g @ g))\n",
    "\n",
    "    def substep(y, z, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf = -eta * gradL\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3), wf, dt, hp, thr,\n",
    "                                         solver=solver, exact_k1=exact_k1)\n",
    "        w_new, _, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), None, None, wf, None, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr - lam0 - 0.5 * kappa * z0 * z0\n",
    "    assert sigma_cf(y0, z0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = y0, z0\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z)\n",
    "            xv, y, z, _, _ = substep(y, z, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res = 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = thr - lam0, 0.0\n",
    "        xv, _, _, A0, B0 = substep(y, z, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30), abs(xv - sigma_cf(y, z)) / sigma_cf(y, z))\n",
    "    assert worst_res < 1e-6, worst_res      # the toy's gap is ~1e-5 at contact; rounding of thr - lam1 shows through\n",
    "    y, z = y0, z0\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, y, z, _, _ = substep(y, z, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return err, gapmax, worst_res, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (GD): rate == eta lambda - 2 {_r[0]:.1e};  endpoint unit step == GD map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (GD): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005;  max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e};  contact residual {_c[2]:.1e};  k=1 closed form vs SDCPSolver {_c[3]:.1e}\")\n",
    "\n",
    "\n",
    "def _edge_selfcheck(eta=0.05, dt=0.1, seed=0):\n",
    "    \"\"\"On the quadratic L = (1/2) w.H w, H = diag(50, 40, 30) (2/eta = 40 in\n",
    "    the middle):  (a) with u = e_j the amplitude obeys x_n = x_0 rho^n,\n",
    "    rho = 1 + dt (eta lambda_j - 2), fixed at 2/eta, decaying below it;\n",
    "    (b) a random axis converges to e_1 under the power step;  (c) the\n",
    "    symmetrised gradient is H wbar whatever x is (the centre is gradient flow\n",
    "    on a quadratic);  (d) the round-off floor lands the amplitude on\n",
    "    sqrt(R) = sqrt(p / 4b(1-b)) from above and below (b = 0.75, 0.95);\n",
    "    (e) the clamp holds x at eps, and q = 0 is a no-op.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    lam = torch.tensor([50.0, 40.0, 30.0], dtype=f64)\n",
    "    H = torch.diag(lam)\n",
    "    err_a = 0.0\n",
    "    for j, lam_j in enumerate(lam.tolist()):\n",
    "        u = torch.zeros(3, dtype=f64)\n",
    "        u[j] = 1.0\n",
    "        rod = EdgeFlowRod(u, 1e-3)\n",
    "        for _ in range(200):\n",
    "            rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "        pred = math.log(1e-3) + 200 * math.log(1.0 + dt * (eta * lam_j - 2.0))\n",
    "        err_a = max(err_a, abs(rod.logamp - pred))\n",
    "    assert err_a < 1e-9, err_a\n",
    "    rod = EdgeFlowRod(torch.randn(3, generator=g, dtype=f64), 1.0)\n",
    "    for _ in range(300):\n",
    "        rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "    err_b = 1.0 - abs(float(rod.u[0]))\n",
    "    assert err_b < 1e-8, err_b\n",
    "    wb = torch.randn(3, generator=g, dtype=f64)\n",
    "    err_c = float((0.5 * (H @ (wb + 0.3 * rod.u) + H @ (wb - 0.3 * rod.u)) - H @ wb).abs().max())\n",
    "    assert err_c < 1e-12, err_c\n",
    "    p, err_d = 1e-14, 0.0\n",
    "    for b in (0.75, 0.95):\n",
    "        lam_b = 2.0 * b / eta\n",
    "        R = p / (4.0 * b * (1.0 - b))\n",
    "        assert abs(edge_floor_fixed_point(p, b, hp) / math.sqrt(R) - 1.0) < 1e-12\n",
    "        q = edge_floor_source(p, b, hp, dt)\n",
    "        for x0 in (1.0, 1e-30):\n",
    "            rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), x0)\n",
    "            for _ in range(4000):\n",
    "                rod.step(torch.tensor([lam_b, 0.0, 0.0], dtype=f64), lam_b, dt, hp)\n",
    "                rod.floor_quadrature(q)\n",
    "            err_d = max(err_d, abs(rod.amp() / math.sqrt(R) - 1.0))\n",
    "    assert err_d < 1e-9, err_d\n",
    "    rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), 1e-3)\n",
    "    n_bound = 0\n",
    "    for _ in range(300):\n",
    "        rod.step(torch.tensor([30.0, 0.0, 0.0], dtype=f64), 30.0, dt, hp)\n",
    "        n_bound += rod.floor_clamp(1e-6)\n",
    "    la0 = rod.logamp\n",
    "    rod.floor_quadrature(0.0)\n",
    "    err_e = max(abs(rod.amp() / 1e-6 - 1.0), abs(rod.logamp - la0))\n",
    "    assert err_e < 1e-12 and n_bound > 0, (err_e, n_bound)\n",
    "    return err_a, err_b, err_c, err_d, err_e\n",
    "\n",
    "\n",
    "def _fe_selfcheck(eta=0.05, dt=0.1, n=4, seed=0):\n",
    "    \"\"\"(i) Quadratic, V = I: S_ii(n) = S_ii(0) (1 + dt((1 - eta h_i)^2 - 1))^n,\n",
    "    rate positive above 2/eta, zero at it and at h = 0, negative between;\n",
    "    (ii) on a cubic + quartic loss with an analytic Hessian, centre_force\n",
    "    (the apply_to_pairs / _upper_metric / mat_to_upper assembly the lockstep\n",
    "    uses) equals a central difference of Phi(w) = <H(w), V S V^T>;\n",
    "    (iii) the refresh leak is 0 for an orthogonal re-basis and >= 0 for a\n",
    "    subspace change;  (iv) F - E and ||h|| read (1/2) sum h_i S_ii and\n",
    "    sqrt(sum h_i^2 S_ii);  (v) the round-off floor S += dt P lands S on GD's\n",
    "    discrete Lyapunov equilibrium P_jk / (1 - f_j f_k) from above and below,\n",
    "    whose diagonal is the family's roundoff_equilibrium, and roundoff_cov's\n",
    "    diagonal is roundoff_source_var's p_j;  (vi) the clamp floors every mode or\n",
    "    the leading one.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    rng = np.random.default_rng(seed)\n",
    "    # (i)\n",
    "    hs = np.array([60.0, 40.0, 20.0, 0.0])\n",
    "    sig = FreeEnergySigma(torch.eye(4, dtype=f64), hs)\n",
    "    sig.S = np.eye(4)\n",
    "    for _ in range(50):\n",
    "        sig.step(dt, hp)\n",
    "    pred = (1.0 + dt * ((1.0 - eta * hs) ** 2 - 1.0)) ** 50\n",
    "    err_i = float(np.max(np.abs(np.diag(sig.S) / pred - 1.0)))\n",
    "    rate = (1.0 - eta * hs) ** 2 - 1.0\n",
    "    assert rate[0] > 0 and abs(rate[1]) < 1e-12 and rate[2] < 0 and abs(rate[3]) < 1e-12, rate\n",
    "    assert err_i < 1e-10, err_i\n",
    "    # (ii)\n",
    "    Aq = rng.normal(size=(n, n))\n",
    "    Hq = Aq @ Aq.T\n",
    "    _c = rng.normal(size=(n, n, n))\n",
    "    c3 = sum(_c.transpose(p) for p in itertools.permutations(range(3)))    # fully symmetric\n",
    "\n",
    "    def hess(w):\n",
    "        return Hq + np.einsum('ijk,k->ij', c3, w) + 0.6 * np.diag(w ** 2)\n",
    "\n",
    "    r = 3\n",
    "    Q, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    M = rng.normal(size=(r, r))\n",
    "    S0 = M @ M.T\n",
    "    w = rng.normal(size=n)\n",
    "    c3_t, w_t = torch.as_tensor(c3), torch.as_tensor(w)\n",
    "    grad_vHv = lambda a, b: torch.einsum('ijk,i,j->k', c3_t, a, b) + 1.2 * w_t * a * b\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    nabla_H = apply_to_pairs(grad_vHv, torch.as_tensor(Q))\n",
    "    T_S = sig.centre_force(nabla_H).numpy()\n",
    "    Phi = lambda x: float(np.sum(hess(x) * (Q @ S0 @ Q.T)))\n",
    "    fd = np.array([(Phi(w + 1e-5 * e) - Phi(w - 1e-5 * e)) / 2e-5 for e in np.eye(n)])\n",
    "    err_ii = float(np.max(np.abs(fd - T_S)) / max(np.max(np.abs(fd)), 1e-30))\n",
    "    assert err_ii < 1e-6, err_ii\n",
    "    # (iii)\n",
    "    O, _ = np.linalg.qr(rng.normal(size=(r, r)))\n",
    "    leak0 = sig.refresh(torch.as_tensor(Q @ O), np.array([3.0, 2.0, 1.0]))\n",
    "    Q2, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    leak1 = sig.refresh(torch.as_tensor(Q2), np.array([3.0, 2.0, 1.0]))\n",
    "    assert abs(leak0) < 1e-10 and leak1 >= -1e-12, (leak0, leak1)\n",
    "    # (iv)\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    err_iv = max(abs(sig.F_minus_E() - 0.5 * np.sum(np.array([3.0, 2.0, 1.0]) * np.diag(S0))),\n",
    "                 abs(sig.h_norm() ** 2 - np.sum(np.array([3.0, 2.0, 1.0]) ** 2 * np.diag(S0))))\n",
    "    assert err_iv < 1e-10, err_iv\n",
    "    # (v)\n",
    "    b = np.array([0.9, 0.75, 0.5])\n",
    "    hv = 2.0 * b / eta\n",
    "    B = rng.normal(size=(3, 3))\n",
    "    P = 1e-14 * (B @ B.T + 0.1 * np.eye(3))\n",
    "    f = 1.0 - eta * hv\n",
    "    R = P / (1.0 - np.outer(f, f))\n",
    "    err_v = float(np.max(np.abs(np.diag(R) / roundoff_equilibrium(np.diag(P), 0.0, b, 0.0) - 1.0)))\n",
    "    for S_init in (np.zeros((3, 3)), 1e-6 * np.eye(3)):\n",
    "        sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "        sig.S = S_init.copy()\n",
    "        for _ in range(3000):\n",
    "            sig.step(dt, hp)\n",
    "            sig.floor_add(dt * P)\n",
    "        err_v = max(err_v, float(np.max(np.abs(sig.S - R)) / np.max(np.abs(R))))\n",
    "    theta = torch.as_tensor(rng.normal(size=n))\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    p_j, _ = roundoff_source_var(theta, None, torch.float32, torch.as_tensor(Q))\n",
    "    err_v = max(err_v, float(np.max(np.abs(np.diag(sig.roundoff_cov(theta, torch.float32)) / p_j.numpy() - 1.0))))\n",
    "    assert err_v < 1e-9, err_v\n",
    "    # (vi)\n",
    "    sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "    sig.S = np.diag([1e-20, 1.0, 1e-20])\n",
    "    nb_lead = sig.floor_clamp(1e-8, all_modes=False)\n",
    "    nb_all = sig.floor_clamp(1e-8, all_modes=True)\n",
    "    assert nb_lead == 1 and nb_all == 1 and np.allclose(np.diag(sig.S), [1e-16, 1.0, 1e-16], rtol=1e-12, atol=0.0), \\\n",
    "        (nb_lead, nb_all, np.diag(sig.S))\n",
    "    return err_i, err_ii, abs(leak0), err_iv, err_v\n",
    "\n",
    "\n",
    "_x = _edge_selfcheck()\n",
    "print(f\"edge-flow self-check: amplitude closed form {_x[0]:.1e};  |1 - u.e1| after the power step {_x[1]:.1e};  \"\n",
    "      f\"symmetrised gradient {_x[2]:.1e};  round-off floor lands on sqrt(R) {_x[3]:.1e};  clamp {_x[4]:.1e}\")\n",
    "_x = _fe_selfcheck()\n",
    "print(f\"free-energy self-check: S_ii closed form {_x[0]:.1e};  centre_force vs finite difference {_x[1]:.1e};  \"\n",
    "      f\"orthogonal re-basis leak {_x[2]:.1e};  F-E, ||h|| {_x[3]:.1e};  round-off floor lands on GD's Lyapunov {_x[4]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "loss               = 'mse'      # 'mse' (the paper's runs) | 'xent'\n",
    "\n",
    "# ---- the optimizer of the main window ----------------------------------------\n",
    "# w <- w - eta grad L.  Threshold 2/eta on lambda_1(H).  Crossings at 5000\n",
    "# examples (paper tab:probes): eta = 0.05 -> t_c 9800 (2/eta = 40).\n",
    "learning_rate      = 0.05       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 11800      # T:  t_c + 2000\n",
    "warmup_iterations  = 7800       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm, every probe; also the floor's block length\n",
    "n_eig              = 6          # eigenvalues tracked per arm; >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated arms, each KIND or KIND@FLOOR (cell 0 has the table):\n",
    "#   mprod, eprod          the rods; @f32 (the default: the discrete arm's float32\n",
    "#                         round-off), @f64 (round-off modelled in float64), @none (unfloored)\n",
    "#   edge                  Marion's edge flow; @adaptive (his, the default) | @fixed | @roundoff | @none\n",
    "#   fe                    the free-energy model; @clamp (the default) | @roundoff | @none\n",
    "# and any arm may end in :s32 or :s64, its STATE dtype (default flow_dtype), e.g.\n",
    "# 'mprod+mprod:s32' runs the floored rod in float64 and float32 state side by side.\n",
    "# The discrete optimizer always runs; arms='' runs the discrete arms alone.\n",
    "arms               = 'mprod+mprod@f64+mprod@none+eprod+eprod@none+edge+edge@none+fe+fe@none'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # the family standard\n",
    "\n",
    "# ---- the discrete controls ---------------------------------------------------\n",
    "disc64             = 1          # 1: a second gradient descent in FLOAT64 from the same initialisation\n",
    "                                # (its own float64 copy of the data and the loss), recorded like the\n",
    "                                # float32 arm; the precision test of the round-off model\n",
    "# Discrete-only probes from the same initialisation, '+'-separated OPT:ETA[@f64] (OPT in gd | hb |\n",
    "# rmsprop; @f64 runs it in float64), each run to its own crossing + probe_tail and stopped.  The\n",
    "# precision figure pairs every float32 run with the float64 run of the same OPT:ETA (the main window's\n",
    "# pair is disc / disc64).  Crossings at 5000 examples (paper tab:probes): gd 0.075 -> 4600;\n",
    "# hb 0.3 -> 4800, 0.4 -> 2900;  rmsprop 2e-6 -> 2500, 5e-6 -> 1000, 1e-5 -> 800.  '' runs none.\n",
    "probes             = 'gd:0.075+gd:0.075@f64'\n",
    "floor_filter       = 2          # the flip estimator the figures and tables use (cell 17): 0 = a_t, 1 = the pair\n",
    "                                # average, 2 = the [1,2,1]/4 average -- each against its own prediction; every\n",
    "                                # order is exported.  1 and 2 cancel the drift's alternating second difference\n",
    "probe_tail         = 1000       # iterations a probe runs past its own crossing (the transition and the arrest)\n",
    "probe_beta         = 0.9        # heavy ball's beta (EMA convention), the canonical value\n",
    "probe_beta2        = 0.99       # RMSProp's beta2, epsilon and nu clamp, the canonical values\n",
    "probe_epsilon      = 1e-8\n",
    "probe_nu_floor     = 1e-16\n",
    "\n",
    "# ---- the edge flow (Marion; cell 12) -- knobs read by extra_hyper() ----------\n",
    "edge_sharp         = 'power'    # 'power' = ||H u|| | 'rayleigh' = u.Hu\n",
    "edge_floor         = 'adaptive' # the floor of an 'edge' arm with no @: 'adaptive' | 'fixed' | 'roundoff' | 'none'\n",
    "edge_eps           = 1e-5       # the fixed base level (floor 'fixed' only)\n",
    "edge_x0            = 'proj'     # x_0 at the handoff: 'proj' = |<dhat, u_1>| | 'norm' | 'eps'\n",
    "\n",
    "# ---- the free-energy model (Chodron de Courcel; cell 12) ---------------------\n",
    "fe_rank            = 3          # r: Sigma = V S V^T on the top-r Hessian eigenvectors\n",
    "fe_eig_every       = 10         # V refresh cadence in SUBSTEPS (the canonical notebook's value)\n",
    "fe_diag_only       = 0          # 1: zero S's off-diagonals, his literal reduction\n",
    "fe_floor           = 'clamp'    # the floor of an 'fe' arm with no @: 'clamp' | 'roundoff' | 'none'\n",
    "fe_sigma_floor     = 1e-8       # the clamp level\n",
    "fe_floor_all       = 1          # the clamp on EVERY tracked mode (0: the leading one only)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_rank         = 3          # tracked modes: every floored rod floors them, every arm reports them\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- unused here, read by the shared GD cell's interface ---------------------\n",
    "central_rank       = 3\n",
    "central_exact_k1   = 1\n",
    "central_eig_tol    = 1e-10\n",
    "sdcp_threshold_frac = 0.975\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'floor_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  threshold(lambda_1)={2 / learning_rate:.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  disc64={disc64}  probes={probes!r}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-instruments",
   "metadata": {},
   "source": [
    "## The floor instruments\n",
    "\n",
    "What a discrete arm's floor is compared with, and how it is read.  The round-off\n",
    "model of cell 11 predicts the stationary variance $R_j$ of the optimizer's state on\n",
    "a tracked mode, and the rods are floored to $\\sqrt{R_j}$.  A discrete arm is read\n",
    "through its flip $a_t$ (eq:decomp), a second difference of the state, so the\n",
    "like-for-like prediction is the flip's own stationary variance under the same\n",
    "linear recursion, $\\mathrm{Var}\\,a_j$ ($= R_j$ at the threshold, $0.38\\,R_j$ at\n",
    "$b = 1/2$ for GD).  `FloorMeter` freezes the arm's top `floor_rank` modes at each\n",
    "eigensolve and closes the next `sharpness_every` iterations as a block RMS of\n",
    "$\\langle a_t, u_j\\rangle$.  `DiscreteProbe` runs one more optimizer -- gradient\n",
    "descent, heavy ball or RMSProp -- from the shared initialisation, alone, to its own\n",
    "crossing plus `probe_tail`.  The self-check is a Monte Carlo of the recursion.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "instruments",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FLOOR INSTRUMENTS -- what a discrete arm's floor is compared with, and how\n",
    "# =============================================================================\n",
    "# The round-off model of cell 11 predicts the stationary variance R_j of the\n",
    "# OPTIMIZER'S STATE on a tracked mode (the rods are floored to sqrt(R_j)).  A\n",
    "# discrete arm is read through its flip a_t = (-1)^t (e_t - 2 e_{t+1} + e_{t+2})/4\n",
    "# (eq:decomp) on each mode, a second difference of the state.\n",
    "#\n",
    "# THE FILTERS.  The flip also carries the second difference of the centre's\n",
    "# smooth drift, which a_t's (-1)^t turns into an ALTERNATING term -- and, through\n",
    "# any error or staleness of the frozen basis, it leaks into every projection.\n",
    "# In float32 it is buried under round-off; in float64 it is all one sees (the\n",
    "# 2026-10-01 short run: |<a, u_1>| ~ 3e-11 against a float64 round-off of 4e-18).\n",
    "# Averaging consecutive flips cancels alternating content, so the meter reports\n",
    "# three estimators of the same flip, order k = 0, 1, 2:\n",
    "#     k = 0   a_t                                  stencil (1, -2, 1)/4 on e_t..e_{t+2}\n",
    "#     k = 1   (a_t + a_{t+1})/2                    (1, -3, 3, -1)/8\n",
    "#     k = 2   (a_t + 2 a_{t+1} + a_{t+2})/4        (1, -4, 6, -4, 1)/16\n",
    "# each against ITS OWN prediction, the variance of that stencil under the\n",
    "# round-off recursion x_{t+1} = T x_t + xi_t, cov xi = diag(p, m) (T the mode's\n",
    "# one-step map, cell 11).  Near the threshold the round-off response alternates\n",
    "# slowly, so all three predictions approach R_j; the drift does not survive the\n",
    "# filter.  For GD, Var a / R = b^4 + b(1-b)((1+2b)^2 + 1)/4 (k = 0).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "FLOOR_STENCILS = {0: np.array([1.0, -2.0, 1.0]) / 4.0,\n",
    "                  1: np.array([1.0, -3.0, 3.0, -1.0]) / 8.0,\n",
    "                  2: np.array([1.0, -4.0, 6.0, -4.0, 1.0]) / 16.0}\n",
    "FLOOR_FILTER_TITLE = {0: r'$a_t$', 1: r'$(a_t + a_{t+1})/2$', 2: r'$(a_t + 2a_{t+1} + a_{t+2})/4$'}\n",
    "\n",
    "\n",
    "def lyapunov_stationary(T, Q):\n",
    "    \"\"\"R = T R T' + Q for a stable 2x2 map (vec form).\"\"\"\n",
    "    n = T.shape[0]\n",
    "    return np.linalg.solve(np.eye(n * n) - np.kron(T, T), Q.reshape(-1)).reshape(n, n)\n",
    "\n",
    "\n",
    "def stencil_variance(v, p, m, b, beta):\n",
    "    \"\"\"Var(sum_i v_i e_{t+i}) on each mode, e the position row of the round-off\n",
    "    recursion at fraction b_j of the threshold with sources (p_j, m_j):\n",
    "        e_{t+i} = c T^i x_t + sum_{l<i} c T^{i-1-l} xi_{t+l},\n",
    "    so the variance is g R g' + sum_l h_l Q h_l'.  NaN at or above the\n",
    "    threshold.  Vectorised over modes.\"\"\"\n",
    "    v = np.asarray(v, dtype=float)\n",
    "    p, m, b = (np.atleast_1d(np.asarray(x, dtype=float)) for x in (p, m, b))\n",
    "    out = np.full(len(b), np.nan)\n",
    "    c = np.array([1.0, 0.0])\n",
    "    for j in range(len(b)):\n",
    "        if not (0.0 < b[j] < 1.0):\n",
    "            continue\n",
    "        T = optimizer_mode_map(b[j], beta)\n",
    "        Q = np.diag([p[j], m[j]])\n",
    "        R = lyapunov_stationary(T, Q)\n",
    "        Tp = [np.eye(2)]\n",
    "        for _ in range(len(v)):\n",
    "            Tp.append(Tp[-1] @ T)\n",
    "        g = sum(v[i] * (c @ Tp[i]) for i in range(len(v)))\n",
    "        var = float(g @ R @ g)\n",
    "        for l in range(len(v) - 1):\n",
    "            h = sum(v[i] * (c @ Tp[i - 1 - l]) for i in range(l + 1, len(v)))\n",
    "            var += float(h @ Q @ h)\n",
    "        out[j] = var\n",
    "    return out\n",
    "\n",
    "\n",
    "def flip_variance(p, m, b, beta):\n",
    "    \"\"\"Var(a_t): stencil_variance of the k = 0 flip.\"\"\"\n",
    "    return stencil_variance(FLOOR_STENCILS[0], p, m, b, beta)\n",
    "\n",
    "\n",
    "class FloorMeter:\n",
    "    \"\"\"The round-off floor of one discrete arm.  At every eigensolve it freezes\n",
    "    a Euclidean-orthonormal basis of the arm's top `rank` modes and records\n",
    "    the predictions there, from the arm's own centre and sharpness: sqrt(R_j)\n",
    "    (the state's) and, per filter order k, the filtered flip's.  Between\n",
    "    eigensolves it stores <a_t, u_j> every iteration; a block's RMS is taken\n",
    "    after filtering WITHIN the block (the basis is constant there).  Block i\n",
    "    starts at t[i].\"\"\"\n",
    "\n",
    "    def __init__(self, rank, beta, unit_roundoff):\n",
    "        self.rank, self.beta, self.u = int(rank), float(beta), float(unit_roundoff)\n",
    "        self.U = None\n",
    "        self.t, self.b, self.sqrtR = [], [], []\n",
    "        self.pred = {k: [] for k in FLOOR_STENCILS}\n",
    "        self.blocks = []                 # per block: (n_k, rank) projections <a_t, u_j>\n",
    "        self.cur = []\n",
    "        self.c_t, self.c = [], []        # every projection, with its iteration, for the export\n",
    "\n",
    "    def add(self, a, t=None):\n",
    "        if self.U is None or a is None:\n",
    "            return\n",
    "        c = (self.U.T @ a.double()).cpu().numpy()\n",
    "        self.cur.append(c)\n",
    "        self.c.append(c)\n",
    "        self.c_t.append(-1 if t is None else int(t))\n",
    "\n",
    "    def _close(self):\n",
    "        if self.U is not None and len(self.blocks) < len(self.t):\n",
    "            self.blocks.append(np.asarray(self.cur, dtype=float).reshape(-1, self.rank))\n",
    "        self.cur = []\n",
    "\n",
    "    def cadence(self, t, wbar, U, b, step_bar=None):\n",
    "        self._close()\n",
    "        self.U = ortho_track(U, self.rank).double()\n",
    "        U2 = (self.U ** 2).T\n",
    "        k2 = self.u * self.u / 3.0\n",
    "        p = (k2 * (U2 @ (wbar.double() ** 2))).cpu().numpy()\n",
    "        m = (k2 * (U2 @ (step_bar.double() ** 2))).cpu().numpy() if step_bar is not None else np.zeros(self.rank)\n",
    "        b = np.asarray(b, dtype=float)[:self.rank]\n",
    "        self.t.append(int(t))\n",
    "        self.b.append(b.copy())\n",
    "        self.sqrtR.append(np.sqrt(roundoff_equilibrium(p, m, b, self.beta)))\n",
    "        for k, v in FLOOR_STENCILS.items():\n",
    "            self.pred[k].append(np.sqrt(stencil_variance(v, p, m, b, self.beta)))\n",
    "\n",
    "    def close(self):\n",
    "        self._close()\n",
    "        self.U = None\n",
    "\n",
    "    @staticmethod\n",
    "    def _filter(C, k):\n",
    "        \"\"\"The order-k flip estimator from consecutive flips, within one block.\"\"\"\n",
    "        if k == 0:\n",
    "            return C\n",
    "        w = np.array([1.0, 1.0]) / 2.0 if k == 1 else np.array([1.0, 2.0, 1.0]) / 4.0\n",
    "        n = len(C) - len(w) + 1\n",
    "        if n <= 0:\n",
    "            return np.zeros((0, C.shape[1]))\n",
    "        return sum(w[i] * C[i:i + n] for i in range(len(w)))\n",
    "\n",
    "    def arrays(self, k=None):\n",
    "        \"\"\"(t, b, sqrtR, pred_k, rms_k, nblk) for filter order k (default the\n",
    "        `floor_filter` knob); an open last block reads NaN.\"\"\"\n",
    "        k = int(floor_filter) if k is None else int(k)\n",
    "        n = len(self.t)\n",
    "        rms = np.full((n, self.rank), np.nan)\n",
    "        nblk = np.zeros(n)\n",
    "        for i, C in enumerate(self.blocks[:n]):\n",
    "            F = self._filter(C, k)\n",
    "            if len(F):\n",
    "                rms[i] = np.sqrt(np.mean(F * F, axis=0))\n",
    "                nblk[i] = len(F)\n",
    "        sh = (n, self.rank)\n",
    "        return (np.asarray(self.t, dtype=float), np.asarray(self.b, dtype=float).reshape(sh),\n",
    "                np.asarray(self.sqrtR, dtype=float).reshape(sh), np.asarray(self.pred[k], dtype=float).reshape(sh),\n",
    "                rms, nblk)\n",
    "\n",
    "\n",
    "PROBE_KINDS = ('gd', 'hb', 'rmsprop')\n",
    "PROBE_TITLE = {'gd': 'gradient descent', 'hb': 'heavy ball', 'rmsprop': 'RMSProp'}\n",
    "\n",
    "\n",
    "class DiscreteProbe:\n",
    "    \"\"\"One discrete optimizer from the shared initialisation, run alone, with\n",
    "    its own eigensolver and FloorMeter: gradient descent, heavy ball (EMA,\n",
    "    w <- w - eta m) or RMSProp (no bias correction), in the dtype of `w0`.\n",
    "    Stops `tail` iterations after its own crossing (never, for tail=None).\n",
    "    The effective sharpness and threshold are the canonical notebooks':\n",
    "    lambda_1 against 2/eta (GD), eta lambda_1 against 2(1+beta)/(1-beta) (HB),\n",
    "    eta lambda_max(P^-1 H) against 2 (RMSProp).  Per-iteration records\n",
    "    (loss, ||a_t||, ||dhat||) are indexed by the iteration from t = 0.\"\"\"\n",
    "\n",
    "    def __init__(self, name, kind, eta, w0, lossf, rank, n_eig_p, tail, beta=0.9, beta2=0.99,\n",
    "                 eps=1e-8, nu_floor=1e-16):\n",
    "        assert kind in PROBE_KINDS, f\"probe kind must be one of {PROBE_KINDS}, got {kind!r}\"\n",
    "        self.name, self.kind, self.eta = name, kind, float(eta)\n",
    "        self.beta, self.beta2, self.eps, self.nu_floor = float(beta), float(beta2), float(eps), float(nu_floor)\n",
    "        self.lossf = lossf\n",
    "        self.w = w0.detach().clone()\n",
    "        self.dtype = self.w.dtype\n",
    "        self.m = torch.zeros_like(self.w) if kind == 'hb' else None\n",
    "        self.nu = None\n",
    "        self.eig = WarmStartEigSolver(lossf, self.w, initial_neigs=int(n_eig_p), chunk_size=EIG_CHUNK)\n",
    "        if kind == 'gd':\n",
    "            self.S_star, fbeta = 2.0 / self.eta, 0.0\n",
    "        elif kind == 'hb':\n",
    "            self.S_star, fbeta = 2.0 * (1.0 + self.beta) / (1.0 - self.beta), self.beta\n",
    "        else:\n",
    "            self.S_star, fbeta = 2.0, 0.0\n",
    "        self.meter = FloorMeter(rank, fbeta, float(torch.finfo(self.dtype).eps) / 2.0)\n",
    "        self.tail = tail\n",
    "        self.t_c, self.t_stop, self.done, self.diverged = -1, None, False, False\n",
    "        self.dhat_prev = None\n",
    "        self.loss, self.a_norm, self.dhat_norm, self.sh, self.lam1, self.a_u1 = [], [], [], [], [], []\n",
    "\n",
    "    def _eff(self, eigs):\n",
    "        return self.eta * eigs if self.kind == 'hb' else eigs\n",
    "\n",
    "    def _P(self, nu):\n",
    "        if self.kind != 'rmsprop':\n",
    "            return None\n",
    "        return DiagonalPreconditioner(((torch.sqrt(nu) + self.eps) / self.eta).to(self.dtype))\n",
    "\n",
    "    def step(self, t, cadence):\n",
    "        if self.done:\n",
    "            return None\n",
    "        g, L = self.lossf.grad_and_value(self.w)\n",
    "        if not bool(torch.isfinite(L)):\n",
    "            self.done = self.diverged = True\n",
    "            self.meter.close()\n",
    "            print(f\"NOTE  probe {self.name} diverged at t={t}\")\n",
    "            return None\n",
    "        self.loss.append(float(L))\n",
    "        m1, nu1 = None, None\n",
    "        if self.kind == 'gd':\n",
    "            w1 = self.w - self.eta * g\n",
    "        elif self.kind == 'hb':\n",
    "            m1 = self.beta * self.m + (1.0 - self.beta) * g\n",
    "            w1 = self.w - self.eta * m1\n",
    "        else:\n",
    "            nu = g.square() if self.nu is None else self.nu\n",
    "            nu1 = torch.clamp(self.beta2 * nu + (1.0 - self.beta2) * g.square(), min=self.nu_floor)\n",
    "            w1 = self.w - self.eta * g / (torch.sqrt(nu1) + self.eps)\n",
    "        wbar = 0.5 * (self.w + w1)\n",
    "        dhat = 0.5 * (self.w - w1)\n",
    "        self.dhat_norm.append(float(dhat.double().norm()))\n",
    "        a = None\n",
    "        if self.dhat_prev is not None:\n",
    "            a = ((-1.0) ** (t - 1)) * 0.5 * (self.dhat_prev - dhat)\n",
    "            self.a_norm.append(float(a.double().norm()))\n",
    "        else:\n",
    "            self.a_norm.append(float('nan'))\n",
    "        self.meter.add(a, t - 1)\n",
    "        if t % int(cadence) == 0:\n",
    "            eigs, U, _ = self.eig.update(wbar, P=self._P(nu1))\n",
    "            lam = self._eff(eigs)\n",
    "            b = (lam / self.S_star).detach().double().cpu().numpy()\n",
    "            step_bar = self.eta * 0.5 * (self.m + m1) if self.kind == 'hb' else None\n",
    "            self.meter.cadence(t, wbar, U, b, step_bar)\n",
    "            self.sh.append(int(t))\n",
    "            self.lam1.append(float(lam[0]))\n",
    "            u1 = ortho_track(U, 1)[:, 0].double()\n",
    "            self.a_u1.append(abs(float(a.double() @ u1)) if a is not None else float('nan'))\n",
    "            if self.t_c < 0 and float(lam[0]) > self.S_star and t >= t_c_skip:\n",
    "                self.t_c = int(t)\n",
    "                if self.tail is not None:\n",
    "                    self.t_stop = int(t) + int(self.tail)\n",
    "        self.w, self.dhat_prev = w1, dhat\n",
    "        if self.kind == 'hb':\n",
    "            self.m = m1\n",
    "        if self.kind == 'rmsprop':\n",
    "            self.nu = nu1\n",
    "        if self.t_stop is not None and t >= self.t_stop:\n",
    "            self.done = True\n",
    "            self.meter.close()\n",
    "            self.eig = None\n",
    "        return a\n",
    "\n",
    "\n",
    "def parse_probes(spec):\n",
    "    \"\"\"'gd:0.075+gd:0.075@f64+hb:0.3' -> [('gd', 0.075, 'f32'), ('gd', 0.075, 'f64'), ('hb', 0.3, 'f32')]:\n",
    "    OPT:ETA, optionally @f64 for a float64 run (its own float64 copy of the data and the loss).\"\"\"\n",
    "    out = []\n",
    "    for item in [s.strip() for s in str(spec).replace(',', '+').split('+') if s.strip()]:\n",
    "        body, _, prec = item.partition('@')\n",
    "        kind, _, eta = body.partition(':')\n",
    "        kind, prec = kind.strip().lower(), (prec.strip().lower() or 'f32')\n",
    "        assert kind in PROBE_KINDS and eta, f\"bad probe {item!r}; expected OPT:ETA[@f64] with OPT in {PROBE_KINDS}\"\n",
    "        assert prec in ('f32', 'f64'), f\"bad probe precision {prec!r} in {item!r}; expected f32 or f64\"\n",
    "        out.append((kind, float(eta), prec))\n",
    "    return out\n",
    "\n",
    "\n",
    "def _flip_selfcheck(n=400000, seed=0):\n",
    "    \"\"\"stencil_variance of every filter order against a Monte Carlo of the\n",
    "    linear recursion it models, for GD (beta = 0) and heavy ball (beta = 0.9,\n",
    "    with a momentum source); the meter's filter-the-flips route against the\n",
    "    stencil; and the GD closed form b^4 + b(1-b)((1+2b)^2 + 1)/4.  Seconds on CPU.\"\"\"\n",
    "    rng = np.random.default_rng(seed)\n",
    "    worst_mc, worst_cf = 0.0, 0.0\n",
    "    for beta, msrc in ((0.0, 0.0), (0.9, 0.3)):\n",
    "        for b in (0.5, 0.9, 0.98):\n",
    "            T = optimizer_mode_map(b, beta)\n",
    "            xi = (rng.standard_normal((n, 2)) * np.sqrt([1.0, msrc])).tolist()\n",
    "            t00, t01, t10, t11 = (float(v) for v in T.reshape(-1))\n",
    "            x0 = x1 = 0.0\n",
    "            e = np.empty(n)\n",
    "            for i in range(n):\n",
    "                x0, x1 = t00 * x0 + t01 * x1 + xi[i][0], t10 * x0 + t11 * x1 + xi[i][1]\n",
    "                e[i] = x0\n",
    "            e = e[n // 10:]\n",
    "            for k, v in FLOOR_STENCILS.items():\n",
    "                y = np.correlate(e, v, mode='valid')          # sum_i v_i e_{t+i}\n",
    "                pred_k = float(stencil_variance(v, 1.0, msrc, b, beta)[0])\n",
    "                worst_mc = max(worst_mc, abs(np.var(y) / pred_k - 1.0))\n",
    "            # the meter's route: flips first, then the pair filter, must equal the stencil\n",
    "            a = (e[:-2] - 2.0 * e[1:-1] + e[2:]) / 4.0\n",
    "            a_sgn = a * np.where(np.arange(len(a)) % 2 == 0, 1.0, -1.0)    # the (-1)^t the lockstep's a_t carries\n",
    "            for k in (1, 2):\n",
    "                y_meter = FloorMeter._filter(a_sgn.reshape(-1, 1), k)[:, 0]\n",
    "                y_sten = np.correlate(e, FLOOR_STENCILS[k], mode='valid')\n",
    "                worst_cf = max(worst_cf, float(np.max(np.abs(np.abs(y_meter) - np.abs(y_sten[:len(y_meter)])))\n",
    "                                               / np.std(y_sten)))\n",
    "            pred = float(flip_variance(1.0, msrc, b, beta)[0])\n",
    "            if beta == 0.0:\n",
    "                R = float(roundoff_equilibrium(1.0, 0.0, b, 0.0))\n",
    "                cf = b ** 4 + b * (1.0 - b) * ((1.0 + 2.0 * b) ** 2 + 1.0) / 4.0\n",
    "                worst_cf = max(worst_cf, abs(pred / R / cf - 1.0))\n",
    "    assert worst_mc < 0.05, worst_mc\n",
    "    assert worst_cf < 1e-10, worst_cf\n",
    "    return worst_mc, worst_cf\n",
    "\n",
    "\n",
    "_fc = _flip_selfcheck()\n",
    "print(f\"flip self-check: every filter's variance vs Monte Carlo of the round-off recursion {_fc[0]:.1e} \"\n",
    "      f\"(k = 0, 1, 2; GD and HB, b = 0.5/0.9/0.98);  meter filter == stencil, GD closed form {_fc[1]:.1e}\")\n",
    "print(\"instruments: FloorMeter (block-RMS |<a, u_j>| of the order-k flip against its own prediction), DiscreteProbe (gd | hb | rmsprop)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The canonical GD lockstep cut to the floor experiment.  The float32 discrete\n",
    "arm, the float64 discrete arm (`disc64`) and the probes run from $t = 0$; at the\n",
    "handoff every flow arm is initialised from the same consecutive pair of the float32\n",
    "arm, and the arms -- one flow kind each, with the floor named after the `@` --\n",
    "advance in lockstep, one unit of flow time per iteration.  Every flow carries\n",
    "float64 state; the floors model the discrete arm's float32 round-off (`@f32`), the\n",
    "same in float64 (`@f64`), or are off (`@none`).  At every eigensolve each arm\n",
    "records its projections on its own top `floor_rank` modes and the round-off\n",
    "prediction there.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the noise-floor experiment\n",
    "# =============================================================================\n",
    "# The canonical GD lockstep (experiment_gd_mlp_cifar10.ipynb) cut to what the\n",
    "# floor needs, with three additions:\n",
    "#   * arm VARIANTS: each flow kind with a choice of floor (KIND@FLOOR), so the\n",
    "#     floored, float64-floored and unfloored rods -- and the literature models\n",
    "#     with and without their floors -- run from ONE handoff, side by side;\n",
    "#   * the discrete controls: a float64 gradient descent from the same\n",
    "#     initialisation (disc64) and the discrete-only probes (other step sizes,\n",
    "#     heavy ball, RMSProp), each read by a FloorMeter (cell 17);\n",
    "#   * the discrete arm's own FloorMeter, and every flow's projections on its\n",
    "#     top floor_rank modes with the round-off prediction there;\n",
    "#   * a per-arm STATE dtype (KIND@FLOOR:s32), so a rod carrying float32 state\n",
    "#     runs beside its float64 twin from the same handoff (paper fig:flow-dtype).\n",
    "# The flows' code paths are the canonical notebook's, with the floor read per arm.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)\n",
    "\n",
    "KINDS = ('mprod', 'eprod') + tuple(OPT['extra_arms'])\n",
    "KIND_TITLE = {'mprod': 'mp-rod', 'eprod': 'ep-rod', 'edge': 'edge flow', 'fe': 'mean–fluctuation'}\n",
    "FLOOR_CHOICES = {'mprod': ('f32', 'f64', 'none'), 'eprod': ('f32', 'f64', 'none'),\n",
    "                 'edge': EDGE_FLOORS, 'fe': FE_FLOORS}\n",
    "FLOOR_DEFAULT = {'mprod': 'f32', 'eprod': 'f32', 'edge': xhp['edge_floor'], 'fe': xhp['fe_floor']}\n",
    "FLOOR_TITLE = {'f32': 'float32 floor', 'f64': 'float64 floor', 'none': 'no floor', 'adaptive': 'adaptive floor',\n",
    "               'fixed': 'fixed floor', 'roundoff': 'round-off floor', 'clamp': 'clamp floor'}\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_DISC_DT = w_init.dtype                                   # the discrete arm's arithmetic: what round-off models\n",
    "_flow_dtype = {'auto': _MDT, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "STATE_CHOICES = {'s32': torch.float32, 's64': torch.float64}\n",
    "\n",
    "ARM_KIND, ARM_FLOOR, ARM_STATE_DT = {}, {}, {}\n",
    "for _spec in [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]:\n",
    "    _spec, _, _st = _spec.partition(':')\n",
    "    _kind, _, _fl = _spec.partition('@')\n",
    "    assert _kind in KINDS, f\"bad arm {_spec!r}; kinds are {list(KINDS)}\"\n",
    "    _fl = _fl or FLOOR_DEFAULT[_kind]\n",
    "    assert _fl in FLOOR_CHOICES[_kind], f\"bad floor {_fl!r} for {_kind}; choose from {FLOOR_CHOICES[_kind]}\"\n",
    "    assert not _st or _st in STATE_CHOICES, f\"bad state dtype {_st!r}; choose from {list(STATE_CHOICES)}\"\n",
    "    _sdt = STATE_CHOICES[_st] if _st else _flow_dtype\n",
    "    # an arm in the default state dtype keeps its old key, so earlier runs' npz files still read\n",
    "    _key = f'{_kind}_{_fl}' + ('' if _sdt == _flow_dtype else f\"_{'s32' if _sdt == torch.float32 else 's64'}\")\n",
    "    ARM_KIND[_key], ARM_FLOOR[_key], ARM_STATE_DT[_key] = _kind, _fl, _sdt\n",
    "# canonical order: by kind, then by the floor's place in its choices, the default state dtype first\n",
    "arm_keys = sorted(ARM_KIND, key=lambda a: (KINDS.index(ARM_KIND[a]), FLOOR_CHOICES[ARM_KIND[a]].index(ARM_FLOOR[a]),\n",
    "                                           ARM_STATE_DT[a] != _flow_dtype))\n",
    "# the float64-state twin of a float32-state arm (same kind and floor): the run records their gap\n",
    "ARM_TWIN = {a: f'{ARM_KIND[a]}_{ARM_FLOOR[a]}' for a in arm_keys\n",
    "            if ARM_STATE_DT[a] != _flow_dtype and f'{ARM_KIND[a]}_{ARM_FLOOR[a]}' in ARM_KIND}\n",
    "ARM_TITLE = {a: f\"{KIND_TITLE[ARM_KIND[a]]}, {FLOOR_TITLE[ARM_FLOOR[a]]}\"\n",
    "                + (f\", {str(ARM_STATE_DT[a]).replace('torch.', '')} state\" if ARM_STATE_DT[a] != _flow_dtype else '')\n",
    "             for a in arm_keys}\n",
    "ROD_ARMS = [a for a in arm_keys if ARM_KIND[a] in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if ARM_KIND[a] in ('edge', 'fe')]\n",
    "\n",
    "# the arithmetic each arm's floor models (None: unfloored); the reference prediction of an\n",
    "# unfloored arm is the discrete arm's\n",
    "ARM_FLOOR_DT = {}\n",
    "for a in arm_keys:\n",
    "    _fl = ARM_FLOOR[a]\n",
    "    ARM_FLOOR_DT[a] = (torch.float64 if _fl == 'f64' else None if _fl == 'none' else _DISC_DT)\n",
    "ARM_REF_DT = {a: (ARM_FLOOR_DT[a] or _DISC_DT) for a in arm_keys}\n",
    "FLOOR_MODES = {}\n",
    "for a in arm_keys:\n",
    "    _k, _fl = ARM_KIND[a], ARM_FLOOR[a]\n",
    "    if _fl == 'none':\n",
    "        continue\n",
    "    FLOOR_MODES[a] = (int(floor_rank) if _k in ('mprod', 'eprod') else 1 if _k == 'edge' else\n",
    "                      1 if (_fl == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank']))\n",
    "\n",
    "PROBE_SPECS = parse_probes(probes)\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, \"n_substeps * dt must be 1.0\"\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1 (every arm reports its top floor_rank modes), got {floor_rank}\"\n",
    "assert int(n_eig) >= int(floor_rank), f\"n_eig={n_eig} must be >= floor_rank={floor_rank}\"\n",
    "assert n_samples == X.shape[0], f\"n_samples={n_samples} but the batch has {X.shape[0]} examples\"\n",
    "assert not OPT['has_momentum'] and not OPT['has_nu'] and not OPT['lookahead'], \\\n",
    "    \"the floor notebook's main window is gradient descent (the probes carry the other optimizers)\"\n",
    "\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "_u_of = lambda dtype_: float(torch.finfo(dtype_).eps) / 2.0\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "FR = int(floor_rank)\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}  S*={S_star_eff:.5f} on {OPT['sharp_units']}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  sharpness_every={sharpness_every}  n_eig={n_eig}  \"\n",
    "      f\"floor_rank={FR}  n_substeps={n_substeps}  dt={dt}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        arms: \" + \"  \".join(f\"{a} ({ARM_TITLE[a]}, floor dtype {ARM_FLOOR_DT[a]}, state {ARM_STATE_DT[a]})\"\n",
    "                                   for a in arm_keys))\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype}   discrete arithmetic {_DISC_DT} (u = {_u_of(_DISC_DT):.3e})   \"\n",
    "      f\"disc64={int(disc64)}   probes={PROBE_SPECS} (tail {probe_tail})\")\n",
    "if LIT_ARMS:\n",
    "    print(f\"        literature knobs: {xhp}\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "def _proj(v, Ut):\n",
    "    \"\"\"|<v, u_j>| on an orthonormal basis (float64); NaN when v is None.\"\"\"\n",
    "    if v is None:\n",
    "        return np.full(Ut.shape[1], float('nan'))\n",
    "    return np.abs((Ut.double().T @ v.double()).cpu().numpy())\n",
    "\n",
    "\n",
    "def _round_pred(w_bar, Ut, b, dtype_):\n",
    "    \"\"\"sqrt(R_j): the GD round-off equilibrium on the orthonormal basis Ut at\n",
    "    the centre w_bar, for the arithmetic dtype_ (cell 11).\"\"\"\n",
    "    p, m = roundoff_source_var(w_bar, None, dtype_, Ut)\n",
    "    return np.asarray(floor_fixed_point_of(p.cpu().numpy(), m.cpu().numpy(), np.asarray(b)[:Ut.shape[1]], hp),\n",
    "                      dtype=float)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "DISC = dict(loss=[], dhat_norm=[], a_norm=np.full(int(n_iterations), float('nan')),\n",
    "            sh_iters=[], lam1_wbar=[], eigs=[], k=[], a_u1=[])\n",
    "METER_D = FloorMeter(FR, floor_beta(hp), _u_of(_DISC_DT))\n",
    "\n",
    "# the float64 discrete control: its own float64 copy of the batch and the loss\n",
    "D64 = None\n",
    "loss_fn64 = None\n",
    "if int(disc64) or any(p_ == 'f64' for (_, _, p_) in PROBE_SPECS):\n",
    "    _lab64 = y_onehot.double() if str(loss).lower() == 'mse' else y_index\n",
    "    _crit = mse_criterion if str(loss).lower() == 'mse' else xent_criterion\n",
    "    loss_fn64 = SupervisedLossFunction(model_fn=model_fn, criterion=_crit,\n",
    "                                       batches=[Examples(inputs=X.double(), labels=_lab64)])\n",
    "    print(f\"float64 loss: loss_0 {float(loss_fn64(w_init.double())):.10f} vs float32 {float(loss_fn(w_init)):.10f} \"\n",
    "          f\"(same initialisation, cast)\")\n",
    "if int(disc64):\n",
    "    D64 = DiscreteProbe('disc64', 'gd', hp['eta'], w_init.double(), loss_fn64, FR, n_eig, tail=None)\n",
    "# the discrete-only probes, from the same initialisation, in their own precision\n",
    "PROBES = [DiscreteProbe(f'{k}:{e:g}' + ('@f64' if p_ == 'f64' else ''), k, e,\n",
    "                        w_init.double() if p_ == 'f64' else w_init, loss_fn64 if p_ == 'f64' else loss_fn,\n",
    "                        FR, FR, tail=int(probe_tail), beta=float(probe_beta), beta2=float(probe_beta2),\n",
    "                        eps=float(probe_epsilon), nu_floor=float(probe_nu_floor))\n",
    "          for (k, e, p_) in PROBE_SPECS]\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_twin=[], delta_norm=[], Delta_norm=[], cos_a_disc=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], eigs=[], k=[], cos_u1=[], amp_u=[], fp_u=[], amp_u1_it=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[])\n",
    "\n",
    "\n",
    "def _amp_u1(kind, S, delta):\n",
    "    \"\"\"The flow's oscillation on its own u_1 (the last eigensolve's), every\n",
    "    iteration: |<delta, u_1>|, or sqrt(u_1' Sigma u_1) for the free-energy model.\"\"\"\n",
    "    u1 = S['Ut_a'][:, :1].double()\n",
    "    if kind == 'fe':\n",
    "        _V = S['rod'].V.double()\n",
    "        _c = (u1.T @ _V).reshape(-1)\n",
    "        _St = torch.as_tensor(S['rod'].S, dtype=torch.float64, device=_V.device)\n",
    "        return math.sqrt(max(float(_c @ _St @ _c), 0.0))\n",
    "    return abs(float(delta.double() @ u1[:, 0])) if delta is not None else float('nan')\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}\n",
    "ST = {}\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), a_norm=float('nan'), a_u1=float('nan'))\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER (float32) AND ITS FLOOR METER\n",
    "    # =========================================================================\n",
    "    g_d, L_d = loss_fn.grad_and_value(w_d)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "    w1, _, _ = discrete_step(w_d, None, None, g_d, t, hp)\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "    METER_D.add(a_prev, t - 1)\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        METER_D.cadence(t, wbar_d, U_d, _B_OF(lam_eff_d))\n",
    "\n",
    "    # ---- the discrete controls -----------------------------------------------\n",
    "    if D64 is not None:\n",
    "        D64.step(t, sharpness_every)\n",
    "    for _pr in PROBES:\n",
    "        _pr.step(t, sharpness_every)\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d)\n",
    "        u1_h = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_h.double())) if a_prev is not None else float('nan')\n",
    "        r_min = float(hatch_ulps) * _u_of(w_d.dtype) * float(wbar_d.double().norm())\n",
    "        _Uh_t = ortho_track(_U_h, FR)\n",
    "        _b_h = _B_OF(_EFF(_eigs_h[:FR]))\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||a||={handoff['a_norm']:.6e}  \"\n",
    "              f\"|a.u1|={handoff['a_u1']:.6e}  sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "        print(f\"              round-off sqrt(R_j) at b_j={np.array2string(np.asarray(_b_h), precision=3)}: \"\n",
    "              f\"float32 {np.array2string(_round_pred(wbar_d, _Uh_t, _b_h, torch.float32), precision=3)}  \"\n",
    "              f\"float64 {np.array2string(_round_pred(wbar_d, _Uh_t, _b_h, torch.float64), precision=3)}\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            kind = ARM_KIND[arm]\n",
    "            _sdt = ARM_STATE_DT[arm]\n",
    "            S = dict(w=wbar_d.to(_sdt), m=None, nu=None, rod=None, eig=None, eig_drive=None,\n",
    "                     U_track=None, b_track=None, Ut_a=_Uh_t.clone())\n",
    "            if kind == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=False, device=device, dtype=_sdt)\n",
    "                S['rod'].init_from_delta_gamma(dhat, None)\n",
    "            elif kind == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_sdt, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, None, None, dhat, None)\n",
    "                S['w'] = S['rod'].centre()\n",
    "            elif kind == 'edge':\n",
    "                _u0 = _unit(_U_h[:, 0].to(_sdt))\n",
    "                _fl = ARM_FLOOR[arm]\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _DISC_DT, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj0 = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj0, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    _x0 = _proj0\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_sdt)\n",
    "                print(f\"              {arm}: x_0={S['rod'].amp():.4e} (floor {_fl} at {_eps0:.3e})\")\n",
    "            elif kind == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                S['rod'].init_from_delta(dhat)\n",
    "                if ARM_FLOOR[arm] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              {arm}: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  floor {ARM_FLOOR[arm]}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if kind in ('mprod', 'eprod'):\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            kind, _fl = ARM_KIND[arm], ARM_FLOOR[arm]\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "\n",
    "            if kind == 'mprod':\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if ARM_FLOOR_DT[arm] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], None, ARM_FLOOR_DT[arm], S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    pa = probe_axis(u_arm, None, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff\n",
    "                    h_amp = gjump * (amp_arm / r_eff)\n",
    "                    f_pos, _ = rod_field(u_arm, None, h_r, None, None, hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    rate_acc += rod.advance_from_rate(f_pos, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    dw, _, _ = stable_field(gbar, None, None, hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * dw\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = rod.get_delta()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif kind == 'eprod':\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if ARM_FLOOR_DT[arm] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], None, ARM_FLOOR_DT[arm], S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    pa = probe_axis(u_arm, None, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'] = pair.centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, _ = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif kind == 'edge':\n",
    "                ed = S['rod']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _DISC_DT, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, None, None, hp, t)\n",
    "                    S['w'] = S['w'] + dt * dw\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif kind == 'fe':\n",
    "                sig = S['rod']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _DISC_DT)\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(ARM_STATE_DT[arm])\n",
    "                    wdot, _, _ = central_free(gE, None, None, hp, t)\n",
    "                    wdot = wdot.to(ARM_STATE_DT[arm])\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], _, _ = central_step(S['w'], None, None, wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            # the twin is earlier in arm_keys, so it has already taken this iteration's step\n",
    "            R['dist_twin'].append(float((ST[ARM_TWIN[arm]]['w'].double() - S['w'].double()).norm())\n",
    "                                  if arm in ARM_TWIN else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if kind == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']))\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                Ut_a = ortho_track(U_a, FR)\n",
    "                b_a = _B_OF(lam_eff_a[:FR])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                if kind == 'fe':\n",
    "                    # sqrt(u_j' Sigma u_j), Sigma = V S V^T on the model's own basis\n",
    "                    _V = S['rod'].V.double()\n",
    "                    _St = torch.as_tensor(S['rod'].S, dtype=torch.float64, device=_V.device)\n",
    "                    _C = Ut_a.double().T @ _V\n",
    "                    R['amp_u'].append(np.sqrt(np.maximum(torch.diagonal(_C @ _St @ _C.T).cpu().numpy(), 0.0)))\n",
    "                else:\n",
    "                    R['amp_u'].append(_proj(delta_arm, Ut_a))\n",
    "                R['fp_u'].append(_round_pred(S['w'], Ut_a, b_a, ARM_REF_DT[arm]))\n",
    "                S['Ut_a'] = Ut_a\n",
    "                if kind in ('mprod', 'eprod'):\n",
    "                    # the tracked basis follows the arm's own modes (held until the next cadence)\n",
    "                    S['U_track'] = Ut_a\n",
    "                    S['b_track'] = b_a\n",
    "            R['amp_u1_it'].append(_amp_u1(kind, S, delta_arm))\n",
    "\n",
    "    w_d = w1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "METER_D.close()\n",
    "if D64 is not None:\n",
    "    D64.meter.close()\n",
    "for _pr in PROBES:\n",
    "    _pr.meter.close()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "if D64 is not None:\n",
    "    print(f\"final float64 discrete loss {D64.loss[-1]:.6f}   sharpness(wbar) {D64.lam1[-1]:.4f}   crossing {D64.t_c}\")\n",
    "for _pr in PROBES:\n",
    "    print(f\"probe {_pr.name:<12s} crossing {_pr.t_c:>6d}  stopped at {(_pr.t_stop if _pr.done else 'end')}  \"\n",
    "          f\"{'DIVERGED' if _pr.diverged else ''}\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {arm:<14s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    assert S['w'].dtype == ARM_STATE_DT[arm], f\"{arm}.w is {S['w'].dtype}, not its state dtype {ARM_STATE_DT[arm]}\"\n",
    "print(f\"flow state dtype verified on every arm: \"\n",
    "      + \"  \".join(f\"{a} {str(ARM_STATE_DT[a]).replace('torch.', '')}\" for a in arm_keys) + f\"   (model {_MDT})\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "Everything to `floor_traces.npz`: the discrete arms (`disc_*`, `disc64_*`), the\n",
    "probes (`probe<i>_*`, with `probe<i>_name`), each discrete arm's FloorMeter\n",
    "(`<arm>_meter_{t,b,sqrtR,flip,rms,nblk}`, per mode) and its measured/predicted\n",
    "quartiles (`<arm>_floor_ratio`), every flow arm's traces (`<kind>_<floor>_*`, with\n",
    "`_amp_u` and `_fp_u` per mode) and the onset statistics (`*_stat_*`).\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "\n",
    "def _crossing(sh, lam, thr):\n",
    "    sh, lam = np.asarray(sh, dtype=float), np.asarray(lam, dtype=float)\n",
    "    idx = np.nonzero((lam > thr) & (sh >= t_c_skip))[0]\n",
    "    return int(sh[idx[0]]) if len(idx) else -1\n",
    "\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)\n",
    "t_c = _crossing(_si, _lam_d, S_star_eff)\n",
    "t_c64 = _crossing(D64.sh, D64.lam1, S_star_eff) if D64 is not None else -1\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "E_rod, bdot = float('nan'), float('nan')\n",
    "if t_c >= 0:\n",
    "    if handoff_iter >= 0:\n",
    "        _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "        if _m.sum() > 1:\n",
    "            E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(np.nonzero(_si == t_c)[0][0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "print(f\"crossing t_c = {t_c} (float32 discrete)   {t_c64} (float64 discrete)   handoff t_h = {handoff_iter}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod loses on the approach;  bdot = {bdot:.3e} per iteration at t_c\")\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# onset, overshoot, plateau (the canonical definitions)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50\n",
    "TAIL = 500\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, ref_dhat, t_ref):\n",
    "    lam1, lam_iters = np.asarray(lam1, dtype=float), np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm, delta_iters = np.asarray(delta_norm, dtype=float), np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'), plateau=float('nan'))\n",
    "    ref = np.asarray(ref_dhat, dtype=float)[np.clip(delta_iters.astype(int), 0, len(ref_dhat) - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_ref >= 0:\n",
    "        out['lag'] = float(on - t_ref)\n",
    "    if len(lam1) and t_ref >= 0:\n",
    "        post = lam_iters >= t_ref\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float('nan')\n",
    "    return out\n",
    "\n",
    "\n",
    "def _floor_ratio(meter_arrays, t_ref, b_lo=0.5, b_hi=0.97):\n",
    "    \"\"\"Median and quartiles of the measured block RMS over the flip prediction,\n",
    "    per mode, over the blocks before the crossing with b_j in [b_lo, b_hi].\"\"\"\n",
    "    t, b, sR, fl, rms, nb = meter_arrays\n",
    "    out = np.full((FR, 3), np.nan)\n",
    "    for j in range(FR):\n",
    "        m = (np.isfinite(rms[:, j]) & np.isfinite(fl[:, j]) & (b[:, j] >= b_lo) & (b[:, j] <= b_hi) & (nb > 0))\n",
    "        if t_ref >= 0:\n",
    "            m &= t < t_ref\n",
    "        if m.any():\n",
    "            r = rms[m, j] / fl[m, j]\n",
    "            out[j] = np.percentile(r, [25, 50, 75])\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, DISC['dhat_norm'], t_c)\n",
    "if D64 is not None:\n",
    "    STATS['disc64'] = _stats(D64.lam1, D64.sh, D64.a_norm, np.arange(len(D64.a_norm), dtype=float), D64.dhat_norm, t_c64)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, DISC['dhat_norm'], t_c)\n",
    "\n",
    "METER_OBJ = {'disc': METER_D}\n",
    "if D64 is not None:\n",
    "    METER_OBJ['disc64'] = D64.meter\n",
    "for _i, _pr in enumerate(PROBES):\n",
    "    METER_OBJ[f'probe{_i}'] = _pr.meter\n",
    "METERS = {k: m.arrays() for k, m in METER_OBJ.items()}             # the floor_filter estimator\n",
    "_T_REF = {'disc': t_c, 'disc64': t_c64, **{f'probe{_i}': _pr.t_c for _i, _pr in enumerate(PROBES)}}\n",
    "FLOOR_RATIO = {k: _floor_ratio(v, _T_REF[k]) for k, v in METERS.items()}\n",
    "# every filter order, for the summary's comparison of the estimators\n",
    "FLOOR_RATIO_K = {(name, k): _floor_ratio(m.arrays(k), _T_REF[name]) for name, m in METER_OBJ.items()\n",
    "                 for k in FLOOR_STENCILS}\n",
    "\n",
    "_ex = dict(\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), sharp_label=np.array(OPT['sharp_label']),\n",
    "    loss=np.array(str(loss)), learning_rate=float(learning_rate),\n",
    "    n_iterations=int(n_iterations), warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every),\n",
    "    n_eig=int(n_eig), floor_rank=FR, S_star_eff=S_star_eff, S_star=S_star,\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys), n_substeps=int(n_substeps), dt=float(dt),\n",
    "    flow_dtype=np.array(str(_flow_dtype)), disc_dtype=np.array(str(_DISC_DT)),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    disc64=int(disc64), probes=np.array(str(probes)), probe_tail=int(probe_tail),\n",
    "    n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    t_c=int(t_c), t_c64=int(t_c64), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_sh_iters=np.asarray(DISC['sh_iters']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_a_u1=np.asarray(DISC['a_u1']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)), disc_k=np.asarray(DISC['k']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for _name, _m in METER_OBJ.items():\n",
    "    _t, _b, _sR, _, _, _ = METERS[_name]\n",
    "    _ex[f'{_name}_meter_t'] = _t\n",
    "    _ex[f'{_name}_meter_b'] = _b\n",
    "    _ex[f'{_name}_meter_sqrtR'] = _sR\n",
    "    for _k in FLOOR_STENCILS:\n",
    "        _, _, _, _pk, _rk, _nk = _m.arrays(_k)\n",
    "        _ex[f'{_name}_meter_pred{_k}'] = _pk\n",
    "        _ex[f'{_name}_meter_rms{_k}'] = _rk\n",
    "        _ex[f'{_name}_meter_nblk{_k}'] = _nk\n",
    "        _ex[f'{_name}_floor_ratio{_k}'] = FLOOR_RATIO_K[(_name, _k)]\n",
    "    # every projection <a_t, u_j> on the block's frozen basis, with the flip's iteration\n",
    "    _ex[f'{_name}_meter_c'] = np.asarray(_m.c, dtype=float).reshape(-1, FR)\n",
    "    _ex[f'{_name}_meter_c_t'] = np.asarray(_m.c_t, dtype=float)\n",
    "_ex['floor_filter'] = int(floor_filter)\n",
    "if D64 is not None:\n",
    "    for _k in ('loss', 'a_norm', 'dhat_norm', 'sh', 'lam1', 'a_u1'):\n",
    "        _ex[f'disc64_{_k}'] = np.asarray(getattr(D64, _k), dtype=float)\n",
    "for _i, _pr in enumerate(PROBES):\n",
    "    _ex[f'probe{_i}_name'] = np.array(_pr.name)\n",
    "    _ex[f'probe{_i}_kind'] = np.array(_pr.kind)\n",
    "    _ex[f'probe{_i}_eta'] = _pr.eta\n",
    "    _ex[f'probe{_i}_S_star'] = _pr.S_star\n",
    "    _ex[f'probe{_i}_t_c'] = int(_pr.t_c)\n",
    "    _ex[f'probe{_i}_diverged'] = int(_pr.diverged)\n",
    "    _ex[f'probe{_i}_dtype'] = np.array('float64' if _pr.dtype == torch.float64 else 'float32')\n",
    "    for _k in ('loss', 'a_norm', 'dhat_norm', 'sh', 'lam1', 'a_u1'):\n",
    "        _ex[f'probe{_i}_{_k}'] = np.asarray(getattr(_pr, _k), dtype=float)\n",
    "_ex['n_probes'] = len(PROBES)\n",
    "for _name, _st in STATS.items():\n",
    "    for _k, _v in _st.items():\n",
    "        _ex[f'{_name}_stat_{_k}'] = _v\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_twin', 'delta_norm', 'Delta_norm', 'cos_a_disc', 'logamp', 'rate', 'floor_frac',\n",
    "               'hatch_frac', 'probe_dead', 'collapsed', 'sh_iters', 'lam1', 'k', 'cos_u1', 'eps_floor',\n",
    "               'sharp_est', 'F_minus_E')\n",
    "for arm in arm_keys:\n",
    "    for _k in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{_k}'] = np.asarray(REC[arm][_k], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    _ex[f'{arm}_amp_u'] = np.asarray(REC[arm]['amp_u'], dtype=float).reshape(-1, FR)\n",
    "    _ex[f'{arm}_amp_u1_it'] = np.asarray(REC[arm]['amp_u1_it'], dtype=float)\n",
    "    _ex[f'{arm}_fp_u'] = np.asarray(REC[arm]['fp_u'], dtype=float).reshape(-1, FR)\n",
    "    _ex[f'{arm}_kind'] = np.array(ARM_KIND[arm])\n",
    "    _ex[f'{arm}_floor'] = np.array(ARM_FLOOR[arm])\n",
    "    _ex[f'{arm}_state'] = np.array(str(ARM_STATE_DT[arm]).replace('torch.', ''))\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "Drawn from `floor_traces.npz` alone, so `python tools/floor_replot.py runs/<dir>`\n",
    "redraws a run with this cell as it now stands.  Each figure is saved as `.png` and\n",
    "`.pdf`.  There are two kinds of figure.\n",
    "\n",
    "**The optimizer: the floor is rounding noise.**\n",
    "\n",
    "* `roundoff_float32_vs_float64`: one panel per step size, on one y-scale.\n",
    "  - Each panel shows gradient descent in float32 and in float64 from the same\n",
    "    initialisation, from 600 iterations before the crossing through the\n",
    "    transition.\n",
    "  - The curve is the sharp component: the running RMS of the filtered flip on\n",
    "    $u_1$.  Dashed lines are its round-off prediction.\n",
    "  - It shows two things: the resting level is set by the arithmetic, and the\n",
    "    lower floor arrests later.\n",
    "\n",
    "**The flows: they need a floor, and the floor must be the arithmetic's.**\n",
    "\n",
    "* `floor_vs_no_floor`: every flow with its floor (solid) and without (dotted),\n",
    "  against the discrete arm.  The top panel is the oscillation on $u_1$, deep\n",
    "  enough to show the floorless flows plummet.  The bottom panel is the\n",
    "  sharpness, framed on the threshold.\n",
    "* `flow_floor_float32_vs_float64`: the mp-rod with its floor modelled on float32\n",
    "  and on float64, against the float32 and float64 optimizers.\n",
    "\n",
    "The colours are the family's.  The discrete arm is black, and grey in float64.\n",
    "Each flow kind has its own colour: mp-rod blue, ep-rod purple, edge flow cyan,\n",
    "free energy olive.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  -- drawn from the exported npz alone (tools/floor_replot.py redraws a run)\n",
    "# =============================================================================\n",
    "# Two kinds of figure, kept apart:\n",
    "#   THE OPTIMIZER   roundoff_float32_vs_float64: gradient descent in float32 and in\n",
    "#                   float64 from one initialisation, one panel per step size, on one\n",
    "#                   y-scale -- the sharp component rests on the round-off of the\n",
    "#                   arithmetic, and the lower the floor, the later the arrest.\n",
    "#   THE FLOWS       floor_vs_no_floor: every flow with its floor and without;\n",
    "#                   flow_floor_float32_vs_float64: the rod's floor modelled on float32\n",
    "#                   and on float64, against the two optimizers;\n",
    "#                   flow_state_float32_vs_float64: the midpoint rod with float32 state\n",
    "#                   against its float64 twin -- the distance of its centre to the\n",
    "#                   discrete midpoint (paper fig:flow-dtype).\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "Z = np.load(f'{export_stem}.npz')\n",
    "_has = lambda k: k in Z.files\n",
    "FIG_K = int(Z['floor_filter']) if _has('floor_filter') else 0\n",
    "FIG_S = float(Z['S_star_eff'])\n",
    "FIG_SE = int(Z['sharpness_every'])\n",
    "FIG_TITLE = (f\"{str(Z['optimizer_name']) if _has('optimizer_name') else 'gradient descent'}, \"\n",
    "             f\"{str(Z['arch']).upper()}, {str(Z['loss']).upper()}\")\n",
    "FIG_SHARP = str(Z['sharp_label']) if _has('sharp_label') else r'$\\lambda_1(H)$'\n",
    "FIG_W = 25                     # iterations in the running RMS of the sharp component\n",
    "\n",
    "# the family's colours: discrete black (float64 grey); the flow kind sets the colour,\n",
    "# floor or no floor the line style\n",
    "KIND_COLOR = {'mprod': 'tab:blue', 'eprod': 'tab:purple', 'edge': 'tab:cyan', 'fe': 'tab:olive'}\n",
    "KIND_NAME = {'mprod': 'mp-rod', 'eprod': 'ep-rod', 'edge': 'edge flow', 'fe': 'mean–fluctuation'}\n",
    "# the draw order, bottom to top (the canonical figure cell's ARM_LAYER): the discrete arms,\n",
    "# the literature models, the rods, mp-rod on top; under matplotlib's line default of 2, so\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "KIND_LAYER = ('disc', 'edge', 'fe', 'eprod', 'mprod')\n",
    "PREC_COLOR = {'float32': 'black', 'float64': '0.55'}\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def discrete_runs():\n",
    "    \"\"\"Every discrete arm of the run: the main window's pair and the probes.\"\"\"\n",
    "    runs = [dict(name='disc', kind=str(Z['optimizer']), eta=float(Z['learning_rate']), prec='float32',\n",
    "                 t_c=int(Z['t_c']))]\n",
    "    if int(Z['disc64']):\n",
    "        runs.append(dict(name='disc64', kind=str(Z['optimizer']), eta=float(Z['learning_rate']), prec='float64',\n",
    "                         t_c=int(Z['t_c64'])))\n",
    "    for i in range(int(Z['n_probes'])):\n",
    "        runs.append(dict(name=f'probe{i}', kind=str(Z[f'probe{i}_kind']), eta=float(Z[f'probe{i}_eta']),\n",
    "                         prec=str(Z[f'probe{i}_dtype']) if _has(f'probe{i}_dtype') else 'float32',\n",
    "                         t_c=int(Z[f'probe{i}_t_c'])))\n",
    "    return runs\n",
    "\n",
    "\n",
    "def sharp_component(name, k=FIG_K, W=FIG_W):\n",
    "    \"\"\"(t, running RMS of the order-k flip on u_1): the flips <a_t, u_1> are\n",
    "    filtered and averaged WITHIN each eigensolve block, whose basis is fixed.\"\"\"\n",
    "    c = Z[f'{name}_meter_c'][:, 0]\n",
    "    ct = Z[f'{name}_meter_c_t']\n",
    "    mt = Z[f'{name}_meter_t']\n",
    "    blk = np.searchsorted(mt, ct, side='right') - 1\n",
    "    w = {0: [1.0], 1: [0.5, 0.5], 2: [0.25, 0.5, 0.25]}[int(k)]\n",
    "    T, Y = [], []\n",
    "    for bi in np.unique(blk[blk >= 0]):\n",
    "        m = blk == bi\n",
    "        x, tt = c[m], ct[m]\n",
    "        if len(x) < len(w) + W:\n",
    "            continue\n",
    "        f = np.convolve(x, w[::-1], mode='valid')\n",
    "        r = np.sqrt(np.convolve(f * f, np.ones(W) / W, mode='valid'))\n",
    "        T.append(tt[(len(w) - 1) // 2 + (W - 1) // 2:][:len(r)])\n",
    "        Y.append(r)\n",
    "    if not T:\n",
    "        return np.array([]), np.array([])\n",
    "    return np.concatenate(T), np.concatenate(Y)\n",
    "\n",
    "\n",
    "def prediction(name, t_c, k=FIG_K):\n",
    "    \"\"\"(block midpoints, the round-off prediction for the order-k flip on u_1), below the crossing.\"\"\"\n",
    "    t = Z[f'{name}_meter_t'] + 0.5 * FIG_SE\n",
    "    p = np.asarray(Z[f'{name}_meter_pred{k}'][:, 0], dtype=float).copy()\n",
    "    if t_c >= 0:\n",
    "        p[Z[f'{name}_meter_t'] >= t_c] = np.nan\n",
    "    return t, p\n",
    "\n",
    "\n",
    "def _zoom_sharpness(ax, series, x0, lo=1.5, hi=0.3):\n",
    "    \"\"\"Frame the sharpness on the threshold: S* - lo up to the largest value shown.\"\"\"\n",
    "    vals = np.concatenate([np.asarray(v, dtype=float)[np.asarray(t) >= x0] for t, v in series if len(v)])\n",
    "    vals = vals[np.isfinite(vals)]\n",
    "    top = max(np.max(vals) if len(vals) else FIG_S, FIG_S) + hi\n",
    "    ax.set_ylim(FIG_S - lo, top)\n",
    "    ax.axhline(FIG_S, color='0.25', ls='--', lw=1.0)\n",
    "\n",
    "\n",
    "def _save(fig, stem):\n",
    "    fig.savefig(f'{stem}.pdf', bbox_inches='tight')\n",
    "    fig.savefig(f'{stem}.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. THE OPTIMIZER -- float32 against float64, one panel per step size\n",
    "# -----------------------------------------------------------------------------\n",
    "RUNS = discrete_runs()\n",
    "PAIRS = {}\n",
    "for r in RUNS:\n",
    "    PAIRS.setdefault((r['kind'], r['eta']), {})[r['prec']] = r\n",
    "PAIRS = [v for v in PAIRS.values() if 'float32' in v and 'float64' in v and v['float32']['t_c'] >= 0]\n",
    "if PAIRS:\n",
    "    fig, axes = plt.subplots(1, len(PAIRS), figsize=(4.0 * len(PAIRS), 3.2), sharey=True, squeeze=False)\n",
    "    for ax, pair in zip(axes[0], PAIRS):\n",
    "        t0 = pair['float32']['t_c']\n",
    "        t_end = 1000\n",
    "        for prec in ('float32', 'float64'):\n",
    "            r = pair[prec]\n",
    "            t, y = sharp_component(r['name'])\n",
    "            ax.semilogy(t - t0, _pos(y), color=PREC_COLOR[prec], lw=1.2, label=prec)\n",
    "            tp, p = prediction(r['name'], r['t_c'])\n",
    "            ax.semilogy(tp - t0, _pos(p), color=PREC_COLOR[prec], lw=1.0, ls='--', alpha=0.8)\n",
    "            if len(t):\n",
    "                t_end = min(t_end, float(np.max(t)) - t0)\n",
    "        ax.axvline(0, color='0.4', ls=':', lw=1.0)\n",
    "        ax.set_xlim(-600, t_end)\n",
    "        ax.set_title(rf\"$\\eta$ = {pair['float32']['eta']:g}\")\n",
    "        ax.set_xlabel(r'iteration $-\\ t_c$')\n",
    "        ax.grid(True, which='major', alpha=0.3, linewidth=0.5)\n",
    "    axes[0, 0].set_ylabel(r'sharp component $|\\langle a_t, u_1\\rangle|$')\n",
    "    axes[0, 0].plot([], [], color='0.3', ls='--', lw=1.0, label='round-off prediction')\n",
    "    axes[0, 0].legend(fontsize=8, loc='upper left')\n",
    "    fig.suptitle(FIG_TITLE, fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    _save(fig, 'roundoff_float32_vs_float64')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# the flows: what every flow figure shares\n",
    "# -----------------------------------------------------------------------------\n",
    "ARMS = [str(a) for a in np.atleast_1d(Z['arm_keys'])] if _has('arm_keys') else []\n",
    "FI = Z['flow_iters'].astype(float)\n",
    "T_C = int(Z['t_c'])\n",
    "H = int(Z['handoff_iter'])\n",
    "X0, X1 = H - 100, float(Z['n_iterations'])\n",
    "\n",
    "\n",
    "def _kind(a):\n",
    "    return str(Z[f'{a}_kind'])\n",
    "\n",
    "\n",
    "def _floor(a):\n",
    "    return str(Z[f'{a}_floor'])\n",
    "\n",
    "\n",
    "FLOW_DT = str(Z['flow_dtype']).replace('torch.', '') if _has('flow_dtype') else 'float64'\n",
    "\n",
    "\n",
    "def _state(a):\n",
    "    \"\"\"The arm's state dtype ('float32' | 'float64'); runs before 2026-10-03 carry flow_dtype only.\"\"\"\n",
    "    return str(Z[f'{a}_state']) if _has(f'{a}_state') else FLOW_DT\n",
    "\n",
    "\n",
    "def _std(a):\n",
    "    \"\"\"An arm in the run's default state dtype: the only arms figures 2-3 draw.\"\"\"\n",
    "    return _state(a) == FLOW_DT\n",
    "\n",
    "\n",
    "def _z(kind):\n",
    "    return 1.9 + 0.01 * KIND_LAYER.index(kind)\n",
    "\n",
    "\n",
    "def _flow_amp(ax, a, label, ls, ylo=None):\n",
    "    \"\"\"One flow's oscillation on u_1.  With a floor `ylo` (a zoomed axis), values\n",
    "    below it are drawn just under the axis: a dotted line running dozens of\n",
    "    decades off the axis stalls Agg's dash generation.\"\"\"\n",
    "    key = f'{a}_amp_u1_it' if _has(f'{a}_amp_u1_it') else None\n",
    "    if key is None:                                  # runs before 2026-10-01: the cadence samples\n",
    "        t, y = Z[f'{a}_sh_iters'], np.asarray(Z[f'{a}_amp_u'], dtype=float)[:, 0]\n",
    "    else:\n",
    "        t, y = FI, np.asarray(Z[key], dtype=float)\n",
    "    lab = label + (' (collapses to 0)' if len(y) and y[-1] == 0.0 else '')\n",
    "    yp = _pos(y)\n",
    "    if ylo is not None:\n",
    "        yp = np.where(yp < ylo, ylo / 3.0, yp)\n",
    "    ax.semilogy(t, yp, color=KIND_COLOR[_kind(a)], ls=ls, lw=1.4, label=lab, zorder=_z(_kind(a)))\n",
    "    return y\n",
    "\n",
    "\n",
    "def _flow_sharp(ax, a, ls):\n",
    "    t, v = Z[f'{a}_sh_iters'], Z[f'{a}_lam1']\n",
    "    ax.plot(t, v, color=KIND_COLOR[_kind(a)], ls=ls, lw=1.4, marker='o', ms=3, zorder=_z(_kind(a)))\n",
    "    return t, v\n",
    "\n",
    "\n",
    "def _disc_amp(ax, name, label, color):\n",
    "    t, y = sharp_component(name)\n",
    "    ax.semilogy(t, _pos(y), color=color, lw=1.2, label=label, zorder=_z('disc'))\n",
    "    return y\n",
    "\n",
    "\n",
    "def _disc_sharp(ax, name, color):\n",
    "    t = Z['disc_sh_iters'] if name == 'disc' else Z['disc64_sh']\n",
    "    v = Z['disc_lam1_wbar'] if name == 'disc' else Z['disc64_lam1']\n",
    "    ax.plot(t, v, color=color, lw=1.4, marker='o', ms=3, zorder=_z('disc'))\n",
    "    return t, v\n",
    "\n",
    "\n",
    "def _frame(ax_a, ax_s, amps, sharps):\n",
    "    allv = np.concatenate([np.asarray(v, dtype=float) for v in amps if len(v)])\n",
    "    allv = allv[np.isfinite(allv) & (allv > 0)]\n",
    "    if len(allv):\n",
    "        ax_a.set_ylim(np.min(allv) / 5.0, np.max(allv) * 5.0)\n",
    "    _zoom_sharpness(ax_s, sharps, X0)\n",
    "    for ax in (ax_a, ax_s):\n",
    "        ax.axvline(H, color='gray', ls='--', lw=1.0, alpha=0.7)\n",
    "        if T_C >= 0:\n",
    "            ax.axvline(T_C, color='0.4', ls=':', lw=1.0)\n",
    "        ax.set_xlim(X0, X1)\n",
    "        ax.grid(True, which='major', alpha=0.3, linewidth=0.5)\n",
    "    ax_a.set_ylabel(r'oscillation on $u_1$')\n",
    "    ax_s.set_ylabel(FIG_SHARP)\n",
    "    ax_s.set_xlabel('iteration')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. THE FLOWS -- floor against no floor\n",
    "# -----------------------------------------------------------------------------\n",
    "FLOWS = []\n",
    "for kind in ('mprod', 'eprod', 'edge', 'fe'):\n",
    "    fl = [a for a in ARMS if _kind(a) == kind and _floor(a) not in ('none', 'f64') and _std(a)]\n",
    "    nf = [a for a in ARMS if _kind(a) == kind and _floor(a) == 'none' and _std(a)]\n",
    "    if fl:\n",
    "        FLOWS.append((fl[0], f'{KIND_NAME[kind]}, floor', '-'))\n",
    "    if nf:\n",
    "        FLOWS.append((nf[0], f'{KIND_NAME[kind]}, no floor', ':'))\n",
    "if FLOWS:\n",
    "    # top: zoomed on the floored flows (the floorless ones leave through the bottom);\n",
    "    # middle: the full depth of the floorless plunge; bottom: the sharpness\n",
    "    fig, (ax_z, ax_a, ax_s) = plt.subplots(3, 1, figsize=(6.6, 8.0), sharex=True,\n",
    "                                           gridspec_kw=dict(height_ratios=[1.3, 1.3, 1]))\n",
    "    _zoomed = [_disc_amp(ax_z, 'disc', 'discrete', 'black')]\n",
    "    for a, label, ls in FLOWS:\n",
    "        if ls == '-':\n",
    "            _zoomed.append(np.asarray(Z[f'{a}_amp_u1_it'] if _has(f'{a}_amp_u1_it')\n",
    "                                      else np.asarray(Z[f'{a}_amp_u'])[:, 0], dtype=float))\n",
    "    _zv = np.concatenate([np.asarray(v, dtype=float) for v in _zoomed if len(v)])\n",
    "    _zv = _zv[np.isfinite(_zv) & (_zv > 0)]\n",
    "    _zlo, _zhi = (np.min(_zv) / 300.0, np.max(_zv) * 5.0) if len(_zv) else (1e-12, 1.0)\n",
    "    for a, label, ls in FLOWS:\n",
    "        _flow_amp(ax_z, a, label, ls, ylo=_zlo)\n",
    "    ax_z.set_ylim(_zlo, _zhi)\n",
    "    amps = [_disc_amp(ax_a, 'disc', 'discrete', 'black')]\n",
    "    sharps = [_disc_sharp(ax_s, 'disc', 'black')]\n",
    "    for a, label, ls in FLOWS:\n",
    "        amps.append(_flow_amp(ax_a, a, label, ls))\n",
    "        sharps.append(_flow_sharp(ax_s, a, ls))\n",
    "    _frame(ax_a, ax_s, amps, sharps)\n",
    "    ax_z.axvline(H, color='gray', ls='--', lw=1.0, alpha=0.7)\n",
    "    if T_C >= 0:\n",
    "        ax_z.axvline(T_C, color='0.4', ls=':', lw=1.0)\n",
    "    ax_z.grid(True, which='major', alpha=0.3, linewidth=0.5)\n",
    "    ax_z.set_ylabel(r'oscillation on $u_1$')\n",
    "    # the nadir of every floorless flow, which the zoomed-in panel cannot show\n",
    "    _n = 0\n",
    "    for a, label, ls in FLOWS:\n",
    "        if ls != ':':\n",
    "            continue\n",
    "        y = np.asarray(Z[f'{a}_amp_u1_it'] if _has(f'{a}_amp_u1_it') else np.asarray(Z[f'{a}_amp_u'])[:, 0],\n",
    "                       dtype=float)\n",
    "        ok = np.isfinite(y) & (y > 0)\n",
    "        if ok.all() and len(y):\n",
    "            txt = f\"{label}: nadir {np.min(y):.0e}\"\n",
    "        elif ok.any():\n",
    "            txt = f\"{label}: collapses to exactly 0\"\n",
    "        else:\n",
    "            txt = f\"{label}: exactly 0\"\n",
    "        ax_z.text(0.30, 0.03 + 0.06 * _n, txt, transform=ax_z.transAxes, fontsize=8.5, ha='left', va='bottom',\n",
    "                  color=KIND_COLOR[_kind(a)])\n",
    "        _n += 1\n",
    "    ax_z.set_title('Oscillation on the top mode (zoomed in)', fontsize=10)\n",
    "    ax_a.set_title('Oscillation on the top mode (zoomed out)', fontsize=10)\n",
    "    ax_s.set_title('Sharpness', fontsize=10)\n",
    "    fig.suptitle(FIG_TITLE + ': floor vs no floor', fontsize=11)\n",
    "    fig.tight_layout(rect=(0, 0.09, 1, 1))\n",
    "    _h, _l = ax_a.get_legend_handles_labels()\n",
    "    fig.legend(_h, _l, fontsize=9, loc='lower center', ncol=3, frameon=False)\n",
    "    _save(fig, 'floor_vs_no_floor')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE FLOWS -- the rod's floor modelled on float32 and on float64\n",
    "# -----------------------------------------------------------------------------\n",
    "_r32 = [a for a in ARMS if _kind(a) == 'mprod' and _floor(a) == 'f32' and _std(a)]\n",
    "_r64 = [a for a in ARMS if _kind(a) == 'mprod' and _floor(a) == 'f64' and _std(a)]\n",
    "if _r32 and _r64 and int(Z['disc64']):\n",
    "    fig, (ax_a, ax_s) = plt.subplots(2, 1, figsize=(6.6, 5.6), sharex=True, gridspec_kw=dict(height_ratios=[1.6, 1]))\n",
    "    amps = [_disc_amp(ax_a, 'disc', 'discrete, float32', 'black'),\n",
    "            _disc_amp(ax_a, 'disc64', 'discrete, float64', '0.55')]\n",
    "    sharps = [_disc_sharp(ax_s, 'disc', 'black'), _disc_sharp(ax_s, 'disc64', '0.55')]\n",
    "    for a, label, ls in ((_r32[0], 'mp-rod, float32 floor', '-'), (_r64[0], 'mp-rod, float64 floor', '--')):\n",
    "        amps.append(_flow_amp(ax_a, a, label, ls))\n",
    "        sharps.append(_flow_sharp(ax_s, a, ls))\n",
    "    _frame(ax_a, ax_s, amps, sharps)\n",
    "    ax_a.legend(fontsize=9, loc='lower right')\n",
    "    fig.suptitle(FIG_TITLE + ': float32 vs float64 floor', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    _save(fig, 'flow_floor_float32_vs_float64')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE FLOWS -- float32 state against float64 state\n",
    "# -----------------------------------------------------------------------------\n",
    "# The midpoint rod with float32 state against its float64 twin (same floor, same\n",
    "# handoff; gradients float32 in both): the distance of the centre to the discrete\n",
    "# midpoint, which float32 state lets drift.  The oscillation is not drawn -- the\n",
    "# twins' coincide (the amplitude lives in a python float).  The endpoint pair is\n",
    "# left out (Eric, 2026-10-03): a float32 pair loses its floor to its own ulp, an\n",
    "# interaction of the floor with the dtype, not tracking error.\n",
    "_s = {_state(a): a for a in ARMS if _kind(a) == 'mprod' and _floor(a) == 'f32'}\n",
    "if 'float32' in _s and 'float64' in _s:\n",
    "    fig, ax = plt.subplots(1, 1, figsize=(8, 4.0))\n",
    "    for prec, ls in (('float64', '-'), ('float32', '--')):\n",
    "        ax.semilogy(FI, _pos(Z[f'{_s[prec]}_dist_wbar']), color=KIND_COLOR['mprod'], ls=ls, lw=1.4,\n",
    "                    label=f'{prec} state')\n",
    "    ax.axvline(H, color='gray', ls='--', lw=1.0, alpha=0.7)\n",
    "    if T_C >= 0:\n",
    "        ax.axvline(T_C, color='0.4', ls=':', lw=1.0)\n",
    "    ax.set_xlim(X0, X1)\n",
    "    ax.grid(True, which='major', alpha=0.3, linewidth=0.5)\n",
    "    ax.set_ylabel('distance to the discrete midpoint')\n",
    "    ax.set_xlabel('iteration')\n",
    "    ax.legend(fontsize=8, loc='lower right')\n",
    "    ax.set_title(FIG_TITLE + ': mp-rod, float32 vs float64 state', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    _save(fig, 'flow_state_float32_vs_float64')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: measured/predicted floor for every\n",
    "discrete arm and mode; the floor in absolute units near $b_1 = 0.9$; onset, lag,\n",
    "overshoot and plateau for every arm; whether an unfloored endpoint pair collapsed.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "SUM_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "UNI = [('disc', f\"gradient descent, eta={hp['eta']:g}, float32\")]\n",
    "if D64 is not None:\n",
    "    UNI.append(('disc64', f\"gradient descent, eta={hp['eta']:g}, float64\"))\n",
    "for _i, _pr in enumerate(PROBES):\n",
    "    UNI.append((f'probe{_i}', f\"{PROBE_TITLE[_pr.kind]}, eta={_pr.eta:g}, \"\n",
    "                              f\"{'float64' if _pr.dtype == torch.float64 else 'float32'}\"))\n",
    "\n",
    "print(f\"{SUM_TITLE}   S* = {S_star_eff:.4f}   t_c = {t_c} (float32), {t_c64} (float64)   handoff {handoff_iter}\")\n",
    "print(f\"E_rod = {E_rod:.1f} e-folds (unfloored rod, handoff -> crossing)   bdot = {bdot:.3e} / iteration\\n\")\n",
    "\n",
    "# ---- 0. the estimators side by side ----------------------------------------\n",
    "print(\"THE ESTIMATORS: median measured/predicted on u_1, b_1 in [0.5, 0.97], before the arm's own crossing\")\n",
    "print(f\"{'arm':<40s} \" + \"  \".join(f\"{'k=' + str(k):>10s}\" for k in FLOOR_STENCILS)\n",
    "      + \"    (k = 0: a_t;  1: (a_t + a_{t+1})/2;  2: (a_t + 2a_{t+1} + a_{t+2})/4)\")\n",
    "for name, label in UNI:\n",
    "    print(f\"{label:<40s} \"\n",
    "          + \"  \".join(f\"{FLOOR_RATIO_K[(name, k)][0, 1]:>10.3g}\" for k in FLOOR_STENCILS))\n",
    "print(f\"  the figures and the tables below use k = {int(floor_filter)} (floor_filter)\\n\")\n",
    "\n",
    "# ---- 1. the floor of every discrete arm against its own prediction ----------\n",
    "print(f\"THE FLOOR: block-RMS of the k = {int(floor_filter)} flip on u_j / its prediction, before the arm's own \"\n",
    "      f\"crossing, b_j in [0.5, 0.97]\")\n",
    "print(f\"{'arm':<40s} {'t_c':>6s}  \" + \"  \".join(f\"{'u_' + str(j + 1) + ' median [IQR]':>24s}\" for j in range(FR)))\n",
    "for name, label in UNI:\n",
    "    fr = FLOOR_RATIO[name]\n",
    "    cells = \"  \".join(f\"{fr[j, 1]:>8.3f} [{fr[j, 0]:.2f}, {fr[j, 2]:.2f}]\" for j in range(FR))\n",
    "    print(f\"{label:<40s} {_T_REF[name]:>6d}  {cells}\")\n",
    "print(\"  (1 = the round-off model predicts the measured floor; the float64 row tests its precision scaling)\\n\")\n",
    "\n",
    "# the floor in absolute units, at a common distance from the threshold\n",
    "print(f\"THE FLOOR IN ABSOLUTE UNITS: block RMS of the k = {int(floor_filter)} flip on u_1 and its prediction, at the block nearest b_1 = 0.9\")\n",
    "for name, label in UNI:\n",
    "    t, b, sR, fl, rms, nb = METERS[name]\n",
    "    ok = np.isfinite(rms[:, 0]) & (nb > 0) & ((t < _T_REF[name]) if _T_REF[name] >= 0 else True)\n",
    "    if ok.any():\n",
    "        i = np.nonzero(ok)[0][np.argmin(np.abs(b[ok, 0] - 0.9))]\n",
    "        print(f\"  {label:<40s} b_1 {b[i, 0]:.3f}  measured {rms[i, 0]:.3e}  \"\n",
    "              f\"predicted {fl[i, 0]:.3e}  (state sqrt R {sR[i, 0]:.3e})  at t = {int(t[i])}\")\n",
    "print()\n",
    "\n",
    "# ---- 2. the arms: onset, overshoot, plateau --------------------------------\n",
    "print(\"ONSET AND ARREST (onset: ||delta|| > 0.1 ||dhat_disc|| for 50 iterations; lag = onset - t_c)\")\n",
    "print(f\"{'arm':<34s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s}  \"\n",
    "      f\"{'floor binds':>11s}  {'|d.u1| / sqrt R_1 before t_c':>28s}\")\n",
    "_rows = [('disc', 'discrete, float32')] + ([('disc64', 'discrete, float64')] if D64 is not None else [])\n",
    "_rows += [(a, ARM_TITLE[a]) for a in arm_keys]\n",
    "for key, label in _rows:\n",
    "    s = STATS[key]\n",
    "    lag = f\"{s['lag']:+6.0f}\" if np.isfinite(s['lag']) else f\"{'--':>6s}\"\n",
    "    extra = ''\n",
    "    if key in REC:\n",
    "        R = REC[key]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        extra = f\"{np.nanmean(ff):>11.3f}\" if np.isfinite(ff).any() else f\"{'--':>11s}\"\n",
    "        sh = np.asarray(R['sh_iters'], dtype=float)\n",
    "        au = np.asarray(R['amp_u'], dtype=float).reshape(-1, FR)[:, 0]\n",
    "        fp = np.asarray(R['fp_u'], dtype=float).reshape(-1, FR)[:, 0]\n",
    "        m = (sh < t_c) & np.isfinite(fp) & (fp > 0) if t_c >= 0 else np.zeros(len(sh), dtype=bool)\n",
    "        extra += f\"  {np.nanmedian(au[m] / fp[m]):>28.3e}\" if m.any() else f\"  {'--':>28s}\"\n",
    "    print(f\"{label:<34s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.4f} {s['overshoot']:>+10.4f} \"\n",
    "          f\"{s['plateau']:>9.4f}  {extra}\")\n",
    "print()\n",
    "\n",
    "# ---- 3. the collapse of an unfloored endpoint pair ---------------------------\n",
    "for arm in arm_keys:\n",
    "    if ARM_KIND[arm] == 'eprod':\n",
    "        col = np.asarray(REC[arm]['collapsed'], dtype=float)\n",
    "        on = np.nonzero(col > 0)[0]\n",
    "        print(f\"{ARM_TITLE[arm]}: \" + (f\"the pair COLLAPSED (w = w' to the last bit) at iteration {int(_fi[on[0]])} \"\n",
    "                                       f\"and {'stayed collapsed' if col[-1] > 0 else 'recovered'}\" if len(on)\n",
    "                                       else \"never collapsed\"))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_gd_mlp_cifar10_rodavg.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Gradient descent on the MLP: time-averaged rod flow against central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Gradient descent on the MLP, as in `experiment_gd_mlp_cifar10`, with midpoint rod flow and central flow only. An observer averages the rod's extent matrix over windows of growing length (`avg_windows`, from `avg_start_iter`) and compares the average with central flow's covariance. It also measures how fast the rod's axis turns, against the linear turning law. The runs place the window where two or three eigenvalues are critical (k = 2 or 3).\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_gd_mlp_cifar10_rodavg.ipynb gd_rodavg_k2.ipynb -f params/gd_rodavg_k2.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/gd_rodavg_k2.yaml` | Figures 6, 7, 24 and 32 | 57 min |\n",
    "| `params/gd_rodavg_k3.yaml` | Figure 24 | 29 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Gradient descent: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Gradient descent $w_{t+1} = w_t - \\eta\\nabla L(w_t)$, threshold\n",
    "$S^\\star = 2/\\eta$ on $\\lambda_1(H)$; it is the $\\beta = 0$ member of the\n",
    "heavy-ball family with the momentum state removed.\n",
    "\n",
    "* **stable flow** -- gradient flow, $\\dot{\\bar w} = -\\eta\\nabla L$.\n",
    "* **midpoint rod flow (mp-rod)** -- descent-ascent on the centred edge\n",
    "  coupling (eq:gda): $\\dot{\\bar w} = -\\eta\\bar g$,\n",
    "  $\\dot\\delta = \\eta\\llbracket g\\rrbracket - 2\\delta$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot w = -(w - [w' - \\eta\\nabla L(w')])$,\n",
    "  $\\dot w' = -(w' - [w - \\eta\\nabla L(w)])$ on the literal pair (section\n",
    "  \"Endpoint Rod Flow\"), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\nabla L + \\tfrac12\\mathcal T[\\Sigma]]$\n",
    "  with $\\Sigma = UXU^\\top$ slaved by the SDCP (eq:sdcp), the velocity-level\n",
    "  proximal program $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta}{2}\\mathcal G_U$; $k = 1$ in closed form\n",
    "  (eq:k1), $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "**The extra arms** (`OPT['extra_arms']`, GD only; Eric 2026-09-27): the two\n",
    "literature models of the archived six-model notebook, ported onto float64 flow\n",
    "state.  Both amplitude rates vanish at $2/\\eta$ like the rod's, with\n",
    "$b = \\eta\\lambda/2$:\n",
    "\n",
    "* **edge flow** (`edge`, Marion arXiv:2606.18080, Definition 2) --\n",
    "  $\\dot{\\bar w} = -\\tfrac{\\eta}{2}[\\nabla L(\\bar w + xu) + \\nabla L(\\bar w - xu)]$,\n",
    "  $u \\leftarrow Hu/\\|Hu\\|$ per substep, $x \\leftarrow x(1 + \\mathrm{d}t(\\eta S - 2))$\n",
    "  with $S = \\|Hu\\|$ (`edge_sharp='power'`) or $u^\\top Hu$.  On a mode the\n",
    "  multiplier is $\\rho = 1 + 2\\,\\mathrm{d}t(b-1)$, the midpoint rod's.  Floor\n",
    "  (`edge_floor`): his adaptive base level $x \\ge \\varepsilon_t = |\\nabla L(\\bar w)\\cdot u|$\n",
    "  (section 4.2, the default; gradient units on a position amplitude, as his\n",
    "  Algorithm 1 does -- a drift-seeded floor), a fixed $\\varepsilon$ (section 4.3),\n",
    "  or the family's round-off floor on the one amplitude, $x^2 \\leftarrow x^2 + R(1-\\rho^2)$\n",
    "  with $R = p_u/4b(1-b)$ along $u$ (lands on $\\sqrt R$ exactly).  `EdgeFlowRod`.\n",
    "* **free-energy model** (`fe`, Chodron de Courcel arXiv:2606.05326, eq. 3.4 /\n",
    "  3.8, section-4 protocol) -- $\\Sigma = VSV^\\top$ on the top-`fe_rank` Hessian\n",
    "  eigenvectors, refreshed every `fe_eig_every` substeps and not transported,\n",
    "  $\\dot\\theta = -\\eta\\nabla E - \\tfrac{\\eta}{2}\\mathcal T[\\Sigma]$ (the central\n",
    "  flow's centre term, $S$ in place of $X$), $\\dot S_{ij} = S_{ij}[(1-\\eta h_i)(1-\\eta h_j) - 1]$,\n",
    "  $F = E + \\tfrac12\\langle H, \\Sigma\\rangle$.  Units: his $\\Sigma$ is the position\n",
    "  covariance over $\\eta$ (eq. 3.2); here $S$ is in position$^2$.  Floor\n",
    "  (`fe_floor`): the clamp $\\sqrt{S_{ii}} \\ge$ `fe_sigma_floor` on every mode\n",
    "  (the default at $10^{-8}$, the 2026-09-11 run), or the family's round-off floor\n",
    "  $S \\leftarrow S + \\mathrm{d}t\\,P$, $P_{jk} = (u^2/3)\\sum_i V_{ij}V_{ik}\\theta_i^2$,\n",
    "  whose Euler fixed point is GD's own discrete Lyapunov equilibrium\n",
    "  $P_{jk}/(1 - f_jf_k)$, $f = 1 - \\eta h$, exactly and with no pole, or none\n",
    "  (paper-literal).  `FreeEnergySigma`.\n",
    "\n",
    "The lockstep drives both (gradients, HVPs, eigensolves, third derivatives); the\n",
    "math and the self-checks (`_edge_selfcheck`, `_fe_selfcheck`) are in this cell.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# GRADIENT DESCENT -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Gradient descent is the beta = 0 member of the heavy-ball family with the\n",
    "# momentum state removed:  w <- w - eta g,  S* = 2/eta on lambda_1(H).\n",
    "import itertools\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='gd', name='gradient descent',\n",
    "    has_momentum=False,     # the state is w; the rod is delta alone\n",
    "    has_nu=False,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(H)$',\n",
    "    sharp_units='lambda_1(H)',\n",
    "    thr_formula='2/eta on lambda_1(H)',\n",
    "    extra_arms=('edge', 'fe'),  # the two literature models (documented in cell 12), GD only\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the two literature models (OPT['extra_arms'], below), read\n",
    "    from the hyperparameter cell at CALL time and validated here.\"\"\"\n",
    "    xhp = dict(edge_sharp=str(edge_sharp), edge_floor=str(edge_floor), edge_eps=float(edge_eps),\n",
    "               edge_x0=str(edge_x0), fe_rank=int(fe_rank), fe_eig_every=int(fe_eig_every),\n",
    "               fe_diag_only=int(fe_diag_only), fe_floor=str(fe_floor),\n",
    "               fe_sigma_floor=float(fe_sigma_floor), fe_floor_all=int(fe_floor_all))\n",
    "    for key, allowed in (('edge_sharp', EDGE_SHARP), ('edge_floor', EDGE_FLOORS),\n",
    "                         ('edge_x0', EDGE_X0), ('fe_floor', FE_FLOORS)):\n",
    "        assert xhp[key] in allowed, f\"{key} must be one of {allowed}, got {xhp[key]!r}\"\n",
    "    assert xhp['fe_rank'] >= 1 and xhp['fe_eig_every'] >= 1, xhp\n",
    "    return xhp\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): raw sharpness is the plotted quantity for GD.\"\"\"\n",
    "    return 2.0 / hp['eta'], 2.0 / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One gradient-descent step.\"\"\"\n",
    "    return w - hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"dw/dt = -eta g: gradient flow at the endpoint-mean gradient (the rods) or\n",
    "    at the centre's own (the stable flow).  Returns (dw, None, None).\"\"\"\n",
    "    return -hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (paper eq:gda):\n",
    "        ddelta/dt = eta [[g]] - 2 delta.\"\"\"\n",
    "    return -2.0 * u_pos + hp['eta'] * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: beta = 0 gives R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of sharpness lambda: eta lambda - 2 (eq:gda-linear).\"\"\"\n",
    "    return hp['eta'] * np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    return -hp['eta'] * gL, None, None\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the gradient-descent CENTRAL FLOW (paper\n",
    "    section \"Central Flow and Edge Coupling\", eq:central-flow and eq:sdcp):\n",
    "        dwbar/dt = -eta ( grad L + (1/2) T[Sigma] ),   Sigma = U X U^T,\n",
    "    persistence at the velocity level, forward Euler, gap linearised at wbar:\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta/2) Gram_U.\n",
    "    Returns (X, T_Sigma, A, B, info).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta']) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, None\n",
    "    return w + dt * (wdot - 0.5 * hp['eta'] * T_Sigma), None, None\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') in the flow dtype,\n",
    "    dw/dt = -(w - [w' - eta grad L(w')]), dw'/dt = -(w' - [w - eta grad L(w)])\n",
    "    (paper section \"Endpoint Rod Flow\"): each endpoint regresses toward the\n",
    "    gradient-descent image of the other.  Pushed through (wbar, delta) it is\n",
    "    the midpoint rows exactly (`_rod_selfcheck` (c)); at dt = 1 its Jacobi\n",
    "    Euler step is GD on the pair.  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.w_p = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_m = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        eta = hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        vw_p = (self.w_m - eta * gm) - self.w_p\n",
    "        vw_m = (self.w_p - eta * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# ---- the literature models (OPT['extra_arms']; documented in cell 12) ---------\n",
    "# Two published continuous-time models of GD at the edge, in the family clock\n",
    "# (one GD iteration = flow time 1): Marion's edge flow and Chodron de Courcel's\n",
    "# free-energy model.  Ported from the six-model notebook (archive/notebooks/\n",
    "# experiment_gd_mlp_cifar10_models.ipynb, 2026-09-10/11) onto float64 flow\n",
    "# state.  The lockstep cell drives them (gradients, HVPs, eigensolves, third\n",
    "# derivatives); the math is here.  Floors: each model's own by default (Eric,\n",
    "# 2026-09-27), the family's round-off floor as the alternative.\n",
    "EDGE_SHARP = ('power', 'rayleigh')\n",
    "EDGE_FLOORS = ('adaptive', 'fixed', 'roundoff', 'none')\n",
    "EDGE_X0 = ('proj', 'norm', 'eps')\n",
    "FE_FLOORS = ('clamp', 'roundoff', 'none')\n",
    "\n",
    "\n",
    "class EdgeFlowRod:\n",
    "    \"\"\"Marion's edge flow (arXiv:2606.18080, Definition 2 / Algorithm 1), the\n",
    "    oscillation half, in the family clock (his flow time is eta per GD step):\n",
    "\n",
    "        u <- H(wbar) u / ||H(wbar) u||                    (Eq. 5, one HVP)\n",
    "        x <- x (1 + dt (eta S - 2))                        (Eq. 6)\n",
    "\n",
    "    with S his sharpness estimate (||H u||, his MLP setting, or u.Hu).  The\n",
    "    centre dwbar/dt = -eta (g(wbar + x u) + g(wbar - x u))/2 (Eq. 4) is the\n",
    "    lockstep's.  On a Hessian mode the amplitude rate is eta lambda - 2 =\n",
    "    2(b - 1), the midpoint rod's linearisation, so x <- rho x with\n",
    "    rho = 1 + 2 dt (b - 1) is exactly the rod's per-substep multiplier.\n",
    "\n",
    "    State: a unit axis u in the flow dtype and a python-float log amplitude,\n",
    "    x = exp(logamp) -- the MidpointRod reason: unfloored, the amplitude loses\n",
    "    hundreds of e-folds on the approach.  Floors, applied after the step:\n",
    "      floor_clamp(eps)     x <- max(x, eps), his base level: adaptive\n",
    "                           eps_t = |grad L(wbar).u| (his section 4.2; gradient\n",
    "                           units on a position amplitude, as his Algorithm 1\n",
    "                           does) or a fixed eps (section 4.3);\n",
    "      floor_quadrature(q)  x^2 <- x^2 + q, the family's round-off floor on the\n",
    "                           one amplitude, q = R (1 - rho^2) (edge_floor_source).\n",
    "    Both return 1 if the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, u, x, dtype=torch.float64):\n",
    "        n = float(u.double().norm())\n",
    "        assert n > 0.0, \"the edge flow needs a nonzero initial axis\"\n",
    "        self.dtype = dtype\n",
    "        self.u = (u.double() / n).to(dtype)\n",
    "        self.logamp = math.log(x) if x > 0.0 else float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"edge-flow amplitude overflowed (log x = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def step(self, Hu, S_est, dt, hp):\n",
    "        \"\"\"One substep from the state at its start: the power step on u and the\n",
    "        linear amplitude update (his max(x, 0) included).  Returns the\n",
    "        amplitude's rate eta S - 2.\"\"\"\n",
    "        n = float(Hu.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = (Hu.double() / n).to(self.dtype)\n",
    "        rate = hp['eta'] * float(S_est) - 2.0\n",
    "        fac = 1.0 + dt * rate\n",
    "        self.logamp = (self.logamp + math.log(fac)) if fac > 0.0 else float('-inf')\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, eps):\n",
    "        if eps > 0.0 and self.logamp < math.log(eps):\n",
    "            self.logamp = math.log(eps)\n",
    "            return 1\n",
    "        return 0\n",
    "\n",
    "    def floor_quadrature(self, q):\n",
    "        if not q > 0.0:\n",
    "            return 0\n",
    "        la2, lq = 2.0 * self.logamp, math.log(q)\n",
    "        self.logamp = 0.5 * float(np.logaddexp(la2, lq))\n",
    "        return int(lq > la2)\n",
    "\n",
    "\n",
    "def edge_floor_source(p_u, b, hp, dt):\n",
    "    \"\"\"The round-off floor's per-substep source on the edge flow's amplitude:\n",
    "    q = R (1 - rho^2) of the memoryless map at b = S/S* (floor_source), p_u the\n",
    "    per-step rounding variance along the axis (roundoff_source_var).  b is held\n",
    "    above zero (a Rayleigh estimate can be non-positive).\"\"\"\n",
    "    b = max(float(b), 1e-12)\n",
    "    return float(floor_source(np.array([float(p_u)]), np.zeros(1), np.array([b]), hp, dt)[0])\n",
    "\n",
    "\n",
    "def edge_floor_fixed_point(p_u, b, hp):\n",
    "    \"\"\"sqrt(R) along the edge flow's axis: the amplitude the round-off floor\n",
    "    holds (NaN at or above the edge).\"\"\"\n",
    "    return float(floor_fixed_point_of(np.array([float(p_u)]), np.zeros(1), np.array([float(b)]), hp)[0])\n",
    "\n",
    "\n",
    "class FreeEnergySigma:\n",
    "    \"\"\"Chodron de Courcel's free-energy model (arXiv:2606.05326, eq. 3.4 and\n",
    "    3.8) on the top-r Hessian eigen-subspace, his section-4 protocol:\n",
    "    Sigma = V S V^T with V the eigenvectors (refreshed from the eigensolver,\n",
    "    NOT transported) and S an r x r float64 matrix in POSITION^2 units.\n",
    "\n",
    "    Units.  His ansatz theta~ = theta + sqrt(eta) dtheta (eq. 3.2) makes his\n",
    "    Sigma the position covariance divided by eta.  With Sigma_pos =\n",
    "    eta Sigma_paper his centre term -(eta^2/2) grad(H : Sigma_paper) is\n",
    "    -(eta/2) grad <H, Sigma> -- the central flow's -- and his\n",
    "    F = E + (eta/2) H : Sigma_paper is E + (1/2) <H, Sigma>.  The Sigma\n",
    "    equation is linear, so it reads the same in either unit; in the eigenbasis\n",
    "    it is entrywise,\n",
    "        dS_ij/dt = S_ij [ (1 - eta h_i)(1 - eta h_j) - 1 ],\n",
    "    the squared one-step GD multiplier minus one, zero at 2/eta; its Euler\n",
    "    step at dt = 1 is his exact discrete map.  The Hadamard factor\n",
    "    (1 - dt) 11^T + dt f f^T is PSD for dt <= 1, so a step preserves PSD\n",
    "    (Schur); both floors add a positive semidefinite matrix.\n",
    "\n",
    "    Floors, applied after the step (the paper has none):\n",
    "      floor_clamp(s, all_modes)  sqrt(S_ii) >= s on every tracked mode, or on\n",
    "                                 the leading one only (the 2026-09-11 k2-floor\n",
    "                                 run: 1e-8 on every mode);\n",
    "      floor_add(Q)               S <- S + Q, Q = dt P with P the round-off\n",
    "                                 covariance one GD step injects on V\n",
    "                                 (roundoff_cov).  The Euler fixed point\n",
    "                                 dt P_jk / (dt (1 - f_j f_k)) is GD's own\n",
    "                                 discrete Lyapunov equilibrium\n",
    "                                 P_jk / (1 - f_j f_k) -- on the diagonal the\n",
    "                                 family's R_j = p_j / 4 b_j (1 - b_j) -- exactly,\n",
    "                                 at every dt, with no pole in the source.\n",
    "    Both return how many tracked modes the floor dominated.  A basis refresh\n",
    "    maps S <- R S R^T, R = V_new^T V_old, and returns the trace that left the\n",
    "    new subspace (>= 0; 0 for an orthogonal re-basis).  diag_only keeps only\n",
    "    S's diagonal, the paper's literal reduction.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, V, eigs, diag_only=False):\n",
    "        self.V = V\n",
    "        self.r = int(V.shape[1])\n",
    "        self.eigs = self._np(eigs)\n",
    "        self.S = np.zeros((self.r, self.r), dtype=float)\n",
    "        self.diag_only = bool(diag_only)\n",
    "        self.n_steps = 0\n",
    "        self.leak_cum = 0.0\n",
    "\n",
    "    def _np(self, eigs):\n",
    "        a = eigs.detach().double().cpu().numpy() if torch.is_tensor(eigs) else eigs\n",
    "        return np.asarray(a, dtype=float).reshape(-1)[:self.r].copy()\n",
    "\n",
    "    def _keep_diag(self):\n",
    "        if self.diag_only:\n",
    "            self.S = np.diag(np.diag(self.S))\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"S = V^T (delta delta^T) V.  Returns the part of ||delta||^2 the\n",
    "        subspace does not hold.\"\"\"\n",
    "        c = (self.V.double().T @ delta.double()).detach().cpu().numpy()\n",
    "        self.S = np.outer(c, c)\n",
    "        self._keep_diag()\n",
    "        return float(delta.double().norm()) ** 2 - float(c @ c)\n",
    "\n",
    "    def refresh(self, V_new, eigs_new):\n",
    "        R = (V_new.double().T @ self.V.double()).detach().cpu().numpy()\n",
    "        S_new = R @ self.S @ R.T\n",
    "        S_new = 0.5 * (S_new + S_new.T)\n",
    "        if self.diag_only:\n",
    "            S_new = np.diag(np.diag(S_new))\n",
    "        leak = float(np.trace(self.S) - np.trace(S_new))\n",
    "        self.V = V_new\n",
    "        self.eigs = self._np(eigs_new)\n",
    "        self.S = S_new\n",
    "        self.leak_cum += leak\n",
    "        return leak\n",
    "\n",
    "    def step(self, dt, hp):\n",
    "        \"\"\"One Euler substep of the Sigma equation.  Returns the amplitude's\n",
    "        log-rate before the step, (1/2) d log tr S / dt =\n",
    "        (1/2) sum_i S_ii (f_i^2 - 1) / tr S.\"\"\"\n",
    "        f = 1.0 - hp['eta'] * self.eigs\n",
    "        tr = float(np.trace(self.S))\n",
    "        rate = 0.5 * float(np.sum(np.diag(self.S) * (f * f - 1.0))) / tr if tr > 0.0 else float('nan')\n",
    "        self.S = self.S * (1.0 + dt * (np.outer(f, f) - 1.0))\n",
    "        self._keep_diag()\n",
    "        self.n_steps += 1\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, s, all_modes=True):\n",
    "        if not s > 0.0:\n",
    "            return 0\n",
    "        idx = np.arange(self.r) if all_modes else np.arange(1)\n",
    "        low = idx[np.diag(self.S)[idx] < s * s]\n",
    "        self.S[low, low] = s * s\n",
    "        return int(len(low))\n",
    "\n",
    "    def floor_add(self, Q):\n",
    "        Q = np.asarray(Q, dtype=float)\n",
    "        binds = int(np.sum(np.diag(Q) > np.diag(self.S)))\n",
    "        self.S = self.S + Q\n",
    "        self._keep_diag()\n",
    "        return binds\n",
    "\n",
    "    def roundoff_cov(self, theta, dtype):\n",
    "        \"\"\"P: the covariance one step's rounding of the stored iterate injects\n",
    "        on the tracked subspace, P_jk = (u^2/3) sum_i V_ij V_ik theta_i^2, u =\n",
    "        eps/2 of the modelled dtype -- roundoff_source_var's p_j on the\n",
    "        diagonal.\"\"\"\n",
    "        u = float(torch.finfo(dtype).eps) / 2.0\n",
    "        Vd = self.V.double()\n",
    "        P = ((u * u / 3.0) * ((Vd.T * (theta.double() ** 2)) @ Vd)).detach().cpu().numpy()\n",
    "        return 0.5 * (P + P.T)\n",
    "\n",
    "    def roundoff_fixed_point(self, P, hp):\n",
    "        \"\"\"sqrt(R_jj) = sqrt(P_jj / (1 - f_j^2)) per mode: the amplitude the\n",
    "        round-off floor holds (NaN at or above the edge).\"\"\"\n",
    "        b = hp['eta'] * self.eigs / 2.0\n",
    "        return np.asarray(floor_fixed_point_of(np.diag(P), np.zeros(self.r), b, hp), dtype=float)\n",
    "\n",
    "    def S_tensor(self, device, dtype=torch.float64):\n",
    "        return torch.as_tensor(self.S, device=device, dtype=dtype)\n",
    "\n",
    "    def centre_force(self, nabla_H):\n",
    "        \"\"\"T[Sigma] = grad <H, V S V^T> = nabla_H^T (metric * vech S): the\n",
    "        central flow's T_Sigma assembly (central_sdcp) with S in place of X.\n",
    "        nabla_H is the apply_to_pairs stack of grad(v_i^T H v_j) over V.\"\"\"\n",
    "        dev, dty = nabla_H.device, nabla_H.dtype\n",
    "        return nabla_H.T @ (_upper_metric(self.r, dev, dty) * mat_to_upper(self.S_tensor(dev, dty)))\n",
    "\n",
    "    def trace(self):\n",
    "        return float(np.trace(self.S))\n",
    "\n",
    "    def eigvals(self):\n",
    "        return np.sort(np.linalg.eigvalsh(0.5 * (self.S + self.S.T)))[::-1].copy()\n",
    "\n",
    "    def top_axis(self):\n",
    "        \"\"\"The rank-one read-out: the leading eigenvector of Sigma (float64) and\n",
    "        sqrt of its eigenvalue, as the central flow reads X.\"\"\"\n",
    "        evals, evecs = np.linalg.eigh(0.5 * (self.S + self.S.T))\n",
    "        c = torch.as_tensor(evecs[:, -1], device=self.V.device, dtype=torch.float64)\n",
    "        return self.V.double() @ c, math.sqrt(max(float(evals[-1]), 0.0))\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        tr = self.trace()\n",
    "        return 0.5 * math.log(tr) if tr > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def h_norm(self):\n",
    "        \"\"\"sqrt(tr(H Sigma H)) = sqrt(sum_i h_i^2 S_ii), exact in the eigenbasis.\"\"\"\n",
    "        return math.sqrt(max(float(np.sum(self.eigs ** 2 * np.diag(self.S))), 0.0))\n",
    "\n",
    "    def F_minus_E(self):\n",
    "        \"\"\"(1/2) <H, Sigma> = (1/2) sum_i h_i S_ii (eq. 3.8).\"\"\"\n",
    "        return 0.5 * float(np.sum(self.eigs * np.diag(self.S)))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.05, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is eta lambda - 2 per mode;  (b) EndpointPair.step at dt = 1\n",
    "    is GD on the pair;  (c) the pair at dt = 0.1 (500 substeps, non-quadratic\n",
    "    loss) equals the midpoint rows integrated by forward Euler;  (d) the floor\n",
    "    is antisymmetric;  (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 40.0, 41.0):\n",
    "        f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam], dtype=f64), None, None, hp, 0)\n",
    "        worst_a = max(worst_a, abs(float(f_pos[0]) - (eta * lam - 2.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([38.0, 30.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    w1 = w0 - eta * gL(w0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = pair.w_m - eta * gL(pair.w_m), pair.w_p - eta * gL(pair.w_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        err_b = max(err_b, float((pair.w_p - tp).abs().max()), float((pair.w_m - tm).abs().max()))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    wb, dl = 0.5 * (w1 + w0), 0.5 * (w1 - w0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        wb = wb + dt * stable_field(gbar, None, None, hp, 0)[0]\n",
    "        dl = dl + dt * (eta * h - 2.0 * dl)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    c0 = pair.centre().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.05, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z with\n",
    "    lam = lam0 + y + (kappa/2) z^2: k = 1, u1 = e_x, grad lam1 = (0, 1, kappa z),\n",
    "    sigma_cf = 2 [<grad lam1, -eta grad L>]_+ / (eta |grad lam1|^2) (eq:k1).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    thr = 2.0 / eta\n",
    "    lam0 = thr - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def sigma_cf(y, z):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ (-eta * gradL)), 0.0) / (eta * float(g @ g))\n",
    "\n",
    "    def substep(y, z, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf = -eta * gradL\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3), wf, dt, hp, thr,\n",
    "                                         solver=solver, exact_k1=exact_k1)\n",
    "        w_new, _, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), None, None, wf, None, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr - lam0 - 0.5 * kappa * z0 * z0\n",
    "    assert sigma_cf(y0, z0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = y0, z0\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z)\n",
    "            xv, y, z, _, _ = substep(y, z, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res = 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = thr - lam0, 0.0\n",
    "        xv, _, _, A0, B0 = substep(y, z, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30), abs(xv - sigma_cf(y, z)) / sigma_cf(y, z))\n",
    "    assert worst_res < 1e-6, worst_res      # the toy's gap is ~1e-5 at contact; rounding of thr - lam1 shows through\n",
    "    y, z = y0, z0\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, y, z, _, _ = substep(y, z, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return err, gapmax, worst_res, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (GD): rate == eta lambda - 2 {_r[0]:.1e};  endpoint unit step == GD map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (GD): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005;  max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e};  contact residual {_c[2]:.1e};  k=1 closed form vs SDCPSolver {_c[3]:.1e}\")\n",
    "\n",
    "\n",
    "def _edge_selfcheck(eta=0.05, dt=0.1, seed=0):\n",
    "    \"\"\"On the quadratic L = (1/2) w.H w, H = diag(50, 40, 30) (2/eta = 40 in\n",
    "    the middle):  (a) with u = e_j the amplitude obeys x_n = x_0 rho^n,\n",
    "    rho = 1 + dt (eta lambda_j - 2), fixed at 2/eta, decaying below it;\n",
    "    (b) a random axis converges to e_1 under the power step;  (c) the\n",
    "    symmetrised gradient is H wbar whatever x is (the centre is gradient flow\n",
    "    on a quadratic);  (d) the round-off floor lands the amplitude on\n",
    "    sqrt(R) = sqrt(p / 4b(1-b)) from above and below (b = 0.75, 0.95);\n",
    "    (e) the clamp holds x at eps, and q = 0 is a no-op.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    lam = torch.tensor([50.0, 40.0, 30.0], dtype=f64)\n",
    "    H = torch.diag(lam)\n",
    "    err_a = 0.0\n",
    "    for j, lam_j in enumerate(lam.tolist()):\n",
    "        u = torch.zeros(3, dtype=f64)\n",
    "        u[j] = 1.0\n",
    "        rod = EdgeFlowRod(u, 1e-3)\n",
    "        for _ in range(200):\n",
    "            rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "        pred = math.log(1e-3) + 200 * math.log(1.0 + dt * (eta * lam_j - 2.0))\n",
    "        err_a = max(err_a, abs(rod.logamp - pred))\n",
    "    assert err_a < 1e-9, err_a\n",
    "    rod = EdgeFlowRod(torch.randn(3, generator=g, dtype=f64), 1.0)\n",
    "    for _ in range(300):\n",
    "        rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "    err_b = 1.0 - abs(float(rod.u[0]))\n",
    "    assert err_b < 1e-8, err_b\n",
    "    wb = torch.randn(3, generator=g, dtype=f64)\n",
    "    err_c = float((0.5 * (H @ (wb + 0.3 * rod.u) + H @ (wb - 0.3 * rod.u)) - H @ wb).abs().max())\n",
    "    assert err_c < 1e-12, err_c\n",
    "    p, err_d = 1e-14, 0.0\n",
    "    for b in (0.75, 0.95):\n",
    "        lam_b = 2.0 * b / eta\n",
    "        R = p / (4.0 * b * (1.0 - b))\n",
    "        assert abs(edge_floor_fixed_point(p, b, hp) / math.sqrt(R) - 1.0) < 1e-12\n",
    "        q = edge_floor_source(p, b, hp, dt)\n",
    "        for x0 in (1.0, 1e-30):\n",
    "            rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), x0)\n",
    "            for _ in range(4000):\n",
    "                rod.step(torch.tensor([lam_b, 0.0, 0.0], dtype=f64), lam_b, dt, hp)\n",
    "                rod.floor_quadrature(q)\n",
    "            err_d = max(err_d, abs(rod.amp() / math.sqrt(R) - 1.0))\n",
    "    assert err_d < 1e-9, err_d\n",
    "    rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), 1e-3)\n",
    "    n_bound = 0\n",
    "    for _ in range(300):\n",
    "        rod.step(torch.tensor([30.0, 0.0, 0.0], dtype=f64), 30.0, dt, hp)\n",
    "        n_bound += rod.floor_clamp(1e-6)\n",
    "    la0 = rod.logamp\n",
    "    rod.floor_quadrature(0.0)\n",
    "    err_e = max(abs(rod.amp() / 1e-6 - 1.0), abs(rod.logamp - la0))\n",
    "    assert err_e < 1e-12 and n_bound > 0, (err_e, n_bound)\n",
    "    return err_a, err_b, err_c, err_d, err_e\n",
    "\n",
    "\n",
    "def _fe_selfcheck(eta=0.05, dt=0.1, n=4, seed=0):\n",
    "    \"\"\"(i) Quadratic, V = I: S_ii(n) = S_ii(0) (1 + dt((1 - eta h_i)^2 - 1))^n,\n",
    "    rate positive above 2/eta, zero at it and at h = 0, negative between;\n",
    "    (ii) on a cubic + quartic loss with an analytic Hessian, centre_force\n",
    "    (the apply_to_pairs / _upper_metric / mat_to_upper assembly the lockstep\n",
    "    uses) equals a central difference of Phi(w) = <H(w), V S V^T>;\n",
    "    (iii) the refresh leak is 0 for an orthogonal re-basis and >= 0 for a\n",
    "    subspace change;  (iv) F - E and ||h|| read (1/2) sum h_i S_ii and\n",
    "    sqrt(sum h_i^2 S_ii);  (v) the round-off floor S += dt P lands S on GD's\n",
    "    discrete Lyapunov equilibrium P_jk / (1 - f_j f_k) from above and below,\n",
    "    whose diagonal is the family's roundoff_equilibrium, and roundoff_cov's\n",
    "    diagonal is roundoff_source_var's p_j;  (vi) the clamp floors every mode or\n",
    "    the leading one.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    rng = np.random.default_rng(seed)\n",
    "    # (i)\n",
    "    hs = np.array([60.0, 40.0, 20.0, 0.0])\n",
    "    sig = FreeEnergySigma(torch.eye(4, dtype=f64), hs)\n",
    "    sig.S = np.eye(4)\n",
    "    for _ in range(50):\n",
    "        sig.step(dt, hp)\n",
    "    pred = (1.0 + dt * ((1.0 - eta * hs) ** 2 - 1.0)) ** 50\n",
    "    err_i = float(np.max(np.abs(np.diag(sig.S) / pred - 1.0)))\n",
    "    rate = (1.0 - eta * hs) ** 2 - 1.0\n",
    "    assert rate[0] > 0 and abs(rate[1]) < 1e-12 and rate[2] < 0 and abs(rate[3]) < 1e-12, rate\n",
    "    assert err_i < 1e-10, err_i\n",
    "    # (ii)\n",
    "    Aq = rng.normal(size=(n, n))\n",
    "    Hq = Aq @ Aq.T\n",
    "    _c = rng.normal(size=(n, n, n))\n",
    "    c3 = sum(_c.transpose(p) for p in itertools.permutations(range(3)))    # fully symmetric\n",
    "\n",
    "    def hess(w):\n",
    "        return Hq + np.einsum('ijk,k->ij', c3, w) + 0.6 * np.diag(w ** 2)\n",
    "\n",
    "    r = 3\n",
    "    Q, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    M = rng.normal(size=(r, r))\n",
    "    S0 = M @ M.T\n",
    "    w = rng.normal(size=n)\n",
    "    c3_t, w_t = torch.as_tensor(c3), torch.as_tensor(w)\n",
    "    grad_vHv = lambda a, b: torch.einsum('ijk,i,j->k', c3_t, a, b) + 1.2 * w_t * a * b\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    nabla_H = apply_to_pairs(grad_vHv, torch.as_tensor(Q))\n",
    "    T_S = sig.centre_force(nabla_H).numpy()\n",
    "    Phi = lambda x: float(np.sum(hess(x) * (Q @ S0 @ Q.T)))\n",
    "    fd = np.array([(Phi(w + 1e-5 * e) - Phi(w - 1e-5 * e)) / 2e-5 for e in np.eye(n)])\n",
    "    err_ii = float(np.max(np.abs(fd - T_S)) / max(np.max(np.abs(fd)), 1e-30))\n",
    "    assert err_ii < 1e-6, err_ii\n",
    "    # (iii)\n",
    "    O, _ = np.linalg.qr(rng.normal(size=(r, r)))\n",
    "    leak0 = sig.refresh(torch.as_tensor(Q @ O), np.array([3.0, 2.0, 1.0]))\n",
    "    Q2, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    leak1 = sig.refresh(torch.as_tensor(Q2), np.array([3.0, 2.0, 1.0]))\n",
    "    assert abs(leak0) < 1e-10 and leak1 >= -1e-12, (leak0, leak1)\n",
    "    # (iv)\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    err_iv = max(abs(sig.F_minus_E() - 0.5 * np.sum(np.array([3.0, 2.0, 1.0]) * np.diag(S0))),\n",
    "                 abs(sig.h_norm() ** 2 - np.sum(np.array([3.0, 2.0, 1.0]) ** 2 * np.diag(S0))))\n",
    "    assert err_iv < 1e-10, err_iv\n",
    "    # (v)\n",
    "    b = np.array([0.9, 0.75, 0.5])\n",
    "    hv = 2.0 * b / eta\n",
    "    B = rng.normal(size=(3, 3))\n",
    "    P = 1e-14 * (B @ B.T + 0.1 * np.eye(3))\n",
    "    f = 1.0 - eta * hv\n",
    "    R = P / (1.0 - np.outer(f, f))\n",
    "    err_v = float(np.max(np.abs(np.diag(R) / roundoff_equilibrium(np.diag(P), 0.0, b, 0.0) - 1.0)))\n",
    "    for S_init in (np.zeros((3, 3)), 1e-6 * np.eye(3)):\n",
    "        sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "        sig.S = S_init.copy()\n",
    "        for _ in range(3000):\n",
    "            sig.step(dt, hp)\n",
    "            sig.floor_add(dt * P)\n",
    "        err_v = max(err_v, float(np.max(np.abs(sig.S - R)) / np.max(np.abs(R))))\n",
    "    theta = torch.as_tensor(rng.normal(size=n))\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    p_j, _ = roundoff_source_var(theta, None, torch.float32, torch.as_tensor(Q))\n",
    "    err_v = max(err_v, float(np.max(np.abs(np.diag(sig.roundoff_cov(theta, torch.float32)) / p_j.numpy() - 1.0))))\n",
    "    assert err_v < 1e-9, err_v\n",
    "    # (vi)\n",
    "    sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "    sig.S = np.diag([1e-20, 1.0, 1e-20])\n",
    "    nb_lead = sig.floor_clamp(1e-8, all_modes=False)\n",
    "    nb_all = sig.floor_clamp(1e-8, all_modes=True)\n",
    "    assert nb_lead == 1 and nb_all == 1 and np.allclose(np.diag(sig.S), [1e-16, 1.0, 1e-16], rtol=1e-12, atol=0.0), \\\n",
    "        (nb_lead, nb_all, np.diag(sig.S))\n",
    "    return err_i, err_ii, abs(leak0), err_iv, err_v\n",
    "\n",
    "\n",
    "_x = _edge_selfcheck()\n",
    "print(f\"edge-flow self-check: amplitude closed form {_x[0]:.1e};  |1 - u.e1| after the power step {_x[1]:.1e};  \"\n",
    "      f\"symmetrised gradient {_x[2]:.1e};  round-off floor lands on sqrt(R) {_x[3]:.1e};  clamp {_x[4]:.1e}\")\n",
    "_x = _fe_selfcheck()\n",
    "print(f\"free-energy self-check: S_ii closed form {_x[0]:.1e};  centre_force vs finite difference {_x[1]:.1e};  \"\n",
    "      f\"orthogonal re-basis leak {_x[2]:.1e};  F-E, ||h|| {_x[3]:.1e};  round-off floor lands on GD's Lyapunov {_x[4]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own.  GD xent probes (2026-08-02,\n",
    "#          archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb):\n",
    "#          eta = 0.015 crosses at ~2600; handoff 600, 4600 iterations:\n",
    "#     --params \"loss=xent,learning_rate=0.015,warmup_iterations=600,n_iterations=4600\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# w <- w - eta grad L.  Threshold 2/eta on lambda_1(H).\n",
    "# Crossings at n_samples = 5000 (archive/THEORY.md, gd-tc-5000; paper tab:probes):\n",
    "#     eta = 0.025  t_c 33200 (never in 20k)     eta = 0.04  t_c 14600\n",
    "#     eta = 0.05   t_c 9800  (2/eta = 40)       eta = 0.075 t_c 4600\n",
    "# Later crossings at eta = 0.05: lambda_2 at 12850, lambda_3 at 19250, lambda_4 at 23250.\n",
    "learning_rate      = 0.05       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# The averaging windows sit PAST the crossings, on a critical face of fixed\n",
    "# dimension (eta = 0.05: lambda_2 at 12850, lambda_3 at 19250, lambda_4 at 23250;\n",
    "# eta = 0.075: lambda_3 before 7900).  The handoff is on the face; the rod\n",
    "# settles for 500 iterations before the first block (avg_start_iter).\n",
    "#   k = 2 (the default):  handoff 13500, averaging 14000-19000\n",
    "#   k = 3 runs average over windows to 500, not 250: at eta = 0.05 the PR is still rising at\n",
    "#   250 and the distance to Sigma_central flattens only by ~470.  In bash,\n",
    "#           W=\"[1,$(seq -s, 10 10 500)]\"      # [1, 10, 20, ..., 500], spelled out for --params\n",
    "#   k = 3:  --params \"warmup_iterations=19900,n_iterations=23201,avg_start_iter=20400,central_rank=4,avg_windows=$W\"\n",
    "#           (stops 50 short of the lambda_4 crossing at 23250; run -canon-k3-lin500, T_sat 500, 5 blocks)\n",
    "#   k = 3, second step size (the eta-collapse of the swept angle, tools/rodavg_collapse.py):\n",
    "#           --params \"learning_rate=0.075,warmup_iterations=7900,n_iterations=9801,avg_start_iter=8400,central_rank=4,avg_windows=$W\"\n",
    "#           (run -canon-k3-eta0.075-lin500, T_sat 460, 3 blocks; the paper's k = 3 GD figures)\n",
    "# n_iterations is one past the last averaged iteration: a block's last flip\n",
    "# a_{t1-1} is recorded at iteration t1, which must exist.\n",
    "n_iterations       = 19001\n",
    "warmup_iterations  = 13500      # t_h + 1: the flows start from the pair (t_h, t_h + 1), 650 past lambda_2\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   gradient flow (the rod-free centre)                     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored   blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored       purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP             red\n",
    "#   edge     Marion's edge flow (wbar, u, x), GD only                 cyan\n",
    "#   fe       Chodron de Courcel's free-energy model (theta, Sigma)    olive\n",
    "arms               = 'mprod+central'   # the rod-averaging notebooks: the rod flow and the central flow\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy;\n",
    "                                # one above the face's dimension (4 for the k = 3 window)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- the edge flow (Marion, arXiv:2606.18080; documented in cell 12) ----------\n",
    "# Cost per substep: 2 gradients + 1 HVP, + 1 gradient for the adaptive base level.\n",
    "edge_sharp         = 'power'    # his sharpness estimate S: 'power' = ||H u|| (his MLP setting) | 'rayleigh' = u.Hu\n",
    "edge_floor         = 'adaptive' # 'adaptive': his section-4.2 base level eps_t = |grad L(wbar).u|, x <- max(x, eps_t),\n",
    "                                #   the default (a drift-seeded floor; 2026-09-10 run: binds on 7% of the approach) |\n",
    "                                # 'fixed': x <- max(x, edge_eps), his section 4.3 |\n",
    "                                # 'roundoff': the family's floor on the one amplitude, x^2 += R(1 - rho^2) |\n",
    "                                # 'none': unfloored\n",
    "edge_eps           = 1e-5       # the fixed base level (edge_floor = 'fixed' only), his value\n",
    "edge_x0            = 'proj'     # x_0 at the handoff, before the floor: 'proj' = |<dhat, u_1>| | 'norm' = ||dhat|| |\n",
    "                                # 'eps' = the base level, his initialisation\n",
    "\n",
    "# ---- the free-energy model (Chodron de Courcel, arXiv:2606.05326; documented in cell 12)\n",
    "# Cost per substep: 1 gradient + fe_rank(fe_rank+1)/2 third derivatives, + an\n",
    "# eigensolve every fe_eig_every substeps.\n",
    "fe_rank            = 3          # r: Sigma = V S V^T on the top-r Hessian eigenvectors (= central_rank)\n",
    "fe_eig_every       = 10         # V refresh cadence in SUBSTEPS: 10 = once per iteration (his 'every 2 GD steps' is 20)\n",
    "fe_diag_only       = 0          # 1: zero S's off-diagonals, his literal reduction\n",
    "fe_floor           = 'clamp'    # 'clamp': sqrt(S_ii) >= fe_sigma_floor, the default (the 2026-09-11 k2-floor run) |\n",
    "                                # 'roundoff': S += dt P, P the round-off covariance on V (lands on GD's Lyapunov) |\n",
    "                                # 'none': paper-literal (2026-09-10: onset +800, the pure-gda climb-back)\n",
    "fe_sigma_floor     = 1e-8       # the clamp level: GD's own pre-crossing |a.u_1|, below the 2026-09-10 handoff seed\n",
    "fe_floor_all       = 1          # the clamp on EVERY tracked mode (0: the leading one only)\n",
    "\n",
    "# ---- the time average (the rod-averaging cells 16-17) --------------------------\n",
    "# Blocks [t0, t0 + T) from avg_start_iter, one per window T and position; the\n",
    "# discrete flip a_t, the rod flow's delta and the central flow's Sigma (at each\n",
    "# block's midpoint) projected on the discrete arm's top-avg_m eigenvectors,\n",
    "# frozen at t0.  Windows need not divide anything; the longest with >= 3 blocks\n",
    "# is the table's \"saturated\" one.\n",
    "avg_start_iter     = 14000      # >= warmup_iterations: 500 iterations for the rod to settle\n",
    "avg_windows        = [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250]\n",
    "                                # linear, every 10 iterations to 250 (Eric, 2026-10-01): every run's PR has\n",
    "                                # made 90 % of its rise by T = 79-190 and is flat beyond 250\n",
    "avg_m              = 5          # the frozen basis; <= n_eig\n",
    "closure_horizon    = 200        # cell 17's closed (v, gamma~) system: each integrated prediction runs this many\n",
    "                                # iterations from the measured pair (2026-10-06)\n",
    "closure_every      = 100        # a new prediction opens every this many iterations (two open at a time)\n",
    "k_label            = None       # arms without 'central': the window's number of critical eigenvalues, read off a\n",
    "                                # central-flow run of the same configuration (its rank, rodavg.npz k_label); a label only\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32;\n",
    "                                # 'float64' is the precision prediction: onset lag 216 -> 464)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  threshold(lambda_1)={2 / learning_rate:.4f}\")\n",
    "print(f\"avg_start_iter={avg_start_iter}  avg_windows={avg_windows}  avg_m={avg_m}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n",
    "print(f\"edge: sharp={edge_sharp!r} floor={edge_floor!r} x0={edge_x0!r}   \"\n",
    "      f\"fe: rank={fe_rank} eig_every={fe_eig_every} floor={fe_floor!r} sigma_floor={fe_sigma_floor:g} all={fe_floor_all}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-md",
   "metadata": {},
   "source": [
    "## Time averaging and turning: the observer\n",
    "\n",
    "`lockstep_hook(event, **kw)` is called by the shared lockstep (the canonical\n",
    "cell, unchanged apart from its five guarded call sites) and writes only `AVG`.\n",
    "The blocks, the three projected objects and the turning series are documented\n",
    "at the top of the cell.  It runs its own self-tests at import: BW, PR, the\n",
    "top-$k$ cosine, the small-angle arc, and a vector turning in a plane whose\n",
    "window average climbs from PR 1 to 2.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-observer",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME AVERAGING AND TURNING -- the observer the lockstep calls (lockstep_hook)\n",
    "# =============================================================================\n",
    "# Shared by the rod-averaging notebooks.  The lockstep (the canonical cell,\n",
    "# unchanged) calls lockstep_hook(event, **kw) at five points; the hook reads the\n",
    "# discrete, rod-flow and central-flow state and writes only AVG.  Hyperparameters\n",
    "# are read at call time (the lockstep resolves hp, loss_fn, ... below papermill).\n",
    "#\n",
    "#   'disc'             every iteration: a_{t-1} (eq:decomp), the discrete basis at the cadence\n",
    "#   'rod_substep'      every rod-flow substep: delta, the rod's position half-difference\n",
    "#   'central_substep'  every central-flow substep: X_ce on crit_U (Sigma_central = U X U^T)\n",
    "#   'arm_cadence'      each arm's eigensolve: the turning law's predictions for the rod\n",
    "#   'iter_end'         closes blocks, captures Sigma_central at block midpoints\n",
    "#\n",
    "# Blocks: for each window T in avg_windows, consecutive non-overlapping blocks\n",
    "# [t0, t0 + T) from avg_start_iter.  Each block freezes the discrete arm's latest\n",
    "# top-avg_m eigenbasis U_f at t0; all three sources are projected on it:\n",
    "#   discrete   <a_t (x) a_t>_T          one sample per iteration\n",
    "#   rod flow   <delta (x) delta>_T      every substep, weight dt (one iteration = unit flow time)\n",
    "#   central    Sigma_central(t0 + floor(T/2)), the block's midpoint (section 8's\n",
    "#              Sigma_central(t) = (1/T) int_{t-T/2}^{t+T/2} Sigma_rod)\n",
    "# What falls outside U_f is kept as each source's leak.  No integer k enters:\n",
    "# k labels a run (the central flow's rank over the averaging span), nothing more.\n",
    "import math\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "# ---- metrics on m x m PSD blocks --------------------------------------------\n",
    "def _sym(A):\n",
    "    A = np.asarray(A, dtype=float)\n",
    "    return 0.5 * (A + A.T)\n",
    "\n",
    "\n",
    "def _psd_eig(A):\n",
    "    e, V = np.linalg.eigh(_sym(A))\n",
    "    return np.clip(e, 0.0, None)[::-1], V[:, ::-1]\n",
    "\n",
    "\n",
    "def _psd_sqrt(A):\n",
    "    e, V = _psd_eig(A)\n",
    "    return (V * np.sqrt(e)) @ V.T\n",
    "\n",
    "\n",
    "def bw_distance(A, B):\n",
    "    \"\"\"Bures-Wasserstein distance: d^2 = tr A + tr B - 2 tr (A^1/2 B A^1/2)^1/2.\"\"\"\n",
    "    rA = _psd_sqrt(A)\n",
    "    cross = float(np.trace(_psd_sqrt(rA @ _sym(B) @ rA)))\n",
    "    return math.sqrt(max(float(np.trace(A)) + float(np.trace(B)) - 2.0 * cross, 0.0))\n",
    "\n",
    "\n",
    "def bw_normalized(A, B):\n",
    "    \"\"\"d_BW(A, B) / sqrt(tr B): zero iff A = B; |sqrt(r) - 1| when A = r B.\"\"\"\n",
    "    trB = float(np.trace(B))\n",
    "    return bw_distance(A, B) / math.sqrt(trB) if trB > 0 else float('nan')\n",
    "\n",
    "\n",
    "def participation_ratio(A):\n",
    "    \"\"\"PR = (tr A)^2 / tr A^2 (appendix A).\"\"\"\n",
    "    e = _psd_eig(A)[0]\n",
    "    s2 = float((e * e).sum())\n",
    "    return float(e.sum()) ** 2 / s2 if s2 > 0 else float('nan')\n",
    "\n",
    "\n",
    "def top_cos(A, B, k):\n",
    "    \"\"\"Smallest principal-angle cosine between the top-k eigenspaces of A and B; NaN when\n",
    "    either has rank below k (its top-k space would hold an arbitrary null vector).\"\"\"\n",
    "    k = int(k)\n",
    "    if k < 1 or num_rank(_psd_eig(A)[0]) < k or num_rank(_psd_eig(B)[0]) < k:\n",
    "        return float('nan')\n",
    "    Va, Vb = _psd_eig(A)[1][:, :k], _psd_eig(B)[1][:, :k]\n",
    "    return float(np.clip(np.linalg.svd(Va.T @ Vb, compute_uv=False), 0.0, 1.0).min())\n",
    "\n",
    "\n",
    "def num_rank(e, rtol=1e-3):\n",
    "    e = np.asarray(e, dtype=float)\n",
    "    return int((e > rtol * e.max()).sum()) if e.size and e.max() > 0 else 0\n",
    "\n",
    "\n",
    "def _unit_d(x):\n",
    "    n = float(x.norm())\n",
    "    return x / n if n > 0 else x\n",
    "\n",
    "\n",
    "def _angle(u, v):\n",
    "    \"\"\"The unsigned angle between two lines (radians), robust at small angles.\"\"\"\n",
    "    c = abs(float(u @ v))\n",
    "    s = float((v - (u @ v) * u).norm()) if float(u.norm()) > 0 else 0.0\n",
    "    return math.atan2(s, c)\n",
    "\n",
    "\n",
    "# ---- the blocks ---------------------------------------------------------------\n",
    "class WindowBank:\n",
    "    \"\"\"Every window's blocks, and the per-iteration turning series.\"\"\"\n",
    "\n",
    "    SOURCES = ('disc', 'rod')\n",
    "    # the blocks also average the two-cycle image of gamma, -(eta/2) P^-1 gamma (two_cycle_image), beside delta\n",
    "    BLOCK_SOURCES = ('disc', 'rod', 'disc_eq', 'rod_eq')\n",
    "\n",
    "    def __init__(self, windows, start, m):\n",
    "        self.windows = [int(W) for W in windows]\n",
    "        self.start, self.m = int(start), int(m)\n",
    "        self.open = {W: [] for W in self.windows}\n",
    "        self.rows = {W: [] for W in self.windows}      # closed blocks: dicts of m x m matrices\n",
    "        self.U = None                                   # the discrete top-m basis, sign-gauged\n",
    "        self.a_last = None                              # a_{t-2}, for the discrete turning angle\n",
    "        self.v_last = None                              # the rod axis at the previous substep\n",
    "        self.arc = 0.0                                  # the rod axis' arc length this iteration\n",
    "        self.central = None                             # the last central substep's (X, U, scale)\n",
    "        self.eig_probe = None                           # lookahead optimizers: the rod's own solve at thetabar\n",
    "        self.ghat_prev = None                           # the discrete momentum half-difference, one step back\n",
    "        self.arc_full = 0.0                             # the full linear law's predicted arc this iteration\n",
    "        # the full linear law per iteration over the averaging span: rod (predicted arc in\n",
    "        # iteration t, beside turn['rod'][t]) and discrete (predicted angle a_{t-1} -> a_t,\n",
    "        # beside turn['disc'][t])\n",
    "        self.full = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.k_central = []                             # the central flow's rank at each capture\n",
    "        self.turn = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.coord = dict(rod=np.full((int(n_iterations), self.m), np.nan),\n",
    "                          disc=np.full((int(n_iterations), self.m), np.nan))\n",
    "        self.pred = dict(t=[], lin=[], slow=[], std_v=[], share=[], disc_t=[], disc_lin=[])\n",
    "        # the closed (v, gamma~) system (lin_rows, Closure, two_cycle_image below), over the span\n",
    "        _n = int(n_iterations)\n",
    "        self.clos = {s: Closure(globals().get('closure_horizon', 200), globals().get('closure_every', 100))\n",
    "                     for s in self.SOURCES}\n",
    "        # instantaneous gamma~ row, per iteration: |measured change|, |predicted change|, |difference|, |gamma~|\n",
    "        self.inst = {s: {k: np.full(_n, np.nan) for k in ('meas', 'pred', 'err', 'gt')} for s in self.SOURCES}\n",
    "        # the two-cycle relation, per iteration: |delta_2c| / |delta| and cos(delta_2c, delta), delta_2c the\n",
    "        # position extent a two-cycle pairs with the measured gamma; and delta_2c / |delta| on the basis\n",
    "        self.tc = {s: dict(ratio=np.full(_n, np.nan), cos=np.full(_n, np.nan)) for s in self.SOURCES}\n",
    "        self.rod_ctx = None                              # (c, nu, gbar, s) at the rod's last substep\n",
    "        self.rod_last = None                             # (delta, gamma, H phi) at the rod's last substep\n",
    "        self.rod_pend = None                             # (gamma~, predicted increment over the next substep)\n",
    "        self.gacc = None                                 # this iteration's [measured, predicted] gamma~ change\n",
    "        self.disc_pend = None                            # (index, gamma~, the map's predicted gamma~ there)\n",
    "\n",
    "    # -- the basis: the discrete arm's top-m cadence eigenvectors, orthonormalised (a\n",
    "    # preconditioned eigensolve -- RMSProp, Adam -- returns P-orthonormal right\n",
    "    # eigenvectors of P^-1 H, and every projection below is Euclidean), then rotated\n",
    "    # inside their span onto the previous basis (orthogonal Procrustes).  On a critical\n",
    "    # face the pinned eigenvalues are degenerate and the solver returns an arbitrary\n",
    "    # rotation of the face; the aligned basis keeps the coordinate series continuous.\n",
    "    # Every block metric is invariant to the basis inside the span.\n",
    "    def set_basis(self, U):\n",
    "        Un = ortho_track(U.detach().double(), self.m).clone()\n",
    "        if self.U is not None:\n",
    "            P, _, Qt = torch.linalg.svd(Un.T @ self.U)\n",
    "            Un = Un @ (P @ Qt)\n",
    "        self.U = Un\n",
    "\n",
    "    def open_blocks(self, t):\n",
    "        if self.U is None or t < self.start:\n",
    "            return\n",
    "        for W in self.windows:\n",
    "            # the discrete a_{t0+W-1} arrives at iteration t0 + W, which must exist\n",
    "            if (t - self.start) % W == 0 and t + W <= int(n_iterations) - 1:\n",
    "                self.open[W].append(dict(t0=t, t1=t + W, t_mid=t + W // 2, U=self.U,\n",
    "                                         S={s: np.zeros((self.m, self.m)) for s in self.BLOCK_SOURCES},\n",
    "                                         tot={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         wsum={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         S_central=None, central_full=float('nan'), contact=False))\n",
    "\n",
    "    def add(self, src, idx, v, weight):\n",
    "        \"\"\"Route one sample (a vector, flow dtype or float32) to the blocks holding index idx.\"\"\"\n",
    "        vd = None\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t0'] <= idx < b['t1']:\n",
    "                    if vd is None:\n",
    "                        vd = v.detach().double()\n",
    "                    c = (b['U'].T @ vd).cpu().numpy()\n",
    "                    b['S'][src] += weight * np.outer(c, c)\n",
    "                    b['tot'][src] += weight * float(vd @ vd)\n",
    "                    b['wsum'][src] += weight\n",
    "\n",
    "    def capture_central(self, t):\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t_mid'] != t or b['S_central'] is not None:\n",
    "                    continue\n",
    "                b['S_central'] = np.zeros((self.m, self.m))\n",
    "                if self.central is not None:\n",
    "                    X, Uc, scale = self.central\n",
    "                    Xd, Ucd = X.detach().double(), Uc.detach().double()\n",
    "                    R = (b['U'].T @ Ucd)                                # m x k\n",
    "                    b['S_central'] = (R @ Xd @ R.T).cpu().numpy() * scale ** 2\n",
    "                    b['central_full'] = float((Xd * (Ucd.T @ Ucd)).sum()) * scale ** 2\n",
    "                    b['contact'] = bool(float(torch.diagonal(Xd).sum()) > 0.0)\n",
    "                    self.k_central.append(num_rank(torch.linalg.eigvalsh(Xd).cpu().numpy()))\n",
    "                else:\n",
    "                    b['central_full'] = 0.0\n",
    "\n",
    "    def close_blocks(self, t):\n",
    "        for W in self.windows:\n",
    "            keep = []\n",
    "            for b in self.open[W]:\n",
    "                if b['t1'] > t:\n",
    "                    keep.append(b)\n",
    "                    continue\n",
    "                row = dict(t0=b['t0'], t1=b['t1'], t_mid=b['t_mid'], contact=b['contact'])\n",
    "                for s in self.BLOCK_SOURCES:\n",
    "                    ws = b['wsum'][s]\n",
    "                    row[f'S_{s}'] = b['S'][s] / ws if ws > 0 else np.full((self.m, self.m), np.nan)\n",
    "                    row[f'leak_{s}'] = 1.0 - float(np.trace(b['S'][s])) / b['tot'][s] if b['tot'][s] > 0 else float('nan')\n",
    "                    row[f'n_{s}'] = ws\n",
    "                row['S_central'] = b['S_central'] if b['S_central'] is not None else np.full((self.m, self.m), np.nan)\n",
    "                trf = b['central_full']\n",
    "                row['leak_central'] = (1.0 - float(np.trace(row['S_central'])) / trf) if trf > 0 else float('nan')\n",
    "                self.rows[W].append(row)\n",
    "            self.open[W] = keep\n",
    "\n",
    "    def k_label(self):\n",
    "        return int(np.median(self.k_central)) if self.k_central else 0\n",
    "\n",
    "\n",
    "# ---- the turning law, for every optimizer ------------------------------------------\n",
    "# The rod's axis v turns at ||(mu(M) v)_perp|| (eq:turning-law; appendix H for the\n",
    "# momentum members): M the operator whose eigenvalues the eigensolve returns -- H, or\n",
    "# P^-1 H for the pencil of RMSProp and Adam (P = precond's vector) -- and mu =\n",
    "# rod_slow_root on them in the plotted units.  To first order near the edge this is\n",
    "# s ||(M v)_perp||, s = d mu / d lambda at the raw threshold S_star: eta for GD and\n",
    "# heavy ball, 1 for RMSProp and Adam (their pencil carries eta), and\n",
    "# (1-b)(1+2b)^2/(1+3b) eta for Nesterov.  M acts where the rod reads its jump,\n",
    "# probe_centre (the lookahead thetabar for Nesterov, the centre otherwise).\n",
    "_SLOPE = {}\n",
    "\n",
    "\n",
    "def turn_slope():\n",
    "    \"\"\"s = d mu / d lambda (raw units) at S_star, a central difference of rod_slow_root.\"\"\"\n",
    "    if 'v' not in _SLOPE:\n",
    "        h = 1e-7 * float(S_star)       # heavy ball's root branches 7e-4 below S*: keep h well inside\n",
    "        mu = lambda x: float(np.real(np.ravel(rod_slow_root(effective(np.array([x]), hp), hp))[0]))\n",
    "        _SLOPE['v'] = (mu(float(S_star) + h) - mu(float(S_star) - h)) / (2.0 * h)\n",
    "    return _SLOPE['v']\n",
    "\n",
    "\n",
    "# ---- the full linear law: the rows themselves, nothing slaved --------------------------\n",
    "# The first-order and slow-manifold laws above assume the momentum half-difference gamma\n",
    "# is slaved to delta (one real rate per mode).  For heavy ball / Adam the rod block's two\n",
    "# rates are 0 and -(1-beta) at S* and go complex just below it, so that fails there.  The\n",
    "# full linear law keeps the whole (delta, gamma) state: the optimizer's own rod rows\n",
    "# (rod_field) with the odd jump linearised, [[g]] = H(c) phi, phi = probe_axis(delta, gamma),\n",
    "# at the gradient point c.  The rod's axis then turns at ||(ddelta/dt)_perp|| / ||delta||.\n",
    "# At dt = 1 the same rows are the map on the flip pair (z + F(z) = -T_lin z, every flow\n",
    "# cell's self-check), so the discrete flip's next direction is a + F_pos(a, b), b the\n",
    "# momentum flip.  For GD / RMSProp (no gamma) this is the first-order law exactly.\n",
    "def lin_rows(c, u_pos, u_mom, nu, gbar, t, amp=1.0):\n",
    "    \"\"\"Both rows on the pair (u_pos, u_mom), jump linearised, [[g]] = H(c) phi.  The frozen\n",
    "    preconditioner of RMSProp / Adam reads the odd force at amp times the pair (amp = 1: the\n",
    "    pair is at the rod's own amplitude; a unit-normalised prediction passes the measured one).\n",
    "    Returns (f_pos, f_mom or None, H phi).\"\"\"\n",
    "    phi = probe_axis(u_pos, u_mom, hp)\n",
    "    pn = float(phi.norm())\n",
    "    if pn > 0:\n",
    "        Hphi = loss_fn.D(c, 2, (phi / pn).to(c.dtype)).double() * pn\n",
    "    else:\n",
    "        Hphi = torch.zeros_like(u_pos)\n",
    "    f_pos, f_mom = rod_field(u_pos, u_mom, Hphi, None, nu, hp, t, gbar=gbar, h_amp=Hphi * amp)\n",
    "    return f_pos.double(), (f_mom.double() if f_mom is not None else None), Hphi\n",
    "\n",
    "\n",
    "def full_field(c, u_pos, u_mom, nu, gbar, t):\n",
    "    \"\"\"The rows' position field on the pair (u_pos, u_mom), at amplitude, jump linearised.\"\"\"\n",
    "    return lin_rows(c, u_pos, u_mom, nu, gbar, t)[0]\n",
    "\n",
    "\n",
    "# ---- the closed (v, gamma~) system: gamma~ = gamma / ||delta|| (section 8.4) ------------------\n",
    "# Dividing the linear rows by s = ||delta|| gives the pair (v, gamma~) = (delta, gamma)/||delta||;\n",
    "# the products in its gamma~ row come only from that division, so the pair is the direction of\n",
    "# the linear rows.  Three tests, all on the rows lin_rows evaluates:\n",
    "#   instantaneous  the gamma~ row against the measured change of gamma~, every substep (rod) and\n",
    "#                  every iteration (discrete, the map at dt = 1) -- gamma~'s twin of the turning test\n",
    "#   closure        the pair integrated forward from the measured state for closure_horizon\n",
    "#                  iterations, reseeded every closure_every, with H read along the measured centre's\n",
    "#                  path; against the measured axis and gamma~, and against the persistence baseline\n",
    "#                  (how far the measured pair itself moved since the seed).  H frozen at the seed was\n",
    "#                  tried and dropped (2026-10-06): it fails within 10-25 iterations, H moving on the\n",
    "#                  turning time scale (runs/*-closure-k2)\n",
    "#   two-cycle      the position extent a two-cycle pairs with the measured gamma (two_cycle_image),\n",
    "#                  against the measured delta\n",
    "def two_cycle_image(u_mom, nu, gbar, h_amp, t, hpx=None):\n",
    "    \"\"\"The position extent that the rows at rest pair with the momentum extent u_mom.  Every\n",
    "    member's rows are elementwise affine in (delta, gamma, [[g]]) at a frozen preconditioner, so\n",
    "    unit probes give the coefficients; eliminating [[g]] between the rows at rest gives\n",
    "    delta = -(p_gamma - p_jump m_gamma / m_jump) / p_delta * gamma: -eta gamma / 2 for heavy ball\n",
    "    and Nesterov, -D gamma / 2 for Adam, -D gamma / (1 + c) for AdamW.\"\"\"\n",
    "    h = hp if hpx is None else hpx\n",
    "    e, z = torch.ones_like(u_mom), torch.zeros_like(u_mom)\n",
    "    p_d, _ = rod_field(e, z, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_g, m_g = rod_field(z, e, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_j, m_j = rod_field(z, z, e, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    return (-(p_g - p_j * m_g / m_j) / p_d).double() * u_mom.double()\n",
    "\n",
    "\n",
    "class Closure:\n",
    "    \"\"\"The integrated (v, gamma~) predictions for one source ('rod' or 'disc'), H read along the path.\"\"\"\n",
    "\n",
    "    def __init__(self, horizon, every):\n",
    "        self.H, self.every = int(horizon), int(every)\n",
    "        self.live = []                                   # open predictions\n",
    "        self.done = []                                   # closed: dicts of (H+1,) series\n",
    "        self.t0 = []\n",
    "\n",
    "    @staticmethod\n",
    "    def _unit_pair(d, g):\n",
    "        n = float(d.norm())\n",
    "        return d / n, (g / n if g is not None else None)\n",
    "\n",
    "    def seed(self, t0, d, g):\n",
    "        \"\"\"Open a prediction at the measured pair (d, g).\"\"\"\n",
    "        v0, gt0 = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        rec = {k: np.full(self.H + 1, np.nan) for k in ('ang', 'gerr', 'bang', 'bg')}\n",
    "        self.live.append(dict(t0=int(t0), dp=v0.clone(), gp=(gt0.clone() if gt0 is not None else None),\n",
    "                              v0=v0, gt0=gt0, rec=rec))\n",
    "\n",
    "    def advance(self, ctx, step, t):\n",
    "        \"\"\"Euler-advance every open prediction by `step` flow time; ctx = (c, nu, gbar, s), the\n",
    "        measured centre's state where the step reads H.\"\"\"\n",
    "        c, nu, gbar, s = ctx\n",
    "        for p in self.live:\n",
    "            f_pos, f_mom, _ = lin_rows(c, p['dp'], p['gp'], nu, gbar, t, amp=s)\n",
    "            dp = p['dp'] + step * f_pos\n",
    "            gp = p['gp'] + step * f_mom if p['gp'] is not None else None\n",
    "            p['dp'], p['gp'] = self._unit_pair(dp, gp)\n",
    "\n",
    "    def record(self, idx, d, g):\n",
    "        \"\"\"Score every open prediction against the measured pair at index idx; close the full ones.\"\"\"\n",
    "        v, gt = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        keep = []\n",
    "        for p in self.live:\n",
    "            age = int(idx) - p['t0']\n",
    "            if 0 <= age <= self.H:\n",
    "                r = p['rec']\n",
    "                r['ang'][age] = _angle(p['dp'], v)\n",
    "                r['bang'][age] = _angle(p['v0'], v)\n",
    "                if gt is not None and p['gp'] is not None:\n",
    "                    gn = float(gt.norm())\n",
    "                    r['gerr'][age] = float((p['gp'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "                    r['bg'][age] = float((p['gt0'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "            if age >= self.H:\n",
    "                self.done.append(p['rec'])\n",
    "                self.t0.append(p['t0'])\n",
    "            else:\n",
    "                keep.append(p)\n",
    "        self.live = keep\n",
    "\n",
    "    def due(self, idx, last):\n",
    "        \"\"\"Whether a prediction opens at index idx (it must close by index `last`).\"\"\"\n",
    "        return (idx >= int(avg_start_iter) and (idx - int(avg_start_iter)) % self.every == 0\n",
    "                and idx + self.H <= last)\n",
    "\n",
    "\n",
    "def perp_norm(c, v, P):\n",
    "    \"\"\"||(M v)_perp|| for a unit float64 v: M = P^-1 H at the point c (H when P is None).\"\"\"\n",
    "    Mv = loss_fn.D(c, 2, v.to(c.dtype)).double()\n",
    "    if P is not None:\n",
    "        Mv = Mv / P.P.double()\n",
    "    return float((Mv - (v @ Mv) * v).norm())\n",
    "\n",
    "\n",
    "def lockstep_hook(event, **kw):\n",
    "    \"\"\"The lockstep's observer: reads state, writes AVG only.\"\"\"\n",
    "    t = kw.get('t')\n",
    "    if event == 'disc':\n",
    "        if kw['lam_eff'] is not None:\n",
    "            AVG.set_basis(kw['U'])\n",
    "        AVG.open_blocks(t)\n",
    "        # the momentum flip b_{t-1} = (-1)^(t-1) (ghat_{t-1} - ghat_t)/2, a_{t-1}'s partner\n",
    "        gh, b = kw['ghat'], None\n",
    "        if gh is not None:\n",
    "            if AVG.ghat_prev is not None:\n",
    "                b = ((-1.0) ** (t - 1)) * 0.5 * (AVG.ghat_prev.double() - gh.double())\n",
    "            AVG.ghat_prev = gh.detach().clone()\n",
    "        a = kw['a']                                     # a_{t-1}\n",
    "        if a is None:\n",
    "            return\n",
    "        ad = a.detach().double()\n",
    "        an = float(ad.norm())\n",
    "        if an <= 0:\n",
    "            return\n",
    "        au = ad / an\n",
    "        if AVG.a_last is not None:\n",
    "            AVG.turn['disc'][t - 1] = _angle(AVG.a_last, au)\n",
    "        AVG.a_last = au\n",
    "        if AVG.U is not None:\n",
    "            AVG.coord['disc'][t - 1] = (AVG.U.T @ au).cpu().numpy()\n",
    "        if t - 1 >= int(avg_start_iter) and (gh is None or b is not None):\n",
    "            # the full linear law: the map's rows at dt = 1 carry (a_{t-1}, b_{t-1}) to a_t\n",
    "            c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "            f_pos, f_mom, Hphi = lin_rows(c, ad, b, kw['nu'], kw['g'], t)\n",
    "            AVG.full['disc'][t] = _angle(au, _unit_d(ad + f_pos))\n",
    "            idx = t - 1\n",
    "            if b is not None:\n",
    "                bd = b.double()\n",
    "                gt = bd / an\n",
    "                # gamma~'s row: the map's prediction for this flip, made one iteration back\n",
    "                if AVG.disc_pend is not None and AVG.disc_pend[0] == idx:\n",
    "                    _, gt_prev, gt_pred = AVG.disc_pend\n",
    "                    AVG.inst['disc']['meas'][idx] = float((gt - gt_prev).norm())\n",
    "                    AVG.inst['disc']['pred'][idx] = float((gt_pred - gt_prev).norm())\n",
    "                    AVG.inst['disc']['err'][idx] = float((gt - gt_pred).norm())\n",
    "                    AVG.inst['disc']['gt'][idx] = float(gt.norm())\n",
    "                AVG.disc_pend = (idx + 1, gt, (bd + f_mom) / float((ad + f_pos).norm()))\n",
    "                # the two-cycle relation\n",
    "                deq = two_cycle_image(bd, kw['nu'], kw['g'], Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['disc']['ratio'][idx] = dqn / an\n",
    "                AVG.tc['disc']['cos'][idx] = float(deq @ ad) / (dqn * an) if dqn > 0 else float('nan')\n",
    "                AVG.add('disc_eq', idx, deq, 1.0)\n",
    "            # the closed system integrated: score, open, then carry every prediction to a_t\n",
    "            cl = AVG.clos['disc']\n",
    "            cl.record(idx, ad, b)\n",
    "            if cl.due(idx, int(n_iterations) - 2):\n",
    "                cl.seed(idx, ad, b)\n",
    "                cl.record(idx, ad, b)\n",
    "            cl.advance((c, kw['nu'], kw['g'], an), 1.0, t)\n",
    "        if t - 1 >= int(warmup_iterations):\n",
    "            AVG.add('disc', t - 1, ad, 1.0)\n",
    "            if kw['lam_eff'] is not None:\n",
    "                # the first-order law on the discrete flip: s ||(M a)_perp|| / ||a|| at the midpoint's\n",
    "                # gradient point, under the preconditioner this step used\n",
    "                c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "                AVG.pred['disc_t'].append(t)\n",
    "                AVG.pred['disc_lin'].append(turn_slope() * perp_norm(c, au, kw['P']))\n",
    "    elif event == 'rod_substep':\n",
    "        if kw['arm'] != 'mprod':\n",
    "            return\n",
    "        delta, gam = kw['rod'].get_delta_gamma()\n",
    "        delta = delta.detach().double()\n",
    "        gam = gam.detach().double() if gam.numel() > 0 else None\n",
    "        dn = float(delta.norm())\n",
    "        if dn > 0:\n",
    "            v = delta / dn\n",
    "            if AVG.v_last is not None:\n",
    "                AVG.arc += _angle(AVG.v_last, v)\n",
    "            AVG.v_last = v\n",
    "            if t >= int(avg_start_iter):\n",
    "                # the full linear law at this substep's state: ||(ddelta/dt)_perp|| / ||delta|| dt\n",
    "                S = kw['S']\n",
    "                c = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "                gbar = loss_fn.grad_and_value(c)[0] if S.get('nu') is not None else None\n",
    "                f_pos, f_mom, Hphi = lin_rows(c, delta, gam, S.get('nu'), gbar, t)\n",
    "                AVG.arc_full += float((f_pos - (v @ f_pos) * v).norm()) / dn * float(dt)\n",
    "                if gam is not None:\n",
    "                    # gamma~'s row, d gamma~/dt = f_mom/s - (ds/dt / s) gamma~: its prediction for the\n",
    "                    # next substep, and the measured change over the substep just taken\n",
    "                    gt = gam / dn\n",
    "                    if AVG.rod_pend is not None:\n",
    "                        if AVG.gacc is None:\n",
    "                            AVG.gacc = [torch.zeros_like(gt), torch.zeros_like(gt)]\n",
    "                        AVG.gacc[0] += gt - AVG.rod_pend[0]\n",
    "                        AVG.gacc[1] += AVG.rod_pend[1]\n",
    "                    AVG.rod_pend = (gt, float(dt) * (f_mom / dn - (float(v @ f_pos) / dn) * gt))\n",
    "                # the closed system integrated: carry every prediction over the substep just taken,\n",
    "                # H read where the rod read it (the previous substep's state)\n",
    "                if AVG.rod_ctx is not None:\n",
    "                    AVG.clos['rod'].advance(AVG.rod_ctx, float(dt), t)\n",
    "                AVG.rod_ctx = (c, S.get('nu'), gbar, dn)\n",
    "                AVG.rod_last = (delta, gam, Hphi)\n",
    "                if gam is not None:\n",
    "                    # the two-cycle image of gamma, averaged beside delta (same index, same weight)\n",
    "                    AVG.add('rod_eq', t - 1, two_cycle_image(gam, S.get('nu'), gbar, Hphi, t), float(dt))\n",
    "        # iteration t's substeps cover flow time (t-1, t] (the end state is dhat_t's): index\n",
    "        # t-1, the flip a_{t-1} centred at t - 1/2 -- the canonical pairing of cos_a_disc\n",
    "        AVG.add('rod', t - 1, delta, float(dt))\n",
    "    elif event == 'central_substep':\n",
    "        AVG.central = (kw['X'], kw['U'], float(kw['scale'])) if kw['X'] is not None else None\n",
    "    elif event == 'arm_cadence':\n",
    "        if kw['arm'] != 'mprod' or AVG.v_last is None:\n",
    "            return\n",
    "        # the turning law (eq:turning-law) at the rod's gradient point: first order\n",
    "        # s ||(M v)_perp|| (std_v = ||(M v)_perp||, eta std_v(H) for GD), and the slow-manifold\n",
    "        # form ||(mu(M) v_f)_perp|| on the top modes of M at that same point, v_f = U c the\n",
    "        # modal projection of v on their span (c = U^T P v: the pencil's U is P-orthonormal;\n",
    "        # P = I without one), mu from rod_slow_root (for GD eta lambda - 2, the same law in\n",
    "        # the face).  The arm's cadence solve is at the centre; a lookahead optimizer's\n",
    "        # gradient point is thetabar, so the observer runs its own warm-started solve there.\n",
    "        v = AVG.v_last\n",
    "        S = kw['S']\n",
    "        P = kw['P']\n",
    "        c_pt = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "        std_v = perp_norm(c_pt, v, P)\n",
    "        if OPT['lookahead']:\n",
    "            if AVG.eig_probe is None:\n",
    "                AVG.eig_probe = WarmStartEigSolver(loss_fn, c_pt, initial_neigs=int(kw['U'].shape[1]),\n",
    "                                                   chunk_size=EIG_CHUNK)\n",
    "            eigs_p, U_p, _ = AVG.eig_probe.update(c_pt, P=P)\n",
    "            U, lam_eff = U_p.detach().double(), effective(eigs_p, hp)\n",
    "        else:\n",
    "            U, lam_eff = kw['U'].detach().double(), kw['lam_eff']\n",
    "        c = U.T @ (v * P.P.double() if P is not None else v)\n",
    "        vf = U @ c\n",
    "        # the face share: the Euclidean fraction of the axis in the top modes' span (<= 1)\n",
    "        share = float((ortho_track(U, U.shape[1]).T @ v).norm())\n",
    "        mu = torch.as_tensor(np.real(np.asarray(rod_slow_root(lam_eff.detach().double().cpu().numpy(), hp))),\n",
    "                             dtype=torch.float64, device=U.device)\n",
    "        nf = float(vf.norm())\n",
    "        if nf > 0:\n",
    "            vh = vf / nf\n",
    "            wv = U @ (mu * c) / nf\n",
    "            slow = float((wv - (vh @ wv) * vh).norm())\n",
    "        else:\n",
    "            slow = float('nan')\n",
    "        AVG.pred['t'].append(t)\n",
    "        AVG.pred['lin'].append(turn_slope() * std_v)\n",
    "        AVG.pred['slow'].append(slow)\n",
    "        AVG.pred['std_v'].append(std_v)\n",
    "        AVG.pred['share'].append(share)\n",
    "    elif event == 'iter_end':\n",
    "        if t >= int(warmup_iterations) and AVG.v_last is not None:\n",
    "            AVG.turn['rod'][t] = AVG.arc\n",
    "            if AVG.U is not None:\n",
    "                AVG.coord['rod'][t] = (AVG.U.T @ AVG.v_last).cpu().numpy()\n",
    "        if t >= int(avg_start_iter) and AVG.v_last is not None:\n",
    "            AVG.full['rod'][t] = AVG.arc_full\n",
    "        if t >= int(avg_start_iter) and AVG.rod_last is not None:\n",
    "            delta, gam, Hphi = AVG.rod_last\n",
    "            dn = float(delta.norm())\n",
    "            if gam is not None:\n",
    "                if AVG.gacc is not None:\n",
    "                    AVG.inst['rod']['meas'][t] = float(AVG.gacc[0].norm())\n",
    "                    AVG.inst['rod']['pred'][t] = float(AVG.gacc[1].norm())\n",
    "                    AVG.inst['rod']['err'][t] = float((AVG.gacc[0] - AVG.gacc[1]).norm())\n",
    "                    AVG.inst['rod']['gt'][t] = float(gam.norm()) / dn\n",
    "                c, nu_c, gbar_c, _ = AVG.rod_ctx\n",
    "                deq = two_cycle_image(gam, nu_c, gbar_c, Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['rod']['ratio'][t] = dqn / dn\n",
    "                AVG.tc['rod']['cos'][t] = float(deq @ delta) / (dqn * dn) if dqn > 0 else float('nan')\n",
    "            cl = AVG.clos['rod']\n",
    "            cl.record(t, delta, gam)\n",
    "            if cl.due(t, int(n_iterations) - 1):\n",
    "                cl.seed(t, delta, gam)\n",
    "                cl.record(t, delta, gam)\n",
    "        AVG.gacc = None\n",
    "        AVG.arc = 0.0\n",
    "        AVG.arc_full = 0.0\n",
    "        AVG.capture_central(t)\n",
    "        AVG.close_blocks(t)\n",
    "\n",
    "\n",
    "# ---- self-tests ----------------------------------------------------------------\n",
    "def _avg_selftest():\n",
    "    rng = np.random.default_rng(0)\n",
    "    G = rng.standard_normal((4, 4))\n",
    "    A = G @ G.T\n",
    "    assert bw_distance(A, A) < 1e-6 * math.sqrt(np.trace(A))\n",
    "    assert abs(bw_normalized(2.25 * A, A) - 0.5) < 1e-6          # |sqrt(r) - 1|\n",
    "    x = rng.standard_normal(4)\n",
    "    assert abs(participation_ratio(np.outer(x, x)) - 1.0) < 1e-9\n",
    "    assert abs(participation_ratio(np.eye(3)) - 3.0) < 1e-9\n",
    "    assert top_cos(A, A, 2) > 1 - 1e-9\n",
    "    # a unit vector turning at a constant rate in a plane: the window average's PR rises to 2\n",
    "    om = 0.05\n",
    "    th = om * np.arange(4000)\n",
    "    prs = []\n",
    "    for W in (1, 10, 100, 1000):\n",
    "        V = np.stack([np.cos(th[:W]), np.sin(th[:W])], 1)\n",
    "        prs.append(participation_ratio(V.T @ V / W))\n",
    "    assert prs[0] < 1.0 + 1e-9 and prs[-1] > 1.95 and all(np.diff(prs) >= -1e-9), prs\n",
    "    u = torch.tensor([1.0, 0.0], dtype=torch.float64)\n",
    "    v = torch.tensor([math.cos(1e-6), math.sin(1e-6)], dtype=torch.float64)\n",
    "    assert abs(_angle(u, v) - 1e-6) < 1e-12\n",
    "    # a P-orthonormal basis (a preconditioned eigensolve's) is orthonormalised, span kept\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(8, 3, dtype=torch.float64, generator=gen))\n",
    "    Pv = torch.rand(8, dtype=torch.float64, generator=gen) + 0.1\n",
    "    bank = WindowBank([1], 0, 3)\n",
    "    bank.set_basis(Q / Pv.sqrt()[:, None])\n",
    "    I3 = torch.eye(3, dtype=torch.float64)\n",
    "    assert float((bank.U.T @ bank.U - I3).abs().max()) < 1e-12\n",
    "    Pr = Q / Pv.sqrt()[:, None]\n",
    "    Pr = Pr @ torch.linalg.solve(Pr.T @ Pr, Pr.T)                   # the projector on the span\n",
    "    assert float((Pr @ bank.U - bank.U).abs().max()) < 1e-12\n",
    "    # the two-cycle image: the rows at rest on (delta_2c, gamma, [[g]]), [[g]] from the momentum row at rest\n",
    "    tc_msg = 'no momentum'\n",
    "    if OPT['has_momentum']:\n",
    "        hpx = hyper()\n",
    "        n = 6\n",
    "        gam = torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        nu = (1e-4 * (1.0 + torch.rand(n, dtype=torch.float64, generator=gen))) if OPT['has_nu'] else None\n",
    "        gb = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen) if OPT['has_nu'] else None\n",
    "        ha = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        deq = two_cycle_image(gam, nu, gb, ha, 100, hpx=hpx)\n",
    "        e, z = torch.ones(n, dtype=torch.float64), torch.zeros(n, dtype=torch.float64)\n",
    "        _, m_g = rod_field(z, e, z, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        _, m_j = rod_field(z, z, e, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        f_pos, f_mom = rod_field(deq, gam, -m_g * gam / m_j, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        res = max(float(f_pos.abs().max()) / float(deq.abs().max()), float(f_mom.abs().max()) / float(gam.abs().max()))\n",
    "        assert res < 1e-12, f\"two_cycle_image: the rows are not at rest (residual {res:.1e})\"\n",
    "        tc_msg = f'two-cycle image at rest to {res:.0e}'\n",
    "    print(f\"averaging self-test: BW, PR, top-k cosine, angle, P-orthonormal basis ok; {tc_msg}; \"\n",
    "          f\"planar sweep PR {np.round(prs, 3).tolist()}\")\n",
    "\n",
    "\n",
    "_avg_selftest()\n",
    "\n",
    "_arms_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert 'mprod' in _arms_req, f\"arms={arms!r}: the observer needs the rod flow (mprod)\"\n",
    "if 'central' not in _arms_req:\n",
    "    # arms = 'mprod' (2026-10-06): the central flow is the costly arm and only the window ladder reads\n",
    "    # it; without it every block lacks its reference and is dropped, so the run gives the turning\n",
    "    # series and the closed (v, gamma~) system alone (figures gamma_closure, two_cycle_relation)\n",
    "    print(\"NO CENTRAL FLOW: the window ladder, rod_turning and window_regime are skipped; \"\n",
    "          \"the turning series and the closed (v, gamma~) system run\")\n",
    "_windows = sorted({int(W) for W in avg_windows})\n",
    "assert all(W >= 1 for W in _windows), f\"bad avg_windows {avg_windows}\"\n",
    "assert int(avg_start_iter) >= int(warmup_iterations), (\n",
    "    f\"avg_start_iter={avg_start_iter} < warmup_iterations={warmup_iterations}: the rod and the central \"\n",
    "    f\"flow start at the handoff, and every block holds all three sources.\")\n",
    "assert int(avg_m) <= int(n_eig), f\"avg_m={avg_m} needs n_eig >= avg_m (got {n_eig})\"\n",
    "_L = int(n_iterations) - 1 - int(avg_start_iter)\n",
    "print(f\"AVERAGING  windows T={_windows}  start={avg_start_iter}  span={_L} iterations  basis m={avg_m}  \"\n",
    "      f\"blocks per window: {[_L // W for W in _windows]}\")\n",
    "AVG = WindowBank(_windows, avg_start_iter, avg_m)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-export-md",
   "metadata": {},
   "source": [
    "## Time-average export\n",
    "\n",
    "The window ladder (per $T$: every block's three $m\\times m$ matrices and the\n",
    "metrics recomputed from them), the saturated window (the longest with at least\n",
    "three blocks), the turning series and their cadence-block means, the ring\n",
    "period, $T_{90}$ and the span-averaged sharpness, to `rodavg.npz`.  Keys:\n",
    "`T{T}_S_{disc,rod,central}`, `T{T}_{pr,bw,tr,cos,eig,leak}_{disc,rod}`,\n",
    "`T{T}_pr_central`, `turn_*`, `coord_*`, and the scalars.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME-AVERAGE EXPORT -- the window ladder and the turning series, to rodavg.npz\n",
    "# =============================================================================\n",
    "# Beside the canonical transition_traces.npz.  Every metric is recomputed here\n",
    "# from the stored m x m blocks, so an offline reader needs only the matrices.\n",
    "import numpy as np\n",
    "\n",
    "K_LABEL = AVG.k_label()                  # the central flow's rank over the averaging span (a label only)\n",
    "if 'central' not in arm_keys and globals().get('k_label') is not None:\n",
    "    K_LABEL = int(k_label)               # no central flow: the rank a central run of this configuration found\n",
    "SRC = ('disc', 'rod')                    # the two time averages; the central flow is the reference\n",
    "\n",
    "# ---- the ladder: one row per window T -----------------------------------------\n",
    "LAD = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W]\n",
    "            if r['contact'] and all(np.all(np.isfinite(r[f'S_{s}'])) for s in SRC + ('central',))]\n",
    "    n_all = len(AVG.rows[W])\n",
    "    if not rows:\n",
    "        LAD[W] = dict(n=0, n_all=n_all)\n",
    "        continue\n",
    "    L = dict(n=len(rows), n_all=n_all,\n",
    "             t0=np.array([r['t0'] for r in rows]), t_mid=np.array([r['t_mid'] for r in rows]),\n",
    "             S_central=np.stack([r['S_central'] for r in rows]),\n",
    "             leak_central=np.array([r['leak_central'] for r in rows]))\n",
    "    L['pr_central'] = np.array([participation_ratio(S) for S in L['S_central']])\n",
    "    L['eig_central'] = np.stack([_psd_eig(S)[0] for S in L['S_central']])\n",
    "    for s in SRC:\n",
    "        Ss = np.stack([r[f'S_{s}'] for r in rows])\n",
    "        L[f'S_{s}'] = Ss\n",
    "        L[f'leak_{s}'] = np.array([r[f'leak_{s}'] for r in rows])\n",
    "        L[f'pr_{s}'] = np.array([participation_ratio(S) for S in Ss])\n",
    "        L[f'bw_{s}'] = np.array([bw_normalized(S, C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'tr_{s}'] = np.array([np.trace(S) / np.trace(C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'cos_{s}'] = np.array([top_cos(S, C, K_LABEL) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'eig_{s}'] = np.stack([_psd_eig(S)[0] for S in Ss])\n",
    "    # rod flow against the discrete flip, in the same units as the rest: d_BW / sqrt(tr Sigma_central)\n",
    "    L['bw_rod_disc'] = np.array([bw_distance(R, D) / np.sqrt(np.trace(C))\n",
    "                                 for R, D, C in zip(L['S_rod'], L['S_disc'], L['S_central'])])\n",
    "    LAD[W] = L\n",
    "\n",
    "W_OK = [W for W in AVG.windows if LAD[W]['n'] >= 1]\n",
    "# the saturated window: the longest with at least three blocks (fewer are one sample of a slow drift)\n",
    "W_SAT = max([W for W in W_OK if LAD[W]['n'] >= 3], default=(max(W_OK) if W_OK else None))\n",
    "\n",
    "# ---- the turning series -----------------------------------------------------------\n",
    "_span = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "TURN = dict(rod=AVG.turn['rod'], disc=AVG.turn['disc'],\n",
    "            pred_t=np.asarray(AVG.pred['t'], dtype=int), pred_lin=np.asarray(AVG.pred['lin']),\n",
    "            pred_slow=np.asarray(AVG.pred['slow']), std_v=np.asarray(AVG.pred['std_v']),\n",
    "            share=np.asarray(AVG.pred['share']),\n",
    "            disc_pred_t=np.asarray(AVG.pred['disc_t'], dtype=int), disc_pred_lin=np.asarray(AVG.pred['disc_lin']),\n",
    "            full_rod=AVG.full['rod'], full_disc=AVG.full['disc'])\n",
    "RATE = {s: float(np.nanmean(TURN[s][_span])) if len(_span) else float('nan') for s in SRC}\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle ----------\n",
    "# CLOS[f'{src}_path_{key}']: one row per closed prediction, ages 0..closure_horizon (H along the path);\n",
    "# key ang = angle(predicted axis, measured axis), gerr = |gamma~_pred - gamma~|/|gamma~|, and the\n",
    "# persistence baselines bang / bg (the measured pair against itself at the seed)\n",
    "CLOS_H = AVG.clos['rod'].H\n",
    "CLOS = {}\n",
    "for s in SRC:\n",
    "    recs = AVG.clos[s].done\n",
    "    for key in ('ang', 'gerr', 'bang', 'bg'):\n",
    "        CLOS[f'{s}_path_{key}'] = np.stack([r[key] for r in recs]) if recs else np.zeros((0, CLOS_H + 1))\n",
    "    CLOS[f'{s}_path_t0'] = np.asarray(AVG.clos[s].t0, dtype=int)\n",
    "INST = {f'{s}_{key}': AVG.inst[s][key] for s in SRC for key in ('meas', 'pred', 'err', 'gt')}\n",
    "TC = {f'{s}_{key}': AVG.tc[s][key] for s in SRC for key in ('ratio', 'cos')}\n",
    "\n",
    "# ---- the two-cycle relation, time-averaged: <image of gamma (x) itself>_T against Sigma = <delta (x) delta>_T ----\n",
    "# Every closed block, central flow or not (the comparison needs no reference); d_BW normalized by\n",
    "# sqrt(tr Sigma) as the ladder, the trace ratio, and each side's leak out of the frozen top-m basis.\n",
    "TCL_W = []\n",
    "TCL = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W] if all(np.all(np.isfinite(r[f'S_{s}'])) and r[f'n_{s}'] > 0\n",
    "                                          for s in ('disc', 'rod', 'disc_eq', 'rod_eq'))]\n",
    "    if not rows:\n",
    "        continue\n",
    "    TCL_W.append(W)\n",
    "    for s in SRC:\n",
    "        Sg = [r[f'S_{s}_eq'] for r in rows]\n",
    "        Sd = [r[f'S_{s}'] for r in rows]\n",
    "        for key, vals in (('bw', [bw_normalized(G, D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('tr', [np.trace(G) / np.trace(D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('leak', [r[f'leak_{s}'] for r in rows]), ('leak_eq', [r[f'leak_{s}_eq'] for r in rows])):\n",
    "            TCL.setdefault(f'{s}_{key}', []).append(float(np.nanmean(vals)))\n",
    "    TCL.setdefault('n', []).append(len(rows))\n",
    "TCL = {k: np.asarray(v) for k, v in TCL.items()}\n",
    "TCL['W'] = np.asarray(TCL_W, dtype=int)\n",
    "TURN_SLOPE = turn_slope()                # s = d mu / d lambda at S*: the first-order law is s * std_v\n",
    "\n",
    "\n",
    "def block_means(series, centres, half):\n",
    "    \"\"\"Mean of a per-iteration series over [c - half, c + half) at each cadence point c.\"\"\"\n",
    "    out = np.full(len(centres), np.nan)\n",
    "    for i, c in enumerate(centres):\n",
    "        seg = series[max(int(c) - half, 0):int(c) + half]\n",
    "        if np.isfinite(seg).sum() >= half:\n",
    "            out[i] = np.nanmean(seg)\n",
    "    return out\n",
    "\n",
    "\n",
    "_half = int(sharpness_every) // 2\n",
    "_in = lambda tt: (tt >= int(avg_start_iter)) & (tt < int(n_iterations) - 1)\n",
    "_mr = _in(TURN['pred_t'])\n",
    "_md = _in(TURN['disc_pred_t'])\n",
    "# the predictions are instantaneous (one HVP at the cadence point); the rate rings at the\n",
    "# amplitude's period, so the like-for-like comparison is the measured rate AT that iteration\n",
    "# (rod: its arc in iteration t; discrete: the angle into a_{t-1}).  Block means are kept for\n",
    "# the table: whether the law holds on average when it does not hold instant by instant.\n",
    "_tr, _td = TURN['pred_t'][_mr], TURN['disc_pred_t'][_md]\n",
    "TURN_BLK = dict(\n",
    "    t=_tr, rod=TURN['rod'][_tr], rod_blk=block_means(TURN['rod'], _tr, _half),\n",
    "    lin=TURN['pred_lin'][_mr], slow=TURN['pred_slow'][_mr], std_v=TURN['std_v'][_mr], share=TURN['share'][_mr],\n",
    "    disc_t=_td, disc=TURN['disc'][_td - 1], disc_blk=block_means(TURN['disc'], _td - 1, _half),\n",
    "    disc_lin=TURN['disc_pred_lin'][_md])\n",
    "\n",
    "\n",
    "def ring_period(x):\n",
    "    \"\"\"The dominant period (iterations) of a per-iteration amplitude, by FFT of the detrended series.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    x = x[np.isfinite(x)]\n",
    "    if x.size < 64:\n",
    "        return float('nan')\n",
    "    tt = np.arange(x.size)\n",
    "    x = x - np.polyval(np.polyfit(tt, x, 1), tt)\n",
    "    f = np.fft.rfftfreq(x.size, d=1.0)\n",
    "    P = np.abs(np.fft.rfft(x)) ** 2\n",
    "    P[(f == 0) | (f < 3.0 / x.size)] = 0.0              # at least three cycles in the span\n",
    "    k = int(np.argmax(P))\n",
    "    return float(1.0 / f[k]) if f[k] > 0 else float('nan')\n",
    "\n",
    "\n",
    "_fi_arr = np.asarray(FLOW_ITERS, dtype=int)\n",
    "_rod_amp = np.full(int(n_iterations), np.nan)\n",
    "_rod_amp[_fi_arr] = np.asarray(REC['mprod']['delta_norm'], dtype=float)\n",
    "RING = dict(disc=ring_period(np.asarray(DISC['a_norm'])[_span]), rod=ring_period(_rod_amp[_span]))\n",
    "\n",
    "\n",
    "def t90(W_list, pr):\n",
    "    \"\"\"The window at which PR has made 90 % of its rise from 1 to its saturated value (log-interpolated).\"\"\"\n",
    "    W_list, pr = np.asarray(W_list, dtype=float), np.asarray(pr, dtype=float)\n",
    "    ok = np.isfinite(pr)\n",
    "    W_list, pr = W_list[ok], pr[ok]\n",
    "    if W_list.size < 2 or pr[-1] <= 1.0:\n",
    "        return float('nan')\n",
    "    target = 1.0 + 0.9 * (pr[-1] - 1.0)\n",
    "    j = int(np.argmax(pr >= target))\n",
    "    if j == 0:\n",
    "        return float(W_list[0])\n",
    "    x0, x1 = np.log(W_list[j - 1]), np.log(W_list[j])\n",
    "    return float(np.exp(x0 + (target - pr[j - 1]) / (pr[j] - pr[j - 1]) * (x1 - x0)))\n",
    "\n",
    "\n",
    "_Wl = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "T90 = {s: t90(_Wl, [np.mean(LAD[W][f'pr_{s}']) for W in _Wl]) for s in SRC}\n",
    "\n",
    "# the orbit averages of section 8.1: the time-averaged sharpness against S*\n",
    "_si = np.asarray(DISC['sh_iters'])\n",
    "_ri = np.asarray(REC['mprod']['sh_iters'])\n",
    "LAM_AVG = dict(disc=float(np.mean(np.asarray(DISC['lam1_wbar'])[_in(_si)])) - S_star_eff,\n",
    "               rod=float(np.mean(np.asarray(REC['mprod']['lam1'])[_in(_ri)])) - S_star_eff)\n",
    "\n",
    "# ---- the npz --------------------------------------------------------------------\n",
    "_ex = dict(k_label=K_LABEL, avg_windows=np.asarray(AVG.windows), avg_start_iter=int(avg_start_iter), avg_m=int(avg_m),\n",
    "           W_sat=(W_SAT if W_SAT is not None else -1), S_star_eff=S_star_eff, learning_rate=float(learning_rate),\n",
    "           optimizer=OPT['key'], n_iterations=int(n_iterations), warmup_iterations=int(warmup_iterations),\n",
    "           rate_rod=RATE['rod'], rate_disc=RATE['disc'], ring_rod=RING['rod'], ring_disc=RING['disc'],\n",
    "           t90_rod=T90['rod'], t90_disc=T90['disc'], lam_avg_rod=LAM_AVG['rod'], lam_avg_disc=LAM_AVG['disc'],\n",
    "           turn_slope=TURN_SLOPE, turn_rod=TURN['rod'], turn_disc=TURN['disc'], coord_rod=AVG.coord['rod'], coord_disc=AVG.coord['disc'])\n",
    "for key in ('pred_t', 'pred_lin', 'pred_slow', 'std_v', 'share', 'disc_pred_t', 'disc_pred_lin', 'full_rod', 'full_disc'):\n",
    "    _ex[f'turn_{key}'] = TURN[key]\n",
    "_ex['closure_horizon'], _ex['closure_every'] = CLOS_H, AVG.clos['rod'].every\n",
    "for name, block in (('clos', CLOS), ('inst', INST), ('tc', TC), ('tcl', TCL)):\n",
    "    for key, val in block.items():\n",
    "        _ex[f'{name}_{key}'] = np.asarray(val)\n",
    "for W in W_OK:\n",
    "    for key, val in LAD[W].items():\n",
    "        _ex[f'T{W}_{key}'] = np.asarray(val)\n",
    "np.savez_compressed('rodavg.npz', **_ex)\n",
    "print(f\"k = {K_LABEL} (the central flow's rank over the span)   saturated window T = {W_SAT}   \"\n",
    "      f\"blocks per window {[LAD[W]['n'] for W in AVG.windows]}  (of {[LAD[W]['n_all'] for W in AVG.windows]}; \"\n",
    "      f\"the rest had no central contact at the midpoint)\")\n",
    "print(f\"wrote rodavg.npz: {len(_ex)} keys\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-figures-md",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "The family's colours: discrete black, rod flow blue, central flow red.  Every\n",
    "figure covers one $k$, which is named in its title.  `window_ladder`,\n",
    "`rod_turning` and `window_regime`, each as `.png` and `.pdf`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "# the family's colours (canonical ARM_STYLE); here the midpoint rod flow is just\n",
    "# \"rod flow\" -- the only rod these notebooks run\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',    marker='o', label='discrete'),\n",
    "    'mprod':   dict(color='tab:blue', marker='o', label='rod flow'),\n",
    "    'central': dict(color='tab:red',  marker='^', label='central flow'),\n",
    "}\n",
    "_ST = {'disc': ARM_STYLE['disc'], 'rod': ARM_STYLE['mprod'], 'central': ARM_STYLE['central']}\n",
    "SHARP_LABEL = OPT['sharp_label']\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself: their effective eigenvalues and\n",
    "# the threshold over eta (the canonical figure cell's SHARP_SCALE; Eric, 2026-10-25)\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# the first-order turning law s ||(M v)_perp|| in each optimizer's own form (cell 17's\n",
    "# turn_slope and perp_norm: s = eta for GD and heavy ball; for RMSProp / Adam M is the\n",
    "# pencil's P^-1 H = D H, D the diagonal step, and s = 1; for Nesterov s = 0.2119 eta, M\n",
    "# acting at the lookahead thetabar)\n",
    "LAW_LABEL = {\n",
    "    'gd':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'hb':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'rmsprop':  r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'adam':     r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'nesterov': r'$s\\,\\eta\\,\\|(H(\\bar\\theta)\\hat v)_\\perp\\|$',\n",
    "}.get(OPT['key'], r'$s\\,\\|(M\\hat v)_\\perp\\|$')\n",
    "# optimizer, architecture, loss (the canonical title), and the number of critical eigenvalues (the paper's words)\n",
    "_K_WORD = {0: 'no', 1: 'one', 2: 'two', 3: 'three', 4: 'four', 5: 'five'}.get(K_LABEL, str(K_LABEL))\n",
    "FIG_TITLE = (f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}: {_K_WORD} critical \"\n",
    "             f\"eigenvalue{'s' if K_LABEL != 1 else ''}\")\n",
    "if 'central' not in arm_keys and K_LABEL == 0:\n",
    "    # K_LABEL is the central flow's rank: without the central flow (and no k_label given) it says nothing\n",
    "    FIG_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "_x0, _x1 = int(avg_start_iter), int(n_iterations) - 1\n",
    "\n",
    "\n",
    "def _save(fig, name, title=True):\n",
    "    # the paper's figures (window_ladder, rod_turning) carry no title: the caption says it (Eric, 2026-10-05)\n",
    "    if title:\n",
    "        fig.suptitle(FIG_TITLE, fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "_ORDER = ['discrete', 'rod flow', 'central flow']\n",
    "\n",
    "\n",
    "def _style(ax, legend=True, legend_fs=7):\n",
    "    \"\"\"Grid, and the legend in the family's order: discrete, rod flow, central flow, then the rest.\"\"\"\n",
    "    ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    if legend:\n",
    "        h, lab = ax.get_legend_handles_labels()\n",
    "        idx = sorted(range(len(lab)), key=lambda i: _ORDER.index(lab[i]) if lab[i] in _ORDER else len(_ORDER))\n",
    "        ax.legend([h[i] for i in idx], [lab[i] for i in idx], fontsize=legend_fs, loc='best', framealpha=0.9)\n",
    "\n",
    "\n",
    "def _ladder(ax, x_of, key, src):\n",
    "    \"\"\"Block mean over the windows, one source (no error bars: Eric, 2026-10-01; the\n",
    "    per-block values stay in rodavg.npz as T<W>_<key>_<src>).\"\"\"\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    x = np.array([x_of(W, src) for W in Ws], dtype=float)\n",
    "    y = np.array([np.mean(LAD[W][f'{key}_{src}']) for W in Ws])\n",
    "    st = _ST[src]\n",
    "    ax.plot(x, y, color=st['color'], marker=st['marker'], markersize=4, lw=1.2, label=st['label'])\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. THE WINDOW LADDER -- does the rank-one oscillation, averaged, become Sigma_central?\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_ladder():\n",
    "    # linear window axes (Eric, 2026-10-01; were log).  5.6 in wide, was 7.5: the appendix includes it\n",
    "    # at 0.65 of the 6.5 in text width, so the type prints near its nominal size (section 8.2's\n",
    "    # composite redraws it at its own exact size, tools/rodavg_ladder_replot.py --size)\n",
    "    fig, (ax_p, ax_d) = plt.subplots(1, 2, figsize=(5.6, 2.35))\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    for src in SRC:\n",
    "        _ladder(ax_p, lambda W, s: W, 'pr', src)\n",
    "    ax_p.plot(Ws, [np.mean(LAD[W]['pr_central']) for W in Ws], color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "              marker=_ST['central']['marker'], markersize=4, label='central flow')\n",
    "    ax_p.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_p.set_ylabel('participation ratio', fontsize=10)\n",
    "    ax_p.set_title('Participation ratio', fontsize=10)\n",
    "    _style(ax_p)\n",
    "    for src in SRC:\n",
    "        _ladder(ax_d, lambda W, s: W, 'bw', src)\n",
    "    ax_d.set_ylim(bottom=0)\n",
    "    ax_d.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_d.set_ylabel('normalized $d_{\\\\rm BW}$\\nto $\\\\Sigma_{\\\\rm central}$', fontsize=10)\n",
    "    ax_d.set_title(r'Distance to $\\Sigma_{\\rm central}$', fontsize=10)\n",
    "    _style(ax_d)\n",
    "    _save(fig, 'window_ladder', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. THE ROD'S TURNING -- measured against the turning law, and what it buys the average\n",
    "# -----------------------------------------------------------------------------\n",
    "def rod_turning():\n",
    "    # drawn near its width in the paper (6.5 in) with larger type: it was 10.5 in at 10 pt, which\n",
    "    # printed at about 6 pt\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s, ax_c) = plt.subplots(1, 3, figsize=(8.5, 2.65))\n",
    "    B = TURN_BLK\n",
    "    tt = np.arange(len(TURN['rod']))\n",
    "    ax_t.plot(tt, TURN['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, TURN['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    # the linear law: the optimizer's own rows with the jump linearised, (delta, gamma) kept\n",
    "    # (cell 17's full_field), every iteration; runs without it fall back to the cadence law\n",
    "    _full = np.asarray(TURN.get('full_rod', np.full(len(tt), np.nan)), dtype=float)\n",
    "    _have_full = bool(np.isfinite(_full).any())\n",
    "    if _have_full:\n",
    "        ax_t.plot(tt, _full, color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "        _law_seg = _full\n",
    "    else:\n",
    "        ax_t.plot(B['t'], B['lin'], color=_ST['rod']['color'], lw=0, marker='o', markersize=3, mfc='white',\n",
    "                  label=LAW_LABEL)\n",
    "        _law_seg = np.full(len(tt), np.nan)\n",
    "        _law_seg[B['t']] = B['lin']\n",
    "    # about eight ring periods from the start of the span, so the ring and the law on it read\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))   # five-digit iterations: at most three ticks\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('turning rate\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_t.set_title('Turning rate', fontsize=_FS)\n",
    "    _seg = np.concatenate([TURN['rod'][_x0:_xe], TURN['disc'][_x0:_xe], _law_seg[_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        # the 99.5th percentile: a near-zero-amplitude instant (the momentum members) swings the axis by radians\n",
    "        # in one iteration; the scatter beside it keeps every point\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "\n",
    "    # measured against predicted: every iteration of the span against the linear law\n",
    "    # (rod: the arc in iteration t; discrete: the angle a_{t-1} -> a_t)\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    if _have_full:\n",
    "        pairs = [(np.asarray(TURN['full_disc'], dtype=float)[_sp], np.asarray(TURN['disc'], dtype=float)[_sp], 'disc'),\n",
    "                 (_full[_sp], np.asarray(TURN['rod'], dtype=float)[_sp], 'rod')]\n",
    "        msize, malpha = 3, 0.35\n",
    "    else:\n",
    "        pairs = [(B['disc_lin'], B['disc'], 'disc'), (B['lin'], B['rod'], 'rod')]\n",
    "        msize, malpha = 9, 0.7\n",
    "    allv = []\n",
    "    for x, y, src in pairs:\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=msize, color=_ST[src]['color'], marker=_ST[src]['marker'],\n",
    "                     alpha=malpha, linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        # the 99.5th percentile again: the few near-zero-amplitude swings lie on the diagonal, off the frame\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted turning rate (rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "\n",
    "    for src in SRC:\n",
    "        _ladder(ax_c, lambda W, s: RATE[s] * W, 'pr', src)\n",
    "    if W_SAT is not None:\n",
    "        ax_c.axhline(np.mean(LAD[W_SAT]['pr_central']), color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "                     label='central flow')\n",
    "    # no symbol: r is the paper's progressive sharpening constant (Eric, 2026-10-05; was \"$\\bar r\\,T$\")\n",
    "    ax_c.set_xlabel('swept angle (rad)', fontsize=_FS)\n",
    "    ax_c.set_ylabel('participation ratio', fontsize=_FS)\n",
    "    ax_c.set_title('Participation ratio\\nagainst the swept angle', fontsize=_FS)\n",
    "    ax_c.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_c, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'rod_turning', title=False)   # swept-angle axis linear (Eric, 2026-10-01; was log)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE REGIME -- the critical face and the amplitudes over the averaging span\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_regime():\n",
    "    fig, (ax_e, ax_a) = plt.subplots(1, 2, figsize=(7.5, 2.9), sharex=True)\n",
    "    xlo = max(int(warmup_iterations) - 500, 0)\n",
    "    si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "    E = SHARP_SCALE * np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    S_plot = SHARP_SCALE * S_star_eff\n",
    "    m = si >= xlo\n",
    "    for j in range(E.shape[1]):\n",
    "        ax_e.plot(si[m], E[m, j], color=f'C{j % 10}', lw=1.0, marker='o', markersize=2,\n",
    "                  label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "    ax_e.axhline(S_plot, color='0.25', ls='--', lw=1.2, label=THR_LABEL)\n",
    "    lo, hi = np.nanmin(E[m]), np.nanmax(E[m])\n",
    "    ax_e.set_ylim(max(lo, S_plot - 1.5 * (hi - S_plot)) - 0.05 * (hi - lo), hi + 0.05 * (hi - lo))\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax_e.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "    ax_e.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$', fontsize=10)\n",
    "    ax_e.set_title('Top eigenvalues at the discrete midpoint', fontsize=10)\n",
    "    ax_e.legend(fontsize=6, loc='best', ncol=2, framealpha=0.9)\n",
    "    ax_e.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "    t_all = np.arange(int(n_iterations))\n",
    "    mm = t_all >= xlo\n",
    "    ax_a.semilogy(t_all[mm], np.asarray(DISC['a_norm'])[mm], color=_ST['disc']['color'], lw=0.9, label='discrete')\n",
    "    fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "    ax_a.semilogy(fi, REC['mprod']['delta_norm'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_a.semilogy(fi, REC['central']['sqrt_tr_X'], color=_ST['central']['color'], lw=1.2, label='central flow')\n",
    "    ax_a.set_ylabel(r'$\\|\\delta\\|$', fontsize=10)\n",
    "    ax_a.set_title('Flip amplitude', fontsize=10)\n",
    "    _style(ax_a)\n",
    "    for ax in (ax_e, ax_a):\n",
    "        ax.axvspan(_x0, _x1, color='0.85', alpha=0.5, lw=0)\n",
    "        ax.set_xlim(xlo, int(n_iterations))\n",
    "        ax.set_xlabel('iteration', fontsize=10)\n",
    "    _save(fig, 'window_regime')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE RELATIVE MOMENTUM -- gamma~ = gamma / ||delta|| against its row (section 8.4)\n",
    "# -----------------------------------------------------------------------------\n",
    "# rod_turning's first two panels for gamma~ (Eric, 2026-10-06): the change of gamma~ in one\n",
    "# iteration, relative to |gamma~|, measured and as the linear row predicts it (cell 17's\n",
    "# instantaneous test).  The integrated predictions stay in rodavg.npz (clos_*) and the summary,\n",
    "# not in a figure.\n",
    "def gamma_turning():\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s) = plt.subplots(1, 2, figsize=(5.8, 2.65))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        meas = {s: np.asarray(INST[f'{s}_meas'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "        pred = {s: np.asarray(INST[f'{s}_pred'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "    ax_t.plot(tt, meas['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, meas['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_t.plot(tt, pred['rod'], color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "    # the same window as rod_turning: about eight ring periods from the start of the span\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('relative change of $\\\\tilde\\\\gamma$\\n(per iteration)', fontsize=_FS)\n",
    "    ax_t.set_title(r'Rate of change of $\\tilde\\gamma$', fontsize=_FS)\n",
    "    _seg = np.concatenate([meas['rod'][_x0:_xe], meas['disc'][_x0:_xe], pred['rod'][_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "    # measured against predicted: every iteration of the span\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    allv = []\n",
    "    for src in SRC:\n",
    "        x, y = pred[src][_sp], meas[src][_sp]\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=3, color=_ST[src]['color'], marker=_ST[src]['marker'], alpha=0.35,\n",
    "                     linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted (per iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(per iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'gamma_turning', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 5. THE TWO-CYCLE RELATION -- is gamma in a two-cycle's fixed proportion to delta?\n",
    "# -----------------------------------------------------------------------------\n",
    "# On a two-cycle delta = -(eta/2) P^-1 gamma (the paper's Adam step eta P^-1; P = I for heavy ball and\n",
    "# Nesterov; eta/(1+c) in place of eta/2 for AdamW, c = 1 - eta*weight_decay).  Cell 17's\n",
    "# two_cycle_image computes that right-hand side from the measured gamma; the labels write it out\n",
    "# (Eric, 2026-10-06: no new symbol for it).\n",
    "_TC_G = r'\\gamma' if OPT['key'] in ('hb', 'nesterov') else r'P^{-1}\\gamma'\n",
    "_TC_K = r'\\frac{\\eta}{1+c}' if OPT['name'] == 'AdamW' else r'\\frac{\\eta}{2}'\n",
    "# the two-cycle value of |P^-1 gamma|/|delta|: 2/eta, (1+c)/eta for AdamW (c = 1 - eta*weight_decay); the\n",
    "# panel plots gamma in its own units against it (Eric, 2026-10-06)\n",
    "_TC_C = 1.0 - float(learning_rate) * float(globals().get('weight_decay', 0.0))\n",
    "_TC_SCALE = (1.0 + _TC_C) / float(learning_rate)\n",
    "_TC_LINE = r'$(1+c)/\\eta$' if OPT['name'] == 'AdamW' else r'$2/\\eta$'\n",
    "_TC_AVG = (r'$\\langle \\frac{\\eta^2}{(1+c)^2}' if OPT['name'] == 'AdamW' else r'$\\langle \\frac{\\eta^2}{4}') + \\\n",
    "          (r'\\gamma\\gamma^\\top\\rangle_T$' if OPT['key'] in ('hb', 'nesterov') else r'(P^{-1}\\gamma)(P^{-1}\\gamma)^\\top\\rangle_T$')\n",
    "\n",
    "\n",
    "def two_cycle_relation():\n",
    "    # drawn near the paper's text width, as rod_turning (section 8.4 includes it at 6.5 in: type prints ~8 pt)\n",
    "    _FS = 11\n",
    "    fig, (ax_r, ax_c, ax_w) = plt.subplots(1, 3, figsize=(8.5, 3.0))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    for src in SRC:\n",
    "        st = _ST[src]\n",
    "        ax_r.plot(tt, _TC_SCALE * np.asarray(TC[f'{src}_ratio'], dtype=float), color=st['color'], lw=0.7, alpha=0.85,\n",
    "                  label=st['label'])\n",
    "        ax_c.plot(tt, TC[f'{src}_cos'], color=st['color'], lw=0.7, alpha=0.85)\n",
    "    for ax in (ax_r, ax_c):\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "        ax.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_r.axhline(_TC_SCALE, color='0.25', ls='--', lw=1.1, label=_TC_LINE)\n",
    "    ax_c.axhline(1.0, color='0.4', ls=':', lw=1.0)\n",
    "    ax_r.set_ylabel(rf'$\\|{_TC_G}\\| / \\|\\delta\\|$', fontsize=_FS)\n",
    "    ax_r.set_title('Amplitude ratio', fontsize=_FS)\n",
    "    _style(ax_r, legend_fs=_FS - 3)\n",
    "    ax_c.set_ylabel(rf'$\\cos(-{_TC_G}, \\delta)$', fontsize=_FS)\n",
    "    ax_c.set_title('Alignment', fontsize=_FS)\n",
    "    ax_c.ticklabel_format(axis='y', useOffset=False)       # Nesterov's cosine sits within 1e-3 of 1: no '+1' offset\n",
    "    _style(ax_c, legend=False)\n",
    "    # time-averaged: even where delta and gamma are not in proportion at an instant, do the averaged extents\n",
    "    # <delta (x) delta>_T and <(eta/2)^2 P^-1 gamma (x) P^-1 gamma>_T agree?  Normalized d_BW (cell 23's TCL)\n",
    "    # against the window, on the frozen top-avg_m basis as the window ladder\n",
    "    if len(TCL.get('W', ())):                   # runs from 2026-10-06 on\n",
    "        for src in SRC:\n",
    "            st = _ST[src]\n",
    "            ax_w.plot(TCL['W'], TCL[f'{src}_bw'], color=st['color'], marker=st['marker'], markersize=4, lw=1.2,\n",
    "                      label=st['label'])\n",
    "        ax_w.set_ylim(bottom=0)\n",
    "    else:\n",
    "        ax_w.text(0.5, 0.5, 'no complete block', ha='center', va='center', transform=ax_w.transAxes)\n",
    "    ax_w.set_xlabel('averaging window $T$', fontsize=_FS)\n",
    "    for ax in (ax_r, ax_c, ax_w):\n",
    "        ax.tick_params(labelsize=_FS - 2)\n",
    "    ax_w.set_ylabel('normalized $d_{\\\\rm BW}$', fontsize=_FS)\n",
    "    # the pair compared (_TC_AVG against <delta delta^T>_T) is the caption's to say: a two-line title crowds the row\n",
    "    ax_w.set_title('Time-averaged extents', fontsize=_FS)\n",
    "    _style(ax_w, legend=False)\n",
    "    _save(fig, 'two_cycle_relation')\n",
    "\n",
    "\n",
    "if W_OK and 'mprod' in arm_keys and 'central' in arm_keys:\n",
    "    window_ladder()\n",
    "    rod_turning()\n",
    "    window_regime()\n",
    "else:\n",
    "    print('no complete block (or the rod flow / central flow did not run) -- no averaging figures')\n",
    "if 'mprod' in arm_keys and 'CLOS' in globals():         # runs from 2026-10-06 on, with or without the central flow\n",
    "    if OPT.get('has_momentum', OPT['key'] in ('hb', 'nesterov', 'adam')):\n",
    "        gamma_turning()\n",
    "        two_cycle_relation()\n",
    "mpl.rcParams['font.size'] = 10\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-summary-md",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "Three tables (the saturated window, the ladder, the turning), printed; the\n",
    "first and the last also as `rodavg_table.tex`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY TABLES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "# Printed fixed-width, as the canonical summary, and the saturated-window and\n",
    "# turning tables also as booktabs LaTeX (rodavg_table.tex) for the paper.\n",
    "import numpy as np\n",
    "\n",
    "_NAME = {'disc': 'discrete', 'rod': 'rod flow', 'central': 'central flow'}\n",
    "_RULE = '=' * 100\n",
    "_rule = '-' * 100\n",
    "\n",
    "\n",
    "def _m(W, key):\n",
    "    v = LAD[W].get(key)\n",
    "    return float(np.mean(v)) if v is not None and len(v) else float('nan')\n",
    "\n",
    "\n",
    "print(_RULE)\n",
    "print(f\"{FIG_TITLE}  (eta = {float(learning_rate)}, averaging span {avg_start_iter}-{int(n_iterations) - 1}, \"\n",
    "      f\"basis m = {avg_m})\")\n",
    "print(_RULE)\n",
    "\n",
    "# ---- 1. the saturated window ------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    print(f\"\\nSATURATED WINDOW  T = {W_SAT}  ({L['n']} blocks; Sigma_central at each block's midpoint)\")\n",
    "    print(_rule)\n",
    "    print(f\"{'':<14s} {'l1':>10s} {'l2':>10s} {'l3':>10s}  {'l1/tr':>6s} {'l2/tr':>6s} {'l3/tr':>6s}  \"\n",
    "          f\"{'PR':>5s} {'tr/tr_c':>7s} {'d_BW':>6s} {'cos_k':>6s} {'leak':>6s}\")\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        e = L[f'eig_{s}'].mean(0)\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = _m(W_SAT, f'bw_{s}') if s != 'central' else 0.0\n",
    "        cs = _m(W_SAT, f'cos_{s}') if s != 'central' else 1.0\n",
    "        print(f\"{_NAME[s]:<14s} {e[0]:10.3e} {e[1]:10.3e} {e[2]:10.3e}  {en[0]:6.3f} {en[1]:6.3f} {en[2]:6.3f}  \"\n",
    "              f\"{_m(W_SAT, 'pr_' + s):5.2f} {tr:7.3f} {bw:6.3f} {cs:6.3f} {_m(W_SAT, 'leak_' + s):6.3f}\")\n",
    "    print(f\"rod flow against discrete: d_BW / sqrt(tr Sigma_central) = {_m(W_SAT, 'bw_rod_disc'):.3f}\")\n",
    "    print(\"l_j: eigenvalues of the window average (of Sigma_central) in the frozen basis; tr/tr_c, d_BW = \"\n",
    "          \"d_BW/sqrt(tr Sigma_central), cos_k (top-k eigenspaces, k = %d) against Sigma_central\" % K_LABEL)\n",
    "\n",
    "# ---- 2. the ladder --------------------------------------------------------------------\n",
    "print(f\"\\nWINDOW LADDER  (block means)\")\n",
    "print(_rule)\n",
    "print(f\"{'T':>6s} {'blocks':>6s}  {'PR disc':>8s} {'PR rod':>8s} {'PR cent':>8s}  {'d_BW disc':>9s} {'d_BW rod':>9s}  \"\n",
    "      f\"{'tr disc':>8s} {'tr rod':>8s}  {'rod-disc':>8s}\")\n",
    "for W in W_OK:\n",
    "    print(f\"{W:6d} {LAD[W]['n']:6d}  {_m(W, 'pr_disc'):8.3f} {_m(W, 'pr_rod'):8.3f} {_m(W, 'pr_central'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_disc'):9.3f} {_m(W, 'bw_rod'):9.3f}  {_m(W, 'tr_disc'):8.3f} {_m(W, 'tr_rod'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_rod_disc'):8.3f}\")\n",
    "\n",
    "# ---- 3. the turning ---------------------------------------------------------------------\n",
    "B = TURN_BLK\n",
    "\n",
    "\n",
    "def _ratio(meas, pred):\n",
    "    ok = np.isfinite(meas) & np.isfinite(pred) & (pred > 0)\n",
    "    if ok.sum() < 3:\n",
    "        return float('nan'), float('nan')\n",
    "    return float(meas[ok].mean() / pred[ok].mean()), float(np.corrcoef(meas[ok], pred[ok])[0, 1])\n",
    "\n",
    "\n",
    "r_lin, c_lin = _ratio(B['rod'], B['lin'])            # instantaneous: the rate at the cadence iteration\n",
    "r_slow, c_slow = _ratio(B['rod'], B['slow'])\n",
    "r_dl, c_dl = _ratio(B['disc'], B['disc_lin'])\n",
    "r_lin_b, _ = _ratio(B['rod_blk'], B['lin'])          # block means over +-sharpness_every/2\n",
    "r_dl_b, _ = _ratio(B['disc_blk'], B['disc_lin'])\n",
    "print(f\"\\nTURNING  (rad per iteration; cadence blocks of {int(sharpness_every)} iterations over the span)\")\n",
    "print(_rule)\n",
    "print(f\"{'':<14s} {'rate':>9s} {'it/rad':>7s} {'meas/lin':>9s} {'corr':>6s} {'blk/lin':>8s} {'meas/slow':>10s} \"\n",
    "      f\"{'corr':>6s} {'ring':>6s} {'rad/ring':>8s} {'T90':>7s} {'rad@T90':>8s} {'<S>-S*':>8s}\")\n",
    "for s in SRC:\n",
    "    rr, cc, rb = (r_lin, c_lin, r_lin_b) if s == 'rod' else (r_dl, c_dl, r_dl_b)\n",
    "    rs, cs = (r_slow, c_slow) if s == 'rod' else (float('nan'), float('nan'))\n",
    "    print(f\"{_NAME[s]:<14s} {RATE[s]:9.3e} {1.0 / RATE[s]:7.1f} {rr:9.3f} {cc:6.2f} {rb:8.3f} {rs:10.3f} {cs:6.2f} \"\n",
    "          f\"{RING[s]:6.1f} {RATE[s] * RING[s]:8.2f} {T90[s]:7.0f} {RATE[s] * T90[s]:8.2f} {LAM_AVG[s]:+8.4f}\")\n",
    "print(f\"std_v = ||(M v)_perp|| at the rod's axis (M = H, or the pencil's P^-1 H = D H, at the gradient point): \"\n",
    "      f\"mean {np.nanmean(B['std_v']):.4f}; the first-order law is s std_v, s = dmu/dlambda(M) = {TURN_SLOPE:.4g} \"\n",
    "      f\"(= {TURN_SLOPE / float(learning_rate):.4g} eta); face share {np.nanmean(B['share']):.3f} (the \"\n",
    "      f\"Euclidean fraction of the axis in the top modes' span)\")\n",
    "print(\"meas/lin, corr: the measured rate AT each cadence iteration over s ||(M v)_perp|| there (eq:turning-law), \"\n",
    "      \"ratio of means and correlation;\")\n",
    "print(f\"blk/lin: the same with the measured rate averaged over +-{int(sharpness_every) // 2} iterations \"\n",
    "      \"(does the law hold on average?);\")\n",
    "print(\"meas/slow: instantaneous, over ||(Re mu(M) v_f)_perp||, the slow-manifold form on the rod's top modes, \"\n",
    "      \"eigenpairs at its gradient point (the Im mu of a complex-band mode is left out);\")\n",
    "print(\"ring: dominant period of the amplitude; T90: window of 90 % of the PR rise; <S>-S*: the span-averaged \"\n",
    "      \"sharpness above the threshold (section 8.1)\")\n",
    "# ---- the full linear law: every iteration of the span, gamma kept (cell 17's full_field) ----\n",
    "FULL = {}\n",
    "_spn = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "for s in SRC:\n",
    "    pred = np.asarray(TURN.get(f'full_{s}', np.full(int(n_iterations), np.nan)), dtype=float)\n",
    "    if len(_spn) and np.isfinite(pred[_spn]).sum() >= 3:\n",
    "        meas = np.asarray(TURN[s], dtype=float)[_spn]\n",
    "        pp = pred[_spn]\n",
    "        ok = np.isfinite(meas) & np.isfinite(pp)\n",
    "        # the ratio and correlation over all iterations, and without the top 1 % of the\n",
    "        # measured rate (the near-zero-amplitude swings), which dominate a mean\n",
    "        keep = ok & (meas <= np.nanpercentile(meas[ok], 99.0))\n",
    "        FULL[s] = dict(n=int(ok.sum()), ratio=_ratio(meas[ok], pp[ok])[0], corr=_ratio(meas[ok], pp[ok])[1],\n",
    "                       ratio99=_ratio(meas[keep], pp[keep])[0], corr99=_ratio(meas[keep], pp[keep])[1],\n",
    "                       med=float(np.median(meas[ok] / np.where(pp[ok] > 0, pp[ok], np.nan))))\n",
    "if FULL:\n",
    "    print(_rule)\n",
    "    print(\"FULL LINEAR LAW  (every iteration of the span; the rows with the jump linearised, gamma kept -- no slaving)\")\n",
    "    print(f\"{'':<14s} {'n':>6s} {'meas/full':>10s} {'corr':>6s} {'w/o top 1%':>11s} {'corr':>6s} {'median ratio':>13s}\")\n",
    "    for s, F in FULL.items():\n",
    "        print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['ratio']:10.3f} {F['corr']:6.2f} {F['ratio99']:11.3f} {F['corr99']:6.2f} \"\n",
    "              f\"{F['med']:13.3f}\")\n",
    "    print(\"rod: the predicted arc per iteration, ||(ddelta/dt)_perp||/||delta|| dt summed over the substeps; discrete: the \"\n",
    "          \"angle a_{t-1} -> a_{t-1} + F_pos(a, b) (the map's rows at dt = 1)\")\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle -------------\n",
    "if 'CLOS' in globals():\n",
    "    _ages = [a for a in (1, 10, 25, 50, 100, 200, 400) if a <= CLOS_H]\n",
    "    print(_rule)\n",
    "    print(f\"CLOSED (v, gamma~) SYSTEM, INTEGRATED  (median over the predictions; horizon {CLOS_H}; \"\n",
    "          f\"base = the measured pair against itself at the seed)\")\n",
    "    print(f\"{'':<34s} {'n':>4s} \" + \" \".join(f\"{'age ' + str(a):>9s}\" for a in _ages))\n",
    "    for s in SRC:\n",
    "        for key, base, what in (('ang', 'bang', 'axis angle (rad)'), ('gerr', 'bg', 'gamma~ rel. error')):\n",
    "            for var in ('path', 'base'):\n",
    "                A = CLOS[f'{s}_path_{base}'] if var == 'base' else CLOS[f'{s}_{var}_{key}']\n",
    "                if not A.shape[0] or not np.isfinite(A).any():\n",
    "                    continue\n",
    "                med = np.nanmedian(A, 0)\n",
    "                print(f\"{_NAME[s] + ', ' + what + ', ' + var:<34s} {A.shape[0]:4d} \"\n",
    "                      + \" \".join(f\"{med[a]:9.2e}\" for a in _ages))\n",
    "    ISUM = {}\n",
    "    for s in SRC:\n",
    "        m_, p_, e_ = (np.asarray(INST[f'{s}_{k}'], dtype=float)[_spn] for k in ('meas', 'pred', 'err'))\n",
    "        ok = np.isfinite(m_) & np.isfinite(p_) & np.isfinite(e_) & (m_ > 0)\n",
    "        if ok.sum() >= 3:\n",
    "            ISUM[s] = dict(n=int(ok.sum()), rel=float(np.median(e_[ok] / m_[ok])),\n",
    "                           ratio=_ratio(m_[ok], p_[ok])[0], corr=_ratio(m_[ok], p_[ok])[1])\n",
    "    if ISUM:\n",
    "        print(\"GAMMA~ ROW, INSTANT BY INSTANT  (the change of gamma~ in one iteration against the row's)\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'median |err|/|meas|':>20s} {'|meas|/|pred|':>14s} {'corr':>6s}\")\n",
    "        for s, F in ISUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['rel']:20.3f} {F['ratio']:14.3f} {F['corr']:6.2f}\")\n",
    "    TCSUM = {}\n",
    "    for s in SRC:\n",
    "        r_, c_ = (np.asarray(TC[f'{s}_{k}'], dtype=float)[_spn] for k in ('ratio', 'cos'))\n",
    "        ok = np.isfinite(r_) & np.isfinite(c_)\n",
    "        if ok.sum() >= 3:\n",
    "            TCSUM[s] = dict(n=int(ok.sum()), r50=float(np.median(r_[ok])), r10=float(np.percentile(r_[ok], 10)),\n",
    "                            r90=float(np.percentile(r_[ok], 90)), c50=float(np.median(c_[ok])),\n",
    "                            c10=float(np.percentile(c_[ok], 10)), f99=float(np.mean(c_[ok] < 0.99)))\n",
    "    if TCSUM:\n",
    "        print(\"TWO-CYCLE RELATION  (a two-cycle has delta = -(eta/2) P^-1 gamma, P = I for heavy ball / Nesterov; \"\n",
    "              \"ratio = (eta/2)|P^-1 gamma|/|delta|, cos = cos(-P^-1 gamma, delta))\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'ratio p10':>14s} {'p50':>7s} {'p90':>7s} {'cos p10':>8s} {'p50':>7s} \"\n",
    "              f\"{'frac cos<0.99':>14s}\")\n",
    "        for s, F in TCSUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['r10']:14.3f} {F['r50']:7.3f} {F['r90']:7.3f} {F['c10']:8.3f} \"\n",
    "                  f\"{F['c50']:7.3f} {F['f99']:14.3f}\")\n",
    "    if 'TCL' in globals() and len(TCL.get('W', ())):\n",
    "        print(\"TWO-CYCLE RELATION, TIME-AVERAGED  (block means: normalized d_BW between <(eta/2)^2 P^-1 gamma (x) \"\n",
    "              \"P^-1 gamma>_T and <delta (x) delta>_T, trace ratio, and each side's leak out of the top-m basis)\")\n",
    "        print(f\"{'T':>6s} {'blocks':>6s}  \" + \"  \".join(f\"{_NAME[s] + ' d_BW':>15s} {'tr':>6s} {'leak d/g':>11s}\"\n",
    "                                                       for s in SRC))\n",
    "        for i, W in enumerate(TCL['W']):\n",
    "            print(f\"{int(W):6d} {int(TCL['n'][i]):6d}  \" + \"  \".join(\n",
    "                f\"{TCL[s + '_bw'][i]:15.3f} {TCL[s + '_tr'][i]:6.3f} {TCL[s + '_leak'][i]:5.3f}/{TCL[s + '_leak_eq'][i]:5.3f}\"\n",
    "                for s in SRC))\n",
    "print(_RULE)\n",
    "\n",
    "# ---- LaTeX ------------------------------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    rows = []\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = f\"{_m(W_SAT, f'bw_{s}'):.3f}\" if s != 'central' else '--'\n",
    "        rows.append(f\"{_NAME[s]} & {en[0]:.2f} & {en[1]:.2f} & {en[2]:.2f} & {_m(W_SAT, 'pr_' + s):.2f} & \"\n",
    "                    f\"{tr:.2f} & {bw} \\\\\\\\\")\n",
    "    tex = \"\\n\".join([\n",
    "        f\"% {FIG_TITLE}, eta = {float(learning_rate)}, T = {W_SAT} ({L['n']} blocks) -- rodavg notebook\",\n",
    "        \"\\\\begin{tabular}{lcccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & $\\\\lambda_1/\\\\operatorname{tr}$ & $\\\\lambda_2/\\\\operatorname{tr}$ & $\\\\lambda_3/\\\\operatorname{tr}$ & \"\n",
    "        \"PR & $\\\\operatorname{tr}/\\\\operatorname{tr}\\\\Sigma_{\\\\mathrm{central}}$ & $d_{\\\\mathrm{BW}}$ \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        *rows,\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\",\n",
    "        \"\\\\begin{tabular}{lccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & rate (rad/it) & measured/law & correlation & ring (it) & rad per ring \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        f\"discrete & {RATE['disc']:.2e} & {r_dl:.2f} & {c_dl:.2f} & {RING['disc']:.0f} & {RATE['disc'] * RING['disc']:.2f} \\\\\\\\\",\n",
    "        f\"rod flow & {RATE['rod']:.2e} & {r_lin:.2f} & {c_lin:.2f} & {RING['rod']:.0f} & {RATE['rod'] * RING['rod']:.2f} \\\\\\\\\",\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\"])\n",
    "    if FULL:\n",
    "        tex += \"\\n\".join([\n",
    "            \"\",\n",
    "            \"\\\\begin{tabular}{lccc}\",\n",
    "            \"\\\\toprule\",\n",
    "            \" & measured/full law & correlation & iterations \\\\\\\\\",\n",
    "            \"\\\\midrule\",\n",
    "            *[f\"{_NAME[s]} & {F['ratio']:.2f} & {F['corr']:.2f} & {F['n']} \\\\\\\\\" for s, F in FULL.items()],\n",
    "            \"\\\\bottomrule\",\n",
    "            \"\\\\end{tabular}\",\n",
    "            \"\"])\n",
    "    with open('rodavg_table.tex', 'w', encoding='utf-8') as fh:\n",
    "        fh.write(tex)\n",
    "    print(\"wrote rodavg_table.tex\")\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_gd_mlp_cifar10_selfstab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Gradient descent on the MLP: the self-stabilization loop\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Gradient descent and midpoint rod flow on the MLP, with the stable flow as a reference, from 1000 iterations before the edge of stability through the onset of self-stabilization and the ring that follows it. An observer measures the loop's variables s, x, r and c at every center at every iteration. At `ss_kick_iter` it kicks the oscillation, multiplying its amplitude by `ss_kick` (1.2), and follows the ring that the kick sets off.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_gd_mlp_cifar10_selfstab.ipynb gd_selfstab_eta0.05.ipynb -f params/gd_selfstab_eta0.05.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/gd_selfstab_eta0.05.yaml` | Figures 33 and 34 | 30 min |\n",
    "| `params/gd_selfstab_eta0.075.yaml` | Figures 33 and 34 | 14 min |\n",
    "\n",
    "`gd_selfstab_eta0.05`: the original run also carried central flow, which these figures do not use.\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Gradient descent: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Gradient descent $w_{t+1} = w_t - \\eta\\nabla L(w_t)$, threshold\n",
    "$S^\\star = 2/\\eta$ on $\\lambda_1(H)$; it is the $\\beta = 0$ member of the\n",
    "heavy-ball family with the momentum state removed.\n",
    "\n",
    "* **stable flow** -- gradient flow, $\\dot{\\bar w} = -\\eta\\nabla L$.\n",
    "* **midpoint rod flow (mp-rod)** -- descent-ascent on the centred edge\n",
    "  coupling (eq:gda): $\\dot{\\bar w} = -\\eta\\bar g$,\n",
    "  $\\dot\\delta = \\eta\\llbracket g\\rrbracket - 2\\delta$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot w = -(w - [w' - \\eta\\nabla L(w')])$,\n",
    "  $\\dot w' = -(w' - [w - \\eta\\nabla L(w)])$ on the literal pair (section\n",
    "  \"Endpoint Rod Flow\"), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\nabla L + \\tfrac12\\mathcal T[\\Sigma]]$\n",
    "  with $\\Sigma = UXU^\\top$ slaved by the SDCP (eq:sdcp), the velocity-level\n",
    "  proximal program $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta}{2}\\mathcal G_U$; $k = 1$ in closed form\n",
    "  (eq:k1), $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "**The extra arms** (`OPT['extra_arms']`, GD only; Eric 2026-09-27): the two\n",
    "literature models of the archived six-model notebook, ported onto float64 flow\n",
    "state.  Both amplitude rates vanish at $2/\\eta$ like the rod's, with\n",
    "$b = \\eta\\lambda/2$:\n",
    "\n",
    "* **edge flow** (`edge`, Marion arXiv:2606.18080, Definition 2) --\n",
    "  $\\dot{\\bar w} = -\\tfrac{\\eta}{2}[\\nabla L(\\bar w + xu) + \\nabla L(\\bar w - xu)]$,\n",
    "  $u \\leftarrow Hu/\\|Hu\\|$ per substep, $x \\leftarrow x(1 + \\mathrm{d}t(\\eta S - 2))$\n",
    "  with $S = \\|Hu\\|$ (`edge_sharp='power'`) or $u^\\top Hu$.  On a mode the\n",
    "  multiplier is $\\rho = 1 + 2\\,\\mathrm{d}t(b-1)$, the midpoint rod's.  Floor\n",
    "  (`edge_floor`): his adaptive base level $x \\ge \\varepsilon_t = |\\nabla L(\\bar w)\\cdot u|$\n",
    "  (section 4.2, the default; gradient units on a position amplitude, as his\n",
    "  Algorithm 1 does -- a drift-seeded floor), a fixed $\\varepsilon$ (section 4.3),\n",
    "  or the family's round-off floor on the one amplitude, $x^2 \\leftarrow x^2 + R(1-\\rho^2)$\n",
    "  with $R = p_u/4b(1-b)$ along $u$ (lands on $\\sqrt R$ exactly).  `EdgeFlowRod`.\n",
    "* **free-energy model** (`fe`, Chodron de Courcel arXiv:2606.05326, eq. 3.4 /\n",
    "  3.8, section-4 protocol) -- $\\Sigma = VSV^\\top$ on the top-`fe_rank` Hessian\n",
    "  eigenvectors, refreshed every `fe_eig_every` substeps and not transported,\n",
    "  $\\dot\\theta = -\\eta\\nabla E - \\tfrac{\\eta}{2}\\mathcal T[\\Sigma]$ (the central\n",
    "  flow's centre term, $S$ in place of $X$), $\\dot S_{ij} = S_{ij}[(1-\\eta h_i)(1-\\eta h_j) - 1]$,\n",
    "  $F = E + \\tfrac12\\langle H, \\Sigma\\rangle$.  Units: his $\\Sigma$ is the position\n",
    "  covariance over $\\eta$ (eq. 3.2); here $S$ is in position$^2$.  Floor\n",
    "  (`fe_floor`): the clamp $\\sqrt{S_{ii}} \\ge$ `fe_sigma_floor` on every mode\n",
    "  (the default at $10^{-8}$, the 2026-09-11 run), or the family's round-off floor\n",
    "  $S \\leftarrow S + \\mathrm{d}t\\,P$, $P_{jk} = (u^2/3)\\sum_i V_{ij}V_{ik}\\theta_i^2$,\n",
    "  whose Euler fixed point is GD's own discrete Lyapunov equilibrium\n",
    "  $P_{jk}/(1 - f_jf_k)$, $f = 1 - \\eta h$, exactly and with no pole, or none\n",
    "  (paper-literal).  `FreeEnergySigma`.\n",
    "\n",
    "The lockstep drives both (gradients, HVPs, eigensolves, third derivatives); the\n",
    "math and the self-checks (`_edge_selfcheck`, `_fe_selfcheck`) are in this cell.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# GRADIENT DESCENT -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Gradient descent is the beta = 0 member of the heavy-ball family with the\n",
    "# momentum state removed:  w <- w - eta g,  S* = 2/eta on lambda_1(H).\n",
    "import itertools\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='gd', name='gradient descent',\n",
    "    has_momentum=False,     # the state is w; the rod is delta alone\n",
    "    has_nu=False,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(H)$',\n",
    "    sharp_units='lambda_1(H)',\n",
    "    thr_formula='2/eta on lambda_1(H)',\n",
    "    extra_arms=('edge', 'fe'),  # the two literature models (documented in cell 12), GD only\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the two literature models (OPT['extra_arms'], below), read\n",
    "    from the hyperparameter cell at CALL time and validated here.\"\"\"\n",
    "    xhp = dict(edge_sharp=str(edge_sharp), edge_floor=str(edge_floor), edge_eps=float(edge_eps),\n",
    "               edge_x0=str(edge_x0), fe_rank=int(fe_rank), fe_eig_every=int(fe_eig_every),\n",
    "               fe_diag_only=int(fe_diag_only), fe_floor=str(fe_floor),\n",
    "               fe_sigma_floor=float(fe_sigma_floor), fe_floor_all=int(fe_floor_all))\n",
    "    for key, allowed in (('edge_sharp', EDGE_SHARP), ('edge_floor', EDGE_FLOORS),\n",
    "                         ('edge_x0', EDGE_X0), ('fe_floor', FE_FLOORS)):\n",
    "        assert xhp[key] in allowed, f\"{key} must be one of {allowed}, got {xhp[key]!r}\"\n",
    "    assert xhp['fe_rank'] >= 1 and xhp['fe_eig_every'] >= 1, xhp\n",
    "    return xhp\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): raw sharpness is the plotted quantity for GD.\"\"\"\n",
    "    return 2.0 / hp['eta'], 2.0 / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One gradient-descent step.\"\"\"\n",
    "    return w - hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"dw/dt = -eta g: gradient flow at the endpoint-mean gradient (the rods) or\n",
    "    at the centre's own (the stable flow).  Returns (dw, None, None).\"\"\"\n",
    "    return -hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (paper eq:gda):\n",
    "        ddelta/dt = eta [[g]] - 2 delta.\"\"\"\n",
    "    return -2.0 * u_pos + hp['eta'] * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: beta = 0 gives R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of sharpness lambda: eta lambda - 2 (eq:gda-linear).\"\"\"\n",
    "    return hp['eta'] * np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    return -hp['eta'] * gL, None, None\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the gradient-descent CENTRAL FLOW (paper\n",
    "    section \"Central Flow and Edge Coupling\", eq:central-flow and eq:sdcp):\n",
    "        dwbar/dt = -eta ( grad L + (1/2) T[Sigma] ),   Sigma = U X U^T,\n",
    "    persistence at the velocity level, forward Euler, gap linearised at wbar:\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta/2) Gram_U.\n",
    "    Returns (X, T_Sigma, A, B, info).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta']) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, None\n",
    "    return w + dt * (wdot - 0.5 * hp['eta'] * T_Sigma), None, None\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') in the flow dtype,\n",
    "    dw/dt = -(w - [w' - eta grad L(w')]), dw'/dt = -(w' - [w - eta grad L(w)])\n",
    "    (paper section \"Endpoint Rod Flow\"): each endpoint regresses toward the\n",
    "    gradient-descent image of the other.  Pushed through (wbar, delta) it is\n",
    "    the midpoint rows exactly (`_rod_selfcheck` (c)); at dt = 1 its Jacobi\n",
    "    Euler step is GD on the pair.  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.w_p = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_m = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        eta = hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        vw_p = (self.w_m - eta * gm) - self.w_p\n",
    "        vw_m = (self.w_p - eta * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# ---- the literature models (OPT['extra_arms']; documented in cell 12) ---------\n",
    "# Two published continuous-time models of GD at the edge, in the family clock\n",
    "# (one GD iteration = flow time 1): Marion's edge flow and Chodron de Courcel's\n",
    "# free-energy model.  Ported from the six-model notebook (archive/notebooks/\n",
    "# experiment_gd_mlp_cifar10_models.ipynb, 2026-09-10/11) onto float64 flow\n",
    "# state.  The lockstep cell drives them (gradients, HVPs, eigensolves, third\n",
    "# derivatives); the math is here.  Floors: each model's own by default (Eric,\n",
    "# 2026-09-27), the family's round-off floor as the alternative.\n",
    "EDGE_SHARP = ('power', 'rayleigh')\n",
    "EDGE_FLOORS = ('adaptive', 'fixed', 'roundoff', 'none')\n",
    "EDGE_X0 = ('proj', 'norm', 'eps')\n",
    "FE_FLOORS = ('clamp', 'roundoff', 'none')\n",
    "\n",
    "\n",
    "class EdgeFlowRod:\n",
    "    \"\"\"Marion's edge flow (arXiv:2606.18080, Definition 2 / Algorithm 1), the\n",
    "    oscillation half, in the family clock (his flow time is eta per GD step):\n",
    "\n",
    "        u <- H(wbar) u / ||H(wbar) u||                    (Eq. 5, one HVP)\n",
    "        x <- x (1 + dt (eta S - 2))                        (Eq. 6)\n",
    "\n",
    "    with S his sharpness estimate (||H u||, his MLP setting, or u.Hu).  The\n",
    "    centre dwbar/dt = -eta (g(wbar + x u) + g(wbar - x u))/2 (Eq. 4) is the\n",
    "    lockstep's.  On a Hessian mode the amplitude rate is eta lambda - 2 =\n",
    "    2(b - 1), the midpoint rod's linearisation, so x <- rho x with\n",
    "    rho = 1 + 2 dt (b - 1) is exactly the rod's per-substep multiplier.\n",
    "\n",
    "    State: a unit axis u in the flow dtype and a python-float log amplitude,\n",
    "    x = exp(logamp) -- the MidpointRod reason: unfloored, the amplitude loses\n",
    "    hundreds of e-folds on the approach.  Floors, applied after the step:\n",
    "      floor_clamp(eps)     x <- max(x, eps), his base level: adaptive\n",
    "                           eps_t = |grad L(wbar).u| (his section 4.2; gradient\n",
    "                           units on a position amplitude, as his Algorithm 1\n",
    "                           does) or a fixed eps (section 4.3);\n",
    "      floor_quadrature(q)  x^2 <- x^2 + q, the family's round-off floor on the\n",
    "                           one amplitude, q = R (1 - rho^2) (edge_floor_source).\n",
    "    Both return 1 if the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, u, x, dtype=torch.float64):\n",
    "        n = float(u.double().norm())\n",
    "        assert n > 0.0, \"the edge flow needs a nonzero initial axis\"\n",
    "        self.dtype = dtype\n",
    "        self.u = (u.double() / n).to(dtype)\n",
    "        self.logamp = math.log(x) if x > 0.0 else float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"edge-flow amplitude overflowed (log x = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def step(self, Hu, S_est, dt, hp):\n",
    "        \"\"\"One substep from the state at its start: the power step on u and the\n",
    "        linear amplitude update (his max(x, 0) included).  Returns the\n",
    "        amplitude's rate eta S - 2.\"\"\"\n",
    "        n = float(Hu.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = (Hu.double() / n).to(self.dtype)\n",
    "        rate = hp['eta'] * float(S_est) - 2.0\n",
    "        fac = 1.0 + dt * rate\n",
    "        self.logamp = (self.logamp + math.log(fac)) if fac > 0.0 else float('-inf')\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, eps):\n",
    "        if eps > 0.0 and self.logamp < math.log(eps):\n",
    "            self.logamp = math.log(eps)\n",
    "            return 1\n",
    "        return 0\n",
    "\n",
    "    def floor_quadrature(self, q):\n",
    "        if not q > 0.0:\n",
    "            return 0\n",
    "        la2, lq = 2.0 * self.logamp, math.log(q)\n",
    "        self.logamp = 0.5 * float(np.logaddexp(la2, lq))\n",
    "        return int(lq > la2)\n",
    "\n",
    "\n",
    "def edge_floor_source(p_u, b, hp, dt):\n",
    "    \"\"\"The round-off floor's per-substep source on the edge flow's amplitude:\n",
    "    q = R (1 - rho^2) of the memoryless map at b = S/S* (floor_source), p_u the\n",
    "    per-step rounding variance along the axis (roundoff_source_var).  b is held\n",
    "    above zero (a Rayleigh estimate can be non-positive).\"\"\"\n",
    "    b = max(float(b), 1e-12)\n",
    "    return float(floor_source(np.array([float(p_u)]), np.zeros(1), np.array([b]), hp, dt)[0])\n",
    "\n",
    "\n",
    "def edge_floor_fixed_point(p_u, b, hp):\n",
    "    \"\"\"sqrt(R) along the edge flow's axis: the amplitude the round-off floor\n",
    "    holds (NaN at or above the edge).\"\"\"\n",
    "    return float(floor_fixed_point_of(np.array([float(p_u)]), np.zeros(1), np.array([float(b)]), hp)[0])\n",
    "\n",
    "\n",
    "class FreeEnergySigma:\n",
    "    \"\"\"Chodron de Courcel's free-energy model (arXiv:2606.05326, eq. 3.4 and\n",
    "    3.8) on the top-r Hessian eigen-subspace, his section-4 protocol:\n",
    "    Sigma = V S V^T with V the eigenvectors (refreshed from the eigensolver,\n",
    "    NOT transported) and S an r x r float64 matrix in POSITION^2 units.\n",
    "\n",
    "    Units.  His ansatz theta~ = theta + sqrt(eta) dtheta (eq. 3.2) makes his\n",
    "    Sigma the position covariance divided by eta.  With Sigma_pos =\n",
    "    eta Sigma_paper his centre term -(eta^2/2) grad(H : Sigma_paper) is\n",
    "    -(eta/2) grad <H, Sigma> -- the central flow's -- and his\n",
    "    F = E + (eta/2) H : Sigma_paper is E + (1/2) <H, Sigma>.  The Sigma\n",
    "    equation is linear, so it reads the same in either unit; in the eigenbasis\n",
    "    it is entrywise,\n",
    "        dS_ij/dt = S_ij [ (1 - eta h_i)(1 - eta h_j) - 1 ],\n",
    "    the squared one-step GD multiplier minus one, zero at 2/eta; its Euler\n",
    "    step at dt = 1 is his exact discrete map.  The Hadamard factor\n",
    "    (1 - dt) 11^T + dt f f^T is PSD for dt <= 1, so a step preserves PSD\n",
    "    (Schur); both floors add a positive semidefinite matrix.\n",
    "\n",
    "    Floors, applied after the step (the paper has none):\n",
    "      floor_clamp(s, all_modes)  sqrt(S_ii) >= s on every tracked mode, or on\n",
    "                                 the leading one only (the 2026-09-11 k2-floor\n",
    "                                 run: 1e-8 on every mode);\n",
    "      floor_add(Q)               S <- S + Q, Q = dt P with P the round-off\n",
    "                                 covariance one GD step injects on V\n",
    "                                 (roundoff_cov).  The Euler fixed point\n",
    "                                 dt P_jk / (dt (1 - f_j f_k)) is GD's own\n",
    "                                 discrete Lyapunov equilibrium\n",
    "                                 P_jk / (1 - f_j f_k) -- on the diagonal the\n",
    "                                 family's R_j = p_j / 4 b_j (1 - b_j) -- exactly,\n",
    "                                 at every dt, with no pole in the source.\n",
    "    Both return how many tracked modes the floor dominated.  A basis refresh\n",
    "    maps S <- R S R^T, R = V_new^T V_old, and returns the trace that left the\n",
    "    new subspace (>= 0; 0 for an orthogonal re-basis).  diag_only keeps only\n",
    "    S's diagonal, the paper's literal reduction.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, V, eigs, diag_only=False):\n",
    "        self.V = V\n",
    "        self.r = int(V.shape[1])\n",
    "        self.eigs = self._np(eigs)\n",
    "        self.S = np.zeros((self.r, self.r), dtype=float)\n",
    "        self.diag_only = bool(diag_only)\n",
    "        self.n_steps = 0\n",
    "        self.leak_cum = 0.0\n",
    "\n",
    "    def _np(self, eigs):\n",
    "        a = eigs.detach().double().cpu().numpy() if torch.is_tensor(eigs) else eigs\n",
    "        return np.asarray(a, dtype=float).reshape(-1)[:self.r].copy()\n",
    "\n",
    "    def _keep_diag(self):\n",
    "        if self.diag_only:\n",
    "            self.S = np.diag(np.diag(self.S))\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"S = V^T (delta delta^T) V.  Returns the part of ||delta||^2 the\n",
    "        subspace does not hold.\"\"\"\n",
    "        c = (self.V.double().T @ delta.double()).detach().cpu().numpy()\n",
    "        self.S = np.outer(c, c)\n",
    "        self._keep_diag()\n",
    "        return float(delta.double().norm()) ** 2 - float(c @ c)\n",
    "\n",
    "    def refresh(self, V_new, eigs_new):\n",
    "        R = (V_new.double().T @ self.V.double()).detach().cpu().numpy()\n",
    "        S_new = R @ self.S @ R.T\n",
    "        S_new = 0.5 * (S_new + S_new.T)\n",
    "        if self.diag_only:\n",
    "            S_new = np.diag(np.diag(S_new))\n",
    "        leak = float(np.trace(self.S) - np.trace(S_new))\n",
    "        self.V = V_new\n",
    "        self.eigs = self._np(eigs_new)\n",
    "        self.S = S_new\n",
    "        self.leak_cum += leak\n",
    "        return leak\n",
    "\n",
    "    def step(self, dt, hp):\n",
    "        \"\"\"One Euler substep of the Sigma equation.  Returns the amplitude's\n",
    "        log-rate before the step, (1/2) d log tr S / dt =\n",
    "        (1/2) sum_i S_ii (f_i^2 - 1) / tr S.\"\"\"\n",
    "        f = 1.0 - hp['eta'] * self.eigs\n",
    "        tr = float(np.trace(self.S))\n",
    "        rate = 0.5 * float(np.sum(np.diag(self.S) * (f * f - 1.0))) / tr if tr > 0.0 else float('nan')\n",
    "        self.S = self.S * (1.0 + dt * (np.outer(f, f) - 1.0))\n",
    "        self._keep_diag()\n",
    "        self.n_steps += 1\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, s, all_modes=True):\n",
    "        if not s > 0.0:\n",
    "            return 0\n",
    "        idx = np.arange(self.r) if all_modes else np.arange(1)\n",
    "        low = idx[np.diag(self.S)[idx] < s * s]\n",
    "        self.S[low, low] = s * s\n",
    "        return int(len(low))\n",
    "\n",
    "    def floor_add(self, Q):\n",
    "        Q = np.asarray(Q, dtype=float)\n",
    "        binds = int(np.sum(np.diag(Q) > np.diag(self.S)))\n",
    "        self.S = self.S + Q\n",
    "        self._keep_diag()\n",
    "        return binds\n",
    "\n",
    "    def roundoff_cov(self, theta, dtype):\n",
    "        \"\"\"P: the covariance one step's rounding of the stored iterate injects\n",
    "        on the tracked subspace, P_jk = (u^2/3) sum_i V_ij V_ik theta_i^2, u =\n",
    "        eps/2 of the modelled dtype -- roundoff_source_var's p_j on the\n",
    "        diagonal.\"\"\"\n",
    "        u = float(torch.finfo(dtype).eps) / 2.0\n",
    "        Vd = self.V.double()\n",
    "        P = ((u * u / 3.0) * ((Vd.T * (theta.double() ** 2)) @ Vd)).detach().cpu().numpy()\n",
    "        return 0.5 * (P + P.T)\n",
    "\n",
    "    def roundoff_fixed_point(self, P, hp):\n",
    "        \"\"\"sqrt(R_jj) = sqrt(P_jj / (1 - f_j^2)) per mode: the amplitude the\n",
    "        round-off floor holds (NaN at or above the edge).\"\"\"\n",
    "        b = hp['eta'] * self.eigs / 2.0\n",
    "        return np.asarray(floor_fixed_point_of(np.diag(P), np.zeros(self.r), b, hp), dtype=float)\n",
    "\n",
    "    def S_tensor(self, device, dtype=torch.float64):\n",
    "        return torch.as_tensor(self.S, device=device, dtype=dtype)\n",
    "\n",
    "    def centre_force(self, nabla_H):\n",
    "        \"\"\"T[Sigma] = grad <H, V S V^T> = nabla_H^T (metric * vech S): the\n",
    "        central flow's T_Sigma assembly (central_sdcp) with S in place of X.\n",
    "        nabla_H is the apply_to_pairs stack of grad(v_i^T H v_j) over V.\"\"\"\n",
    "        dev, dty = nabla_H.device, nabla_H.dtype\n",
    "        return nabla_H.T @ (_upper_metric(self.r, dev, dty) * mat_to_upper(self.S_tensor(dev, dty)))\n",
    "\n",
    "    def trace(self):\n",
    "        return float(np.trace(self.S))\n",
    "\n",
    "    def eigvals(self):\n",
    "        return np.sort(np.linalg.eigvalsh(0.5 * (self.S + self.S.T)))[::-1].copy()\n",
    "\n",
    "    def top_axis(self):\n",
    "        \"\"\"The rank-one read-out: the leading eigenvector of Sigma (float64) and\n",
    "        sqrt of its eigenvalue, as the central flow reads X.\"\"\"\n",
    "        evals, evecs = np.linalg.eigh(0.5 * (self.S + self.S.T))\n",
    "        c = torch.as_tensor(evecs[:, -1], device=self.V.device, dtype=torch.float64)\n",
    "        return self.V.double() @ c, math.sqrt(max(float(evals[-1]), 0.0))\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        tr = self.trace()\n",
    "        return 0.5 * math.log(tr) if tr > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def h_norm(self):\n",
    "        \"\"\"sqrt(tr(H Sigma H)) = sqrt(sum_i h_i^2 S_ii), exact in the eigenbasis.\"\"\"\n",
    "        return math.sqrt(max(float(np.sum(self.eigs ** 2 * np.diag(self.S))), 0.0))\n",
    "\n",
    "    def F_minus_E(self):\n",
    "        \"\"\"(1/2) <H, Sigma> = (1/2) sum_i h_i S_ii (eq. 3.8).\"\"\"\n",
    "        return 0.5 * float(np.sum(self.eigs * np.diag(self.S)))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.05, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is eta lambda - 2 per mode;  (b) EndpointPair.step at dt = 1\n",
    "    is GD on the pair;  (c) the pair at dt = 0.1 (500 substeps, non-quadratic\n",
    "    loss) equals the midpoint rows integrated by forward Euler;  (d) the floor\n",
    "    is antisymmetric;  (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 40.0, 41.0):\n",
    "        f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam], dtype=f64), None, None, hp, 0)\n",
    "        worst_a = max(worst_a, abs(float(f_pos[0]) - (eta * lam - 2.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([38.0, 30.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    w1 = w0 - eta * gL(w0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = pair.w_m - eta * gL(pair.w_m), pair.w_p - eta * gL(pair.w_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        err_b = max(err_b, float((pair.w_p - tp).abs().max()), float((pair.w_m - tm).abs().max()))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    wb, dl = 0.5 * (w1 + w0), 0.5 * (w1 - w0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        wb = wb + dt * stable_field(gbar, None, None, hp, 0)[0]\n",
    "        dl = dl + dt * (eta * h - 2.0 * dl)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    c0 = pair.centre().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.05, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z with\n",
    "    lam = lam0 + y + (kappa/2) z^2: k = 1, u1 = e_x, grad lam1 = (0, 1, kappa z),\n",
    "    sigma_cf = 2 [<grad lam1, -eta grad L>]_+ / (eta |grad lam1|^2) (eq:k1).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    thr = 2.0 / eta\n",
    "    lam0 = thr - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def sigma_cf(y, z):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ (-eta * gradL)), 0.0) / (eta * float(g @ g))\n",
    "\n",
    "    def substep(y, z, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf = -eta * gradL\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3), wf, dt, hp, thr,\n",
    "                                         solver=solver, exact_k1=exact_k1)\n",
    "        w_new, _, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), None, None, wf, None, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr - lam0 - 0.5 * kappa * z0 * z0\n",
    "    assert sigma_cf(y0, z0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = y0, z0\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z)\n",
    "            xv, y, z, _, _ = substep(y, z, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res = 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = thr - lam0, 0.0\n",
    "        xv, _, _, A0, B0 = substep(y, z, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30), abs(xv - sigma_cf(y, z)) / sigma_cf(y, z))\n",
    "    assert worst_res < 1e-6, worst_res      # the toy's gap is ~1e-5 at contact; rounding of thr - lam1 shows through\n",
    "    y, z = y0, z0\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, y, z, _, _ = substep(y, z, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return err, gapmax, worst_res, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (GD): rate == eta lambda - 2 {_r[0]:.1e};  endpoint unit step == GD map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (GD): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005;  max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e};  contact residual {_c[2]:.1e};  k=1 closed form vs SDCPSolver {_c[3]:.1e}\")\n",
    "\n",
    "\n",
    "def _edge_selfcheck(eta=0.05, dt=0.1, seed=0):\n",
    "    \"\"\"On the quadratic L = (1/2) w.H w, H = diag(50, 40, 30) (2/eta = 40 in\n",
    "    the middle):  (a) with u = e_j the amplitude obeys x_n = x_0 rho^n,\n",
    "    rho = 1 + dt (eta lambda_j - 2), fixed at 2/eta, decaying below it;\n",
    "    (b) a random axis converges to e_1 under the power step;  (c) the\n",
    "    symmetrised gradient is H wbar whatever x is (the centre is gradient flow\n",
    "    on a quadratic);  (d) the round-off floor lands the amplitude on\n",
    "    sqrt(R) = sqrt(p / 4b(1-b)) from above and below (b = 0.75, 0.95);\n",
    "    (e) the clamp holds x at eps, and q = 0 is a no-op.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    lam = torch.tensor([50.0, 40.0, 30.0], dtype=f64)\n",
    "    H = torch.diag(lam)\n",
    "    err_a = 0.0\n",
    "    for j, lam_j in enumerate(lam.tolist()):\n",
    "        u = torch.zeros(3, dtype=f64)\n",
    "        u[j] = 1.0\n",
    "        rod = EdgeFlowRod(u, 1e-3)\n",
    "        for _ in range(200):\n",
    "            rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "        pred = math.log(1e-3) + 200 * math.log(1.0 + dt * (eta * lam_j - 2.0))\n",
    "        err_a = max(err_a, abs(rod.logamp - pred))\n",
    "    assert err_a < 1e-9, err_a\n",
    "    rod = EdgeFlowRod(torch.randn(3, generator=g, dtype=f64), 1.0)\n",
    "    for _ in range(300):\n",
    "        rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "    err_b = 1.0 - abs(float(rod.u[0]))\n",
    "    assert err_b < 1e-8, err_b\n",
    "    wb = torch.randn(3, generator=g, dtype=f64)\n",
    "    err_c = float((0.5 * (H @ (wb + 0.3 * rod.u) + H @ (wb - 0.3 * rod.u)) - H @ wb).abs().max())\n",
    "    assert err_c < 1e-12, err_c\n",
    "    p, err_d = 1e-14, 0.0\n",
    "    for b in (0.75, 0.95):\n",
    "        lam_b = 2.0 * b / eta\n",
    "        R = p / (4.0 * b * (1.0 - b))\n",
    "        assert abs(edge_floor_fixed_point(p, b, hp) / math.sqrt(R) - 1.0) < 1e-12\n",
    "        q = edge_floor_source(p, b, hp, dt)\n",
    "        for x0 in (1.0, 1e-30):\n",
    "            rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), x0)\n",
    "            for _ in range(4000):\n",
    "                rod.step(torch.tensor([lam_b, 0.0, 0.0], dtype=f64), lam_b, dt, hp)\n",
    "                rod.floor_quadrature(q)\n",
    "            err_d = max(err_d, abs(rod.amp() / math.sqrt(R) - 1.0))\n",
    "    assert err_d < 1e-9, err_d\n",
    "    rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), 1e-3)\n",
    "    n_bound = 0\n",
    "    for _ in range(300):\n",
    "        rod.step(torch.tensor([30.0, 0.0, 0.0], dtype=f64), 30.0, dt, hp)\n",
    "        n_bound += rod.floor_clamp(1e-6)\n",
    "    la0 = rod.logamp\n",
    "    rod.floor_quadrature(0.0)\n",
    "    err_e = max(abs(rod.amp() / 1e-6 - 1.0), abs(rod.logamp - la0))\n",
    "    assert err_e < 1e-12 and n_bound > 0, (err_e, n_bound)\n",
    "    return err_a, err_b, err_c, err_d, err_e\n",
    "\n",
    "\n",
    "def _fe_selfcheck(eta=0.05, dt=0.1, n=4, seed=0):\n",
    "    \"\"\"(i) Quadratic, V = I: S_ii(n) = S_ii(0) (1 + dt((1 - eta h_i)^2 - 1))^n,\n",
    "    rate positive above 2/eta, zero at it and at h = 0, negative between;\n",
    "    (ii) on a cubic + quartic loss with an analytic Hessian, centre_force\n",
    "    (the apply_to_pairs / _upper_metric / mat_to_upper assembly the lockstep\n",
    "    uses) equals a central difference of Phi(w) = <H(w), V S V^T>;\n",
    "    (iii) the refresh leak is 0 for an orthogonal re-basis and >= 0 for a\n",
    "    subspace change;  (iv) F - E and ||h|| read (1/2) sum h_i S_ii and\n",
    "    sqrt(sum h_i^2 S_ii);  (v) the round-off floor S += dt P lands S on GD's\n",
    "    discrete Lyapunov equilibrium P_jk / (1 - f_j f_k) from above and below,\n",
    "    whose diagonal is the family's roundoff_equilibrium, and roundoff_cov's\n",
    "    diagonal is roundoff_source_var's p_j;  (vi) the clamp floors every mode or\n",
    "    the leading one.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    rng = np.random.default_rng(seed)\n",
    "    # (i)\n",
    "    hs = np.array([60.0, 40.0, 20.0, 0.0])\n",
    "    sig = FreeEnergySigma(torch.eye(4, dtype=f64), hs)\n",
    "    sig.S = np.eye(4)\n",
    "    for _ in range(50):\n",
    "        sig.step(dt, hp)\n",
    "    pred = (1.0 + dt * ((1.0 - eta * hs) ** 2 - 1.0)) ** 50\n",
    "    err_i = float(np.max(np.abs(np.diag(sig.S) / pred - 1.0)))\n",
    "    rate = (1.0 - eta * hs) ** 2 - 1.0\n",
    "    assert rate[0] > 0 and abs(rate[1]) < 1e-12 and rate[2] < 0 and abs(rate[3]) < 1e-12, rate\n",
    "    assert err_i < 1e-10, err_i\n",
    "    # (ii)\n",
    "    Aq = rng.normal(size=(n, n))\n",
    "    Hq = Aq @ Aq.T\n",
    "    _c = rng.normal(size=(n, n, n))\n",
    "    c3 = sum(_c.transpose(p) for p in itertools.permutations(range(3)))    # fully symmetric\n",
    "\n",
    "    def hess(w):\n",
    "        return Hq + np.einsum('ijk,k->ij', c3, w) + 0.6 * np.diag(w ** 2)\n",
    "\n",
    "    r = 3\n",
    "    Q, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    M = rng.normal(size=(r, r))\n",
    "    S0 = M @ M.T\n",
    "    w = rng.normal(size=n)\n",
    "    c3_t, w_t = torch.as_tensor(c3), torch.as_tensor(w)\n",
    "    grad_vHv = lambda a, b: torch.einsum('ijk,i,j->k', c3_t, a, b) + 1.2 * w_t * a * b\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    nabla_H = apply_to_pairs(grad_vHv, torch.as_tensor(Q))\n",
    "    T_S = sig.centre_force(nabla_H).numpy()\n",
    "    Phi = lambda x: float(np.sum(hess(x) * (Q @ S0 @ Q.T)))\n",
    "    fd = np.array([(Phi(w + 1e-5 * e) - Phi(w - 1e-5 * e)) / 2e-5 for e in np.eye(n)])\n",
    "    err_ii = float(np.max(np.abs(fd - T_S)) / max(np.max(np.abs(fd)), 1e-30))\n",
    "    assert err_ii < 1e-6, err_ii\n",
    "    # (iii)\n",
    "    O, _ = np.linalg.qr(rng.normal(size=(r, r)))\n",
    "    leak0 = sig.refresh(torch.as_tensor(Q @ O), np.array([3.0, 2.0, 1.0]))\n",
    "    Q2, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    leak1 = sig.refresh(torch.as_tensor(Q2), np.array([3.0, 2.0, 1.0]))\n",
    "    assert abs(leak0) < 1e-10 and leak1 >= -1e-12, (leak0, leak1)\n",
    "    # (iv)\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    err_iv = max(abs(sig.F_minus_E() - 0.5 * np.sum(np.array([3.0, 2.0, 1.0]) * np.diag(S0))),\n",
    "                 abs(sig.h_norm() ** 2 - np.sum(np.array([3.0, 2.0, 1.0]) ** 2 * np.diag(S0))))\n",
    "    assert err_iv < 1e-10, err_iv\n",
    "    # (v)\n",
    "    b = np.array([0.9, 0.75, 0.5])\n",
    "    hv = 2.0 * b / eta\n",
    "    B = rng.normal(size=(3, 3))\n",
    "    P = 1e-14 * (B @ B.T + 0.1 * np.eye(3))\n",
    "    f = 1.0 - eta * hv\n",
    "    R = P / (1.0 - np.outer(f, f))\n",
    "    err_v = float(np.max(np.abs(np.diag(R) / roundoff_equilibrium(np.diag(P), 0.0, b, 0.0) - 1.0)))\n",
    "    for S_init in (np.zeros((3, 3)), 1e-6 * np.eye(3)):\n",
    "        sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "        sig.S = S_init.copy()\n",
    "        for _ in range(3000):\n",
    "            sig.step(dt, hp)\n",
    "            sig.floor_add(dt * P)\n",
    "        err_v = max(err_v, float(np.max(np.abs(sig.S - R)) / np.max(np.abs(R))))\n",
    "    theta = torch.as_tensor(rng.normal(size=n))\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    p_j, _ = roundoff_source_var(theta, None, torch.float32, torch.as_tensor(Q))\n",
    "    err_v = max(err_v, float(np.max(np.abs(np.diag(sig.roundoff_cov(theta, torch.float32)) / p_j.numpy() - 1.0))))\n",
    "    assert err_v < 1e-9, err_v\n",
    "    # (vi)\n",
    "    sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "    sig.S = np.diag([1e-20, 1.0, 1e-20])\n",
    "    nb_lead = sig.floor_clamp(1e-8, all_modes=False)\n",
    "    nb_all = sig.floor_clamp(1e-8, all_modes=True)\n",
    "    assert nb_lead == 1 and nb_all == 1 and np.allclose(np.diag(sig.S), [1e-16, 1.0, 1e-16], rtol=1e-12, atol=0.0), \\\n",
    "        (nb_lead, nb_all, np.diag(sig.S))\n",
    "    return err_i, err_ii, abs(leak0), err_iv, err_v\n",
    "\n",
    "\n",
    "_x = _edge_selfcheck()\n",
    "print(f\"edge-flow self-check: amplitude closed form {_x[0]:.1e};  |1 - u.e1| after the power step {_x[1]:.1e};  \"\n",
    "      f\"symmetrised gradient {_x[2]:.1e};  round-off floor lands on sqrt(R) {_x[3]:.1e};  clamp {_x[4]:.1e}\")\n",
    "_x = _fe_selfcheck()\n",
    "print(f\"free-energy self-check: S_ii closed form {_x[0]:.1e};  centre_force vs finite difference {_x[1]:.1e};  \"\n",
    "      f\"orthogonal re-basis leak {_x[2]:.1e};  F-E, ||h|| {_x[3]:.1e};  round-off floor lands on GD's Lyapunov {_x[4]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own.  GD xent probes (2026-08-02,\n",
    "#          archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb):\n",
    "#          eta = 0.015 crosses at ~2600; handoff 600, 4600 iterations:\n",
    "#     --params \"loss=xent,learning_rate=0.015,warmup_iterations=600,n_iterations=4600\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# w <- w - eta grad L.  Threshold 2/eta on lambda_1(H).\n",
    "# Crossings at n_samples = 5000 (archive/THEORY.md, gd-tc-5000; paper tab:probes):\n",
    "#     eta = 0.025  t_c 33200 (never in 20k)     eta = 0.04  t_c 14600\n",
    "#     eta = 0.05   t_c 9800  (2/eta = 40)       eta = 0.075 t_c 4600\n",
    "# Later crossings at eta = 0.05: lambda_2 at 12850, lambda_3 at 19250, lambda_4 at 23250.\n",
    "learning_rate      = 0.05       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# The window holds the onset, the overshoot's ring (gone by ~t_c + 800), the settled plateau\n",
    "# and the kicked ring (Eric, 2026-10-02: the dynamics are at the onset; the old 8700-12700\n",
    "# window only added the slow drift toward lambda_2's crossing at 12850).\n",
    "#   eta = 0.05 (the default): handoff 1000 before t_c = 9700, kick at t_c + 750, end at kick + 450\n",
    "#   eta = 0.075 (t_c 4600; lambda_2's crossing unmeasured there -- the rank-one guard of the\n",
    "#   analysis drops any orbit past it), the same shape:\n",
    "#                    --params \"learning_rate=0.075,warmup_iterations=3600,n_iterations=5850,ss_kick_iter=5400\"\n",
    "n_iterations       = 10900      # T:  the kick + 450\n",
    "warmup_iterations  = 8700       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 1000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   gradient flow (the rod-free centre)                     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored   blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored       purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP             red\n",
    "#   edge     Marion's edge flow (wbar, u, x), GD only                 cyan\n",
    "#   fe       Chodron de Courcel's free-energy model (theta, Sigma)    olive\n",
    "arms               = 'stable+mprod'   # the loop's arms: the rod-free centre (the bare drive r) and the rod\n",
    "                                      # (no central flow: at k = 1 its Sigma IS 2r/(eta c) by construction,\n",
    "                                      # and the rod-averaging notebooks test it against the rod; 2026-10-02)\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow (not run here; the shared lockstep reads the knobs, and the\n",
    "# analysis's rank-one guard reads sdcp_threshold_frac as its band) ----------------\n",
    "central_rank      = 3          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- the edge flow (Marion, arXiv:2606.18080; documented in cell 12) ----------\n",
    "# Cost per substep: 2 gradients + 1 HVP, + 1 gradient for the adaptive base level.\n",
    "edge_sharp         = 'power'    # his sharpness estimate S: 'power' = ||H u|| (his MLP setting) | 'rayleigh' = u.Hu\n",
    "edge_floor         = 'adaptive' # 'adaptive': his section-4.2 base level eps_t = |grad L(wbar).u|, x <- max(x, eps_t),\n",
    "                                #   the default (a drift-seeded floor; 2026-09-10 run: binds on 7% of the approach) |\n",
    "                                # 'fixed': x <- max(x, edge_eps), his section 4.3 |\n",
    "                                # 'roundoff': the family's floor on the one amplitude, x^2 += R(1 - rho^2) |\n",
    "                                # 'none': unfloored\n",
    "edge_eps           = 1e-5       # the fixed base level (edge_floor = 'fixed' only), his value\n",
    "edge_x0            = 'proj'     # x_0 at the handoff, before the floor: 'proj' = |<dhat, u_1>| | 'norm' = ||dhat|| |\n",
    "                                # 'eps' = the base level, his initialisation\n",
    "\n",
    "# ---- the free-energy model (Chodron de Courcel, arXiv:2606.05326; documented in cell 12)\n",
    "# Cost per substep: 1 gradient + fe_rank(fe_rank+1)/2 third derivatives, + an\n",
    "# eigensolve every fe_eig_every substeps.\n",
    "fe_rank            = 3          # r: Sigma = V S V^T on the top-r Hessian eigenvectors (= central_rank)\n",
    "fe_eig_every       = 10         # V refresh cadence in SUBSTEPS: 10 = once per iteration (his 'every 2 GD steps' is 20)\n",
    "fe_diag_only       = 0          # 1: zero S's off-diagonals, his literal reduction\n",
    "fe_floor           = 'clamp'    # 'clamp': sqrt(S_ii) >= fe_sigma_floor, the default (the 2026-09-11 k2-floor run) |\n",
    "                                # 'roundoff': S += dt P, P the round-off covariance on V (lands on GD's Lyapunov) |\n",
    "                                # 'none': paper-literal (2026-09-10: onset +800, the pure-gda climb-back)\n",
    "fe_sigma_floor     = 1e-8       # the clamp level: GD's own pre-crossing |a.u_1|, below the 2026-09-10 handoff seed\n",
    "fe_floor_all       = 1          # the clamp on EVERY tracked mode (0: the leading one only)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32;\n",
    "                                # 'float64' is the precision prediction: onset lag 216 -> 464)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- the self-stabilization observer (cells 16-17) ------------------------------\n",
    "# Every ss_every iterations from the handoff, on every arm's centre (the discrete\n",
    "# arm's wbar, each flow's w): a warm-started rank-ss_neig eigensolve (u_1, lambda_1,\n",
    "# lambda_2), grad lambda_1 = D^3 L[u_1, u_1] and grad L -- one third derivative and\n",
    "# one gradient -- so x = eta lambda_1 - 2, r = -eta <grad lambda_1, grad L> and\n",
    "# c = ||grad lambda_1||^2 are read at the iteration, not at the eigensolve cadence.\n",
    "ss_every           = 1          # iterations between samples (the k = 1 ring is ~145)\n",
    "ss_neig            = 2          # eigenpairs per sample: lambda_2 is the rank-one guard\n",
    "ss_eig_tol         = 1e-10      # LOBPCG tol of the per-sample solve (as central_eig_tol)\n",
    "ss_fd_eps          = [0.1, 0.03, 0.01, 0.003, 0.001]   # the self-check's central differences (step along a unit z)\n",
    "ss_fd_tol          = 1e-2       # the self-check fails above this relative error\n",
    "ss_peak_prom       = 0.005      # the orbit finder, from the overshoot on: a maximum of log s must stand this many\n",
    "                                # e-folds proud (short run 2026-10-01: the ring's maxima stand 0.36, 0.07, 0.008)\n",
    "# grad lambda_1's spectral measure on H: Lanczos from grad lambda_1 (ss_lanczos_k HVPs and a\n",
    "# float64 k x n basis per sample), every ss_lanczos_every samples on these arms; k = 0 is off\n",
    "ss_lanczos_k       = 100\n",
    "ss_lanczos_every   = 10\n",
    "ss_lanczos_arms    = 'disc+mprod'\n",
    "ss_stable_every    = 10         # the stable arm's samples: only its r (the bare drive) is read from it\n",
    "# The kick (the ONE place this notebook's observer writes state): at the end of iteration\n",
    "# ss_kick_iter, multiply the oscillation amplitude by ss_kick -- the rod's logamp, and GD's\n",
    "# next iterate moved along u_1 so that its pair amplitude scales the same -- and watch a\n",
    "# small, linear ring decay from the plateau.  -1 is off.\n",
    "#   at t_c + 750 (the overshoot's ring is gone by ~10500 at eta = 0.05)\n",
    "ss_kick_iter       = 10450\n",
    "ss_kick            = 1.2\n",
    "ss_stem            = 'selfstab'\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  threshold(lambda_1)={2 / learning_rate:.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n",
    "print(f\"edge: sharp={edge_sharp!r} floor={edge_floor!r} x0={edge_x0!r}   \"\n",
    "      f\"fe: rank={fe_rank} eig_every={fe_eig_every} floor={fe_floor!r} sigma_floor={fe_sigma_floor:g} all={fe_floor_all}\")\n",
    "print(f\"selfstab: every={ss_every}  neig={ss_neig}  tol={ss_eig_tol:g}  fd_eps={ss_fd_eps}  peak_prom={ss_peak_prom}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "ss-md",
   "metadata": {},
   "source": [
    "## The loop: the observer\n",
    "\n",
    "`lockstep_hook(event, **kw)` is called by the shared lockstep. That is the\n",
    "canonical cell, unchanged apart from its guarded call sites. The hook writes\n",
    "only `LOOP`.\n",
    "\n",
    "At every sample the observer reads the arm's centre:\n",
    "- the discrete arm's $\\bar w_{t}$, paired with $a_{t}$ one iteration late;\n",
    "- each flow's $w$ after iteration $t$, matched to $\\bar w_t$.\n",
    "\n",
    "At that centre it takes a warm-started eigensolve, one third derivative and one\n",
    "gradient. The finite-difference self-check of $\\nabla^3L[u_1, u_1]$ runs at the\n",
    "first discrete sample, and the run stops if it fails.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "ss-observer",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE SELF-STABILIZATION OBSERVER -- the loop's state and coefficients on every arm\n",
    "# =============================================================================\n",
    "# The paper's reduced loop (section 8.1, eq:lv), one sharp direction u_1:\n",
    "#     ds/dt = x s,      dx/dt = eta (r - (eta/2) c s^2),\n",
    "#     x = eta lambda_1(wbar) - 2,   r = -eta <grad lambda_1, grad L(wbar)>,   c = ||grad lambda_1||^2,\n",
    "# grad lambda_1 = D^3 L(wbar)[u_1, u_1] (Hellmann-Feynman), s = ||delta||, time in iterations.\n",
    "#\n",
    "# The shared lockstep (cell 19) calls lockstep_hook(event, **kw); this cell reads\n",
    "# the state and writes only LOOP -- with ONE deliberate exception, the kick (below).\n",
    "# Two events are used:\n",
    "#   'disc'      at iteration t, with a = a_{t-1} (eq:decomp, one iteration late) and\n",
    "#               wbar = wbar_t.  The sample pairs a_{t-1} with the CACHED wbar_{t-1}\n",
    "#               and lands at index t-1: s = ||a_{t-1}||, s_u1 = |<a_{t-1}, u_1>|.\n",
    "#   'iter_end'  at iteration t, after every flow's substeps: each flow's centre\n",
    "#               S['w'] is then at flow time t + 1 from the handoff pair's midpoint,\n",
    "#               i.e. matched to wbar_t, and lands at index t.\n",
    "#                 stable    no amplitude: r (the bare drive) and c, every ss_stable_every\n",
    "#                 mprod     s = ||delta|| = exp(rod.logamp), s_u1 = s |<axis, u_1>|\n",
    "#               (no central flow: at k = 1 its Sigma is 2r/(eta c) by construction, so it\n",
    "#               cannot test eq:lv-avg; the rod-averaging notebooks compare it with the rod)\n",
    "# At each sample: a warm-started rank-ss_neig eigensolve at the centre (one solver\n",
    "# per arm, so u_1 is fresh every sample -- the lockstep's cadence basis is up to\n",
    "# sharpness_every iterations stale and the axis turns), then one third derivative\n",
    "# and one gradient.  r and c are formed in float64; b1 = <grad lambda_1, u_1>\n",
    "# (= D^3 L[u_1, u_1, u_1]) and b2 = <grad lambda_1, u_2> come free.\n",
    "#\n",
    "# The ring's diagnosis (2026-10-01; the short run's period 139 against the loop's 87,\n",
    "# its decay 0.012/it against none): r is not constant -- it answers s^2.  The rod\n",
    "# pushes the centre by -(eta/2) s^2 grad lambda_1; along each Hessian eigendirection\n",
    "# e_j the centre's gradient flow relaxes that push away at the rate eta lambda_j, so\n",
    "#     delta r(t) = (eta/2) sum_j b_j^2 eta lambda_j int_0^inf e^{-eta lambda_j tau} s^2(t - tau) dtau,\n",
    "# b_j = <grad lambda_1, e_j>, and the loop's c becomes c_eff(lam) = sum_j b_j^2 lam / (lam + eta lambda_j).\n",
    "# Every ss_lanczos_every samples, on the arms in ss_lanczos_arms, the observer takes\n",
    "# grad lambda_1's spectral measure on H(centre): ss_lanczos_k Lanczos steps from\n",
    "# grad lambda_1 (Gauss quadrature nodes theta_i and weights w_i, sum w_i = c).  The\n",
    "# analysis turns it into the ring's complex frequency and r's response, with no fit.\n",
    "#\n",
    "# THE KICK -- the one write.  At 'iter_end' of t = ss_kick_iter (>= 0), the oscillation\n",
    "# amplitude is multiplied by k = ss_kick on the plateau, so that a small, linear ring\n",
    "# decays from a known start:\n",
    "#   mprod     rod.logamp += log k                                  (delta -> k delta)\n",
    "#   disc      w_{t+1} -= (k - 1) <dhat_t, u_1> u_1, dhat_t = (w_t - w_{t+1})/2, u_1 the\n",
    "#             last discrete sample's: the next pair oscillates about the same centre at\n",
    "#             k times the amplitude.  The lockstep's own a_{t+1} straddles the kick (one\n",
    "#             glitched flip); the lockstep's w1 is reached through globals(), in place,\n",
    "#             between the 'iter_end' call and its w_d <- w1.\n",
    "#\n",
    "# The ring-period prediction used by the analysis (cell 23): with p = log s,\n",
    "# pdot = x, xdot = eta (r - (eta/2) c s^2), r = r_bare + the relaxation response above,\n",
    "# linearised about s_*^2 with xi ~ e^{lam t}:\n",
    "#     lam^2 + eta^2 s_*^2 c_eff(lam) = 0,     T = 2 pi / Im lam,  decay = -Re lam.\n",
    "#\n",
    "# The self-check (once, at the first discrete sample): along a unit z, half a\n",
    "# random direction and half grad lambda_1's own, so that the derivative is\n",
    "# resolvable in float32,\n",
    "#   fixed u   [u.H(w + e z)u - u.H(w - e z)u] / 2e  =  <D^3 L[u, u], z>      (the D call)\n",
    "#   eigen     [lambda_1(w + e z) - lambda_1(w - e z)] / 2e  =  the same      (Hellmann-Feynman)\n",
    "# best over ss_fd_eps; the run stops if the fixed-u error exceeds ss_fd_tol.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "from src.eig_solvers import compute_eigs\n",
    "\n",
    "SS_ARMS = ('disc', 'stable', 'mprod')\n",
    "\n",
    "\n",
    "def _ss_unit(v):\n",
    "    n = float(v.double().norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _ss_dot(u, v):\n",
    "    \"\"\"float64 inner product: torch.dot does not type-promote.\"\"\"\n",
    "    return float(u.double() @ v.double())\n",
    "\n",
    "\n",
    "def lanczos_measure(matvec, b, k):\n",
    "    \"\"\"The spectral measure of a symmetric operator seen from b: k-step Lanczos with full\n",
    "    reorthogonalisation (float64 basis), nodes theta_i (Ritz values) and weights\n",
    "    w_i = ||b||^2 (e_1 . y_i)^2 -- Gauss quadrature, so sum_i w_i f(theta_i) = b^T f(A) b\n",
    "    exactly for every polynomial f of degree < 2k, and sum_i w_i = ||b||^2.\"\"\"\n",
    "    b = b.double()\n",
    "    nb = float(b.norm())\n",
    "    Q = torch.empty((int(k), b.numel()), dtype=torch.float64, device=b.device)\n",
    "    q = b / nb\n",
    "    alpha, beta = [], []\n",
    "    for j in range(int(k)):\n",
    "        Q[j] = q\n",
    "        v = matvec(q).double()\n",
    "        alpha.append(float(q @ v))\n",
    "        for _ in range(2):                           # twice is enough (Kahan-Parlett)\n",
    "            v = v - Q[:j + 1].T @ (Q[:j + 1] @ v)\n",
    "        bn = float(v.norm())\n",
    "        if j == int(k) - 1 or bn <= 1e-12 * max(abs(alpha[-1]), 1e-300):\n",
    "            break\n",
    "        beta.append(bn)\n",
    "        q = v / bn\n",
    "    m = len(alpha)\n",
    "    T = np.diag(alpha) + np.diag(beta[:m - 1], 1) + np.diag(beta[:m - 1], -1)\n",
    "    th, Y = np.linalg.eigh(T)\n",
    "    del Q\n",
    "    return th, nb * nb * Y[0] ** 2\n",
    "\n",
    "\n",
    "class LoopMeter:\n",
    "    \"\"\"The per-arm samples of the loop: t, lambda_1, lambda_2, r, c, s, s_u1, b1, b2 per\n",
    "    sample, and grad lambda_1's spectral measure on H every ss_lanczos_every samples.\"\"\"\n",
    "\n",
    "    KEYS = ('t', 'lam1', 'lam2', 'r', 'c', 's', 's_u1', 'gnorm', 'b1', 'b2')\n",
    "\n",
    "    def __init__(self):\n",
    "        self.rec = {a: {k: [] for k in self.KEYS} for a in SS_ARMS}\n",
    "        self.lz = {a: dict(t=[], theta=[], w=[]) for a in SS_ARMS}\n",
    "        self.eig = {}                    # one warm-started solver per arm\n",
    "        self.wbar_prev = None            # the discrete arm's wbar_{t-1}\n",
    "        self.t_start = None              # the handoff iteration\n",
    "        self.selfcheck = None\n",
    "        self.u1_last = {}                # each arm's latest u_1 (the kick's direction for GD)\n",
    "        self.kick = None                 # what the kick did, once it has\n",
    "\n",
    "    def coefficients(self, arm, w):\n",
    "        \"\"\"(lambda_1, lambda_2, r, c, ||grad L||, u_1, grad lambda_1, U) at the centre w (any dtype; cast once).\"\"\"\n",
    "        wm = _E(w)\n",
    "        if arm not in self.eig:\n",
    "            self.eig[arm] = WarmStartEigSolver(loss_fn, wm, initial_neigs=int(ss_neig), chunk_size=EIG_CHUNK,\n",
    "                                               tol=float(ss_eig_tol))\n",
    "        eigs, U, _ = self.eig[arm].update(wm)\n",
    "        u1 = _ss_unit(U[:, 0])\n",
    "        glam = loss_fn.D(wm, 3, u1, u1)\n",
    "        gL, _ = loss_fn.grad_and_value(wm)\n",
    "        eta = float(hp['eta'])\n",
    "        lam2 = float(eigs[1]) if len(eigs) > 1 else float('nan')\n",
    "        return (float(eigs[0]), lam2, -eta * _ss_dot(glam, gL), _ss_dot(glam, glam),\n",
    "                float(gL.double().norm()), u1, glam, U)\n",
    "\n",
    "    def record(self, arm, t, w, s=float('nan'), axis=None, a=None):\n",
    "        lam1, lam2, r, c, gn, u1, glam, U = self.coefficients(arm, w)\n",
    "        self.u1_last[arm] = u1\n",
    "        R = self.rec[arm]\n",
    "        R['t'].append(int(t)); R['lam1'].append(lam1); R['lam2'].append(lam2)\n",
    "        R['r'].append(r); R['c'].append(c); R['gnorm'].append(gn); R['s'].append(float(s))\n",
    "        # grad lambda_1 on the top two eigenvectors (b1 = D^3 L[u_1, u_1, u_1])\n",
    "        R['b1'].append(_ss_dot(glam, u1))\n",
    "        R['b2'].append(_ss_dot(glam, _ss_unit(U[:, 1])) if U.shape[1] > 1 else float('nan'))\n",
    "        if a is not None:\n",
    "            R['s_u1'].append(abs(_ss_dot(a, u1)))\n",
    "        elif axis is not None:\n",
    "            R['s_u1'].append(float(s) * abs(_ss_dot(_ss_unit(axis), u1)))\n",
    "        else:\n",
    "            R['s_u1'].append(float('nan'))\n",
    "        if (int(ss_lanczos_k) > 0 and arm in _SS_LZ_ARMS\n",
    "                and (int(t) - self.t_start) % int(ss_lanczos_every) == 0):\n",
    "            wm = _E(w)\n",
    "            th, wt = lanczos_measure(lambda q: loss_fn.D(wm, 2, q.to(_MDT)), glam, int(ss_lanczos_k))\n",
    "            L = self.lz[arm]\n",
    "            L['t'].append(int(t))\n",
    "            L['theta'].append(np.pad(th, (0, int(ss_lanczos_k) - len(th)), constant_values=np.nan))\n",
    "            L['w'].append(np.pad(wt, (0, int(ss_lanczos_k) - len(wt)), constant_values=0.0))\n",
    "        return u1, glam\n",
    "\n",
    "    def due(self, t):\n",
    "        return self.t_start is not None and t >= self.t_start and (t - self.t_start) % int(ss_every) == 0\n",
    "\n",
    "\n",
    "def ss_selfcheck(w, u1, glam, seed=1234):\n",
    "    \"\"\"The FD check of grad lambda_1 = D^3 L[u_1, u_1] at w (float32 model point).\"\"\"\n",
    "    gen = torch.Generator(device='cpu').manual_seed(int(seed))\n",
    "    z_r = torch.randn(w.numel(), generator=gen, dtype=torch.float64).to(w.device)\n",
    "    z = _ss_unit(_ss_unit(z_r) + _ss_unit(glam.double()))\n",
    "    w64 = w.double()\n",
    "    pred = _ss_dot(glam, z)\n",
    "    out = dict(eps=[], fixed=[], eigen=[], pred=pred)\n",
    "    for e in ss_fd_eps:\n",
    "        wp, wm_ = _E(w64 + float(e) * z), _E(w64 - float(e) * z)\n",
    "        q_p = float(loss_fn.D(wp, 2, u1, u1))\n",
    "        q_m = float(loss_fn.D(wm_, 2, u1, u1))\n",
    "        l_p = float(compute_eigs(loss_fn, wp, warm_start_eigenvectors=u1.reshape(-1, 1).clone(), tol=1e-12)[0][0])\n",
    "        l_m = float(compute_eigs(loss_fn, wm_, warm_start_eigenvectors=u1.reshape(-1, 1).clone(), tol=1e-12)[0][0])\n",
    "        out['eps'].append(float(e))\n",
    "        out['fixed'].append(abs((q_p - q_m) / (2 * float(e)) - pred) / abs(pred))\n",
    "        out['eigen'].append(abs((l_p - l_m) / (2 * float(e)) - pred) / abs(pred))\n",
    "    out['best_fixed'] = min(out['fixed'])\n",
    "    out['best_eigen'] = min(out['eigen'])\n",
    "    print(f\"[selfstab self-check] <grad lambda_1, z> = {pred:.6e}  (||grad lambda_1|| = {float(glam.double().norm()):.4e})\")\n",
    "    for e, f, g in zip(out['eps'], out['fixed'], out['eigen']):\n",
    "        print(f\"    eps={e:<7g} fixed-u rel err {f:.2e}   eigen rel err {g:.2e}\")\n",
    "    if not out['best_fixed'] < float(ss_fd_tol):\n",
    "        raise RuntimeError(f\"self-check failed: D^3 L[u, u] against a finite difference of u.H u, best relative \"\n",
    "                           f\"error {out['best_fixed']:.2e} > ss_fd_tol={ss_fd_tol}\")\n",
    "    return out\n",
    "\n",
    "\n",
    "def lockstep_hook(event, **kw):\n",
    "    t = kw.get('t')\n",
    "    if event == 'disc':\n",
    "        # t_start is set at the handoff's 'iter_end', so the first discrete sample is\n",
    "        # a_{t_h} at wbar_{t_h}, taken at t_h + 1 -- the flows' own first sample point\n",
    "        a, wbar = kw['a'], kw['wbar']\n",
    "        if LOOP.wbar_prev is not None and a is not None and LOOP.due(t - 1):\n",
    "            u1, glam = LOOP.record('disc', t - 1, LOOP.wbar_prev, s=float(a.double().norm()), a=a)\n",
    "            if LOOP.selfcheck is None:\n",
    "                LOOP.selfcheck = ss_selfcheck(LOOP.wbar_prev, u1, glam)\n",
    "        LOOP.wbar_prev = wbar.detach().clone()\n",
    "    elif event == 'iter_end':\n",
    "        if LOOP.t_start is None and ST:\n",
    "            LOOP.t_start = int(handoff_iter)          # the handoff iteration's own flow sample\n",
    "        if LOOP.due(t):\n",
    "            if 'mprod' in ST:\n",
    "                rod = ST['mprod']['rod']\n",
    "                LOOP.record('mprod', t, ST['mprod']['w'], s=rod.amp(), axis=rod.split(rod.top_axis()[0])[0])\n",
    "            if 'stable' in ST and (t - LOOP.t_start) % int(ss_stable_every) == 0:\n",
    "                LOOP.record('stable', t, ST['stable']['w'])\n",
    "        if int(ss_kick_iter) >= 0 and t == int(ss_kick_iter) and LOOP.kick is None:\n",
    "            ss_apply_kick(t)\n",
    "\n",
    "\n",
    "def _kick_pair(w_t, w_next, u1, k):\n",
    "    \"\"\"Move w_next (in place) along the unit u1 by -(k - 1) <dhat, u1> u1, dhat = (w_t - w_next)/2:\n",
    "    its u1-offset from the pair's ORIGINAL midpoint m = (w_t + w_next)/2 goes from -<dhat, u1>\n",
    "    to -k <dhat, u1>, so the iterates that follow oscillate about the same centre at k times\n",
    "    the amplitude.  (The kicked pair's own half-difference is (1 + k)/2 times the old: the\n",
    "    straddling flip.)  Returns |<m - w_next, u1>| before and after.\"\"\"\n",
    "    u = u1.to(w_next.dtype)\n",
    "    mid = float(((w_t + w_next) / 2).double() @ u.double())\n",
    "    proj = float(((w_t - w_next) / 2).double() @ u.double())\n",
    "    w_next.add_(u, alpha=-(k - 1.0) * proj)\n",
    "    return abs(proj), abs(mid - float(w_next.double() @ u.double()))\n",
    "\n",
    "\n",
    "def ss_apply_kick(t):\n",
    "    \"\"\"The one write (see the header): scale the oscillation amplitude by ss_kick.\"\"\"\n",
    "    k = float(ss_kick)\n",
    "    out = dict(t=int(t), k=k)\n",
    "    if 'mprod' in ST:\n",
    "        rod = ST['mprod']['rod']\n",
    "        out['rod_amp_before'] = rod.amp()\n",
    "        rod.logamp += math.log(k)\n",
    "        out['rod_amp_after'] = rod.amp()\n",
    "    u1 = LOOP.u1_last.get('disc')\n",
    "    g = globals()\n",
    "    if u1 is not None and 'w1' in g and 'w_d' in g:\n",
    "        # in place: the lockstep's w_d <- w1 follows.  The step (k - 1) <dhat, u_1> u_1 must\n",
    "        # clear float32's resolution of w -- true on the plateau (s ~ 4e-3), not at the floor\n",
    "        out['gd_proj_before'], out['gd_proj_after'] = _kick_pair(g['w_d'], g['w1'], u1, k)\n",
    "    LOOP.kick = out\n",
    "    print(f\"[selfstab kick t={t}] x{k}: \" + \"  \".join(f\"{a}={b:.4e}\" for a, b in out.items() if isinstance(b, float) and a != 'k'))\n",
    "\n",
    "\n",
    "def _ss_selftest():\n",
    "    \"\"\"The bookkeeping, without a model: the sample index arithmetic.\"\"\"\n",
    "    m = LoopMeter()\n",
    "    m.t_start = 10\n",
    "    assert not m.due(9) and m.due(10)\n",
    "    assert all(m.due(10 + k * int(ss_every)) for k in range(5))\n",
    "    assert set(m.rec) == set(SS_ARMS)\n",
    "    v = torch.tensor([3.0, 4.0])\n",
    "    assert abs(float(_ss_unit(v).norm()) - 1.0) < 1e-12 and abs(_ss_dot(v, v) - 25.0) < 1e-12\n",
    "    # the kick's pair arithmetic: the u1 half-difference scales by k, the rest is untouched\n",
    "    gk = torch.Generator().manual_seed(3)\n",
    "    w_t = torch.randn(50, generator=gk, dtype=torch.float64)\n",
    "    w_n = torch.randn(50, generator=gk, dtype=torch.float64)\n",
    "    u = _ss_unit(torch.randn(50, generator=gk, dtype=torch.float64))\n",
    "    w_n0 = w_n.clone()\n",
    "    before, after = _kick_pair(w_t, w_n, u, 1.2)\n",
    "    assert abs(after - 1.2 * before) < 1e-12 * max(before, 1.0)\n",
    "    d0, d1 = w_n0 - (w_n0 @ u) * u, w_n - (w_n @ u) * u\n",
    "    assert float((d0 - d1).norm()) < 1e-12\n",
    "    # the Lanczos measure: Gauss quadrature reproduces b^T A^m b for m < 2k\n",
    "    g = torch.Generator().manual_seed(7)\n",
    "    n, k = 200, 12\n",
    "    M = torch.randn(n, n, generator=g, dtype=torch.float64)\n",
    "    A = (M + M.T) / 2.0\n",
    "    b = torch.randn(n, generator=g, dtype=torch.float64)\n",
    "    th, wt = lanczos_measure(lambda q: A @ q, b, k)\n",
    "    assert abs(wt.sum() - float(b @ b)) < 1e-9 * float(b @ b)\n",
    "    bm = b.clone()\n",
    "    for m_ in range(1, 2 * k - 1):\n",
    "        bm = A @ bm\n",
    "        ex = float(b @ bm)\n",
    "        assert abs(float(np.sum(wt * th ** m_)) - ex) < 1e-8 * max(1.0, float(np.sum(np.abs(wt) * np.abs(th) ** m_))), m_\n",
    "\n",
    "\n",
    "_ss_selftest()\n",
    "_ss_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "_SS_LZ_ARMS = [a.strip() for a in str(ss_lanczos_arms).split('+') if a.strip()]\n",
    "assert all(a in SS_ARMS for a in _SS_LZ_ARMS), f\"bad ss_lanczos_arms {ss_lanczos_arms!r}\"\n",
    "assert 'mprod' in _ss_req and 'stable' in _ss_req, f\"the selfstab notebook needs stable and mprod, got arms={arms!r}\"\n",
    "assert int(ss_neig) >= 2, \"ss_neig >= 2: lambda_2 is the rank-one guard\"\n",
    "assert int(ss_every) >= 1\n",
    "assert int(ss_stable_every) >= 1 and int(ss_stable_every) % int(ss_every) == 0, \\\n",
    "    \"ss_stable_every must be a multiple of ss_every\"\n",
    "if int(ss_kick_iter) >= 0:\n",
    "    assert int(warmup_iterations) <= int(ss_kick_iter) < int(n_iterations) - 1, \\\n",
    "        f\"ss_kick_iter={ss_kick_iter} must fall in the flow window [{warmup_iterations}, {int(n_iterations) - 1})\"\n",
    "    assert float(ss_kick) > 0.0\n",
    "LOOP = LoopMeter()\n",
    "print(f\"selfstab observer ready: arms {[a for a in SS_ARMS if a == 'disc' or a in _ss_req]}, \"\n",
    "      f\"every {ss_every} iteration(s), rank-{ss_neig} solves at tol {ss_eig_tol:g}; \"\n",
    "      f\"Lanczos k={ss_lanczos_k} every {ss_lanczos_every} on {_SS_LZ_ARMS}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "ss-export-md",
   "metadata": {},
   "source": [
    "## The loop's tests\n",
    "\n",
    "For the discrete arm and the rod flow, the orbits run from maximum to maximum of\n",
    "$\\log s$. Per orbit, the export computes:\n",
    "- the period, against $2\\pi/\\sqrt{2\\eta r}$ and $2\\pi/(\\eta s_\\star\\sqrt c)$;\n",
    "- $\\langle x\\rangle$, which is also the quartic-damped loop's decay rate;\n",
    "- the measured decay rate of the ring;\n",
    "- $\\langle s^2\\rangle$ against $2r/(\\eta c)$;\n",
    "- the relative energy change $\\Delta E/E$;\n",
    "- the rank-one flag.\n",
    "\n",
    "Everything goes to `selfstab.npz`, whose keys are:\n",
    "- `{arm}_{t,x,lam1,lam2,r,c,s,s_u1,gnorm,b1,b2}` and the Lanczos measure `{arm}_lz_{t,theta,w}`;\n",
    "- `{arm}_orb_*`, `{arm}_{r,c}_ref` and `{arm}_{r,c}_span`;\n",
    "- `{arm}_dg_*`: the diagnosis (r's response, r_bare, the lagged fit, the weight split, the kicked ring);\n",
    "- `fd_*`;\n",
    "- the scalars.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "ss-export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE LOOP'S TESTS -- orbits, averages, period, damping; export to selfstab.npz\n",
    "# =============================================================================\n",
    "# Per arm (disc, mprod): the orbits are the stretches between consecutive maxima of\n",
    "# p = log s, searched from the overshoot (the global maximum of p) onward with a\n",
    "# prominence of ss_peak_prom e-folds -- the ring damps fast (the second maximum\n",
    "# stands ~0.05 proud), and before the onset the discrete ||a_t|| carries the drift's\n",
    "# noise.  Per orbit:\n",
    "#   T                the period (iterations)\n",
    "#   x_mean           <x>; the loop says 0, and the quartic-damped loop's decay rate\n",
    "#                    is eta (lambda_1 - 2/eta) on the plateau, i.e. this same <x>\n",
    "#   s2_mean, q       <s^2> against q = 2<r>/(eta <c>)                    (eq:lv-avg)\n",
    "#   T_r, T_c         2 pi / sqrt(2 eta <r>) and 2 pi / (eta sqrt(<s^2> <c>)): the ring\n",
    "#                    near the fixed point, from r alone and from the amplitude (they\n",
    "#                    agree iff <s^2> = q)\n",
    "#   x_amp, p_amp     half the peak-to-peak of x and of p within the orbit\n",
    "#   decay            log(x_amp_i / x_amp_{i+1}) / T_i, the measured decay rate of the ring\n",
    "#   dE               [E(end) - E(start)] / [E(start) - E_min], E (eq:lv-energy) with\n",
    "#                    the orbit's own <r>, <c>: the conservative loop keeps it at 0\n",
    "#   rank1            lambda_2 stays below the SDCP band (sdcp_threshold_frac S*) over\n",
    "#                    the orbit; an orbit failing it is outside the loop's reach\n",
    "# The stable flow: r and c alone (r is the bare drive).\n",
    "#\n",
    "# The cell has two parts: the live one builds the series SS and the scalars _SC from\n",
    "# the run's state; the analysis below the marker reads ONLY those, so\n",
    "# tools/selfstab_replot.py re-runs it on a finished run's npz.\n",
    "import numpy as np\n",
    "from scipy.signal import find_peaks\n",
    "\n",
    "assert OPT['key'] == 'gd', \"the selfstab notebook reads x = eta lambda_1 - 2: gradient descent only\"\n",
    "_eta0 = float(hp['eta'])\n",
    "\n",
    "\n",
    "def _arr(arm):\n",
    "    R = LOOP.rec[arm]\n",
    "    out = {k: np.asarray(R[k], dtype=float) for k in LoopMeter.KEYS}\n",
    "    out['t'] = out['t'].astype(int)\n",
    "    out['x'] = _eta0 * out['lam1'] - 2.0\n",
    "    return out\n",
    "\n",
    "\n",
    "SS = {a: _arr(a) for a in SS_ARMS if len(LOOP.rec[a]['t'])}\n",
    "# grad lambda_1's spectral measures (Lanczos nodes and weights), where taken\n",
    "for a in SS:\n",
    "    L = LOOP.lz[a]\n",
    "    if len(L['t']):\n",
    "        SS[a]['lz_t'] = np.asarray(L['t'], dtype=int)\n",
    "        SS[a]['lz_theta'] = np.asarray(L['theta'], dtype=float)\n",
    "        SS[a]['lz_w'] = np.asarray(L['w'], dtype=float)\n",
    "_sc = LOOP.selfcheck or {}\n",
    "_SC = dict(optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "           eta=_eta0, S_star=float(S_star), S_star_eff=float(S_star_eff),\n",
    "           band=float(sdcp_threshold_frac) * float(S_star),\n",
    "           t_c=int(t_c), handoff_iter=int(handoff_iter), n_iterations=int(n_iterations),\n",
    "           ss_every=int(ss_every), ss_neig=int(ss_neig), ss_eig_tol=float(ss_eig_tol),\n",
    "           ss_peak_prom=float(ss_peak_prom), dt=float(dt), n_substeps=int(n_substeps),\n",
    "           fd_eps=np.asarray(_sc.get('eps', []), dtype=float), fd_fixed=np.asarray(_sc.get('fixed', []), dtype=float),\n",
    "           fd_eigen=np.asarray(_sc.get('eigen', []), dtype=float), fd_pred=float(_sc.get('pred', np.nan)),\n",
    "           kick_t=int(LOOP.kick['t']) if LOOP.kick else -1, kick_k=float(ss_kick),\n",
    "           **{f'kick_{k}': float(v) for k, v in (LOOP.kick or {}).items() if k not in ('t', 'k')},\n",
    "           **ARCH_EXPORT)\n",
    "\n",
    "# ---- the analysis: from SS and _SC alone (tools/selfstab_replot.py re-runs it from the npz)\n",
    "_eta = float(_SC['eta'])\n",
    "_band = float(_SC['band'])\n",
    "_prom = float(_SC['ss_peak_prom'])\n",
    "_every = int(_SC['ss_every'])\n",
    "_kick_t = int(_SC.get('kick_t', -1))\n",
    "SERIES =('t', 'x', 'lam1', 'lam2', 'r', 'c', 's', 's_u1', 'gnorm', 'b1', 'b2', 'lz_t', 'lz_theta', 'lz_w')\n",
    "\n",
    "\n",
    "def ring_root(theta, w, K):\n",
    "    \"\"\"The ring's complex rate lam = -gamma + i omega, the root of\n",
    "        lam^2 + K sum_i w_i lam / (lam + eta theta_i) = 0,      K = eta^2 s_*^2,\n",
    "    continued from the undamped loop's i sqrt(K sum w) = i omega_0 as the relaxation\n",
    "    rates eta theta_i are switched on (homotopy h: 0 -> 1).  NaN if Newton stalls.\"\"\"\n",
    "    ok = np.isfinite(theta) & (w > 0)\n",
    "    a, w = _eta * theta[ok], w[ok]\n",
    "    lam = 1j * np.sqrt(K * w.sum())\n",
    "    for h in np.linspace(0.0, 1.0, 51)[1:]:\n",
    "        ah = h * a\n",
    "        for _ in range(60):\n",
    "            d = lam + ah\n",
    "            F = lam * lam + K * np.sum(w * lam / d)\n",
    "            dF = 2.0 * lam + K * np.sum(w * ah / d ** 2)\n",
    "            step = F / dF\n",
    "            lam = lam - step\n",
    "            if abs(step) < 1e-13 * abs(lam):\n",
    "                break\n",
    "    d = lam + a\n",
    "    res = abs(lam * lam + K * np.sum(w * lam / d)) / abs(lam * lam)\n",
    "    return lam if res < 1e-8 else complex(np.nan, np.nan)\n",
    "\n",
    "\n",
    "def lz_index(d, t0, t1):\n",
    "    \"\"\"The Lanczos samples of one arm inside [t0, t1).\"\"\"\n",
    "    if 'lz_t' not in d:\n",
    "        return np.zeros(0, int)\n",
    "    return np.nonzero((d['lz_t'] >= t0) & (d['lz_t'] < t1))[0]\n",
    "\n",
    "\n",
    "def energy(p, x, r, c):\n",
    "    \"\"\"eq:lv-energy: E(p, x) = x^2/2 - eta r p + (eta^2 c / 4) e^{2p}.\"\"\"\n",
    "    return 0.5 * x * x - _eta * r * p + 0.25 * _eta * _eta * c * np.exp(2.0 * p)\n",
    "\n",
    "\n",
    "def energy_min(r, c):\n",
    "    p_star = 0.5 * np.log(2.0 * r / (_eta * c))\n",
    "    return energy(p_star, 0.0, r, c)\n",
    "\n",
    "\n",
    "def ring_peaks(t, p):\n",
    "    \"\"\"Indices of the maxima of p from the overshoot on: the overshoot itself, then every\n",
    "    later maximum standing _prom e-folds proud.\"\"\"\n",
    "    ok = np.isfinite(p)\n",
    "    if ok.sum() < 10:\n",
    "        return np.zeros(0, int)\n",
    "    i0 = int(np.nanargmax(p))\n",
    "    q = np.where(ok, p, np.nanmin(p))[i0:]\n",
    "    pk, _ = find_peaks(q, prominence=_prom, distance=max(2, 40 // _every))\n",
    "    return np.r_[0, pk[pk > 0]].astype(int) + i0\n",
    "\n",
    "\n",
    "def orbits(d):\n",
    "    \"\"\"The per-orbit table of one arm (dict of arrays, one entry per orbit).\"\"\"\n",
    "    t, x, s, r, c, lam2 = d['t'], d['x'], d['s'], d['r'], d['c'], d['lam2']\n",
    "    p = np.log(np.where(s > 0, s, np.nan))\n",
    "    keys = ('t0', 't1', 'T', 'x_mean', 's2_mean', 'r_mean', 'c_mean', 'q', 'T_r', 'T_c',\n",
    "            'x_amp', 'p_amp', 'decay', 'dE', 'rank1', 'T_lz', 'decay_lz')\n",
    "    O = {k: [] for k in keys}\n",
    "    pk = ring_peaks(t, p)\n",
    "    for i0, i1 in zip(pk[:-1], pk[1:]):\n",
    "        sl = slice(i0, i1)\n",
    "        rm, cm = float(np.mean(r[sl])), float(np.mean(c[sl]))\n",
    "        s2 = float(np.mean(s[sl] ** 2))\n",
    "        # the ring from grad lambda_1's spectral measure, at every Lanczos sample of the orbit\n",
    "        roots = [ring_root(d['lz_theta'][j], d['lz_w'][j], _eta ** 2 * s2) for j in lz_index(d, t[i0], t[i1])]\n",
    "        roots = [z for z in roots if np.isfinite(z)]\n",
    "        O['T_lz'].append(float(np.mean([2 * np.pi / z.imag for z in roots])) if roots else np.nan)\n",
    "        O['decay_lz'].append(float(np.mean([-z.real for z in roots])) if roots else np.nan)\n",
    "        q = 2.0 * rm / (_eta * cm) if cm > 0 else np.nan\n",
    "        O['t0'].append(t[i0]); O['t1'].append(t[i1]); O['T'].append(t[i1] - t[i0])\n",
    "        O['x_mean'].append(float(np.mean(x[sl]))); O['s2_mean'].append(s2)\n",
    "        O['r_mean'].append(rm); O['c_mean'].append(cm); O['q'].append(q)\n",
    "        O['T_r'].append(2 * np.pi / np.sqrt(2 * _eta * rm) if rm > 0 else np.nan)\n",
    "        O['T_c'].append(2 * np.pi / (_eta * np.sqrt(s2 * cm)) if s2 * cm > 0 else np.nan)\n",
    "        O['x_amp'].append(0.5 * float(np.ptp(x[sl]))); O['p_amp'].append(0.5 * float(np.ptp(p[sl])))\n",
    "        if rm > 0 and cm > 0:\n",
    "            e0, e1 = energy(p[i0], x[i0], rm, cm), energy(p[i1], x[i1], rm, cm)\n",
    "            _den = e0 - energy_min(rm, cm)\n",
    "            O['dE'].append((e1 - e0) / _den if _den > 0 else np.nan)\n",
    "        else:\n",
    "            O['dE'].append(np.nan)\n",
    "        O['rank1'].append(float(np.nanmax(lam2[i0:i1 + 1]) < _band))\n",
    "    O = {k: np.asarray(v, dtype=float) for k, v in O.items()}\n",
    "    # an orbit straddling the kick is not a free orbit; 'use' = rank one and free\n",
    "    O['kicked'] = ((O['t0'] < _kick_t) & (O['t1'] >= _kick_t)).astype(float) if _kick_t >= 0 \\\n",
    "        else np.zeros(len(O['T']))\n",
    "    O['use'] = ((O['rank1'] > 0) & (O['kicked'] == 0)).astype(float)\n",
    "    O['decay'] = np.full(len(O['T']), np.nan)\n",
    "    if len(O['T']) > 1:\n",
    "        O['decay'][:-1] = np.log(O['x_amp'][:-1] / O['x_amp'][1:]) / O['T'][:-1]\n",
    "        free = (O['kicked'][:-1] == 0) & (O['kicked'][1:] == 0)\n",
    "        O['decay'][:-1][~free] = np.nan\n",
    "    return O\n",
    "\n",
    "\n",
    "ORB = {a: orbits(SS[a]) for a in ('disc', 'mprod') if a in SS}\n",
    "\n",
    "# the reference coefficients for the level sets: the medians over the rank-one orbits\n",
    "# (the post-crossing samples when there are none)\n",
    "REF = {}\n",
    "for a in ORB:\n",
    "    O = ORB[a]\n",
    "    m = O['use'] > 0\n",
    "    if m.any():\n",
    "        REF[a] = (float(np.median(O['r_mean'][m])), float(np.median(O['c_mean'][m])))\n",
    "    else:\n",
    "        post = SS[a]['t'] >= max(int(_SC['t_c']), 0)\n",
    "        REF[a] = (float(np.mean(SS[a]['r'][post])), float(np.mean(SS[a]['c'][post]))) if post.any() else (np.nan, np.nan)\n",
    "\n",
    "# r and c on every centre over one span: the discrete arm's rank-one orbits\n",
    "_od = ORB.get('disc', {})\n",
    "_m1 = (_od['use'] > 0) if len(_od.get('T', [])) else np.zeros(0, bool)\n",
    "SPAN = (int(_od['t0'][_m1][0]), int(_od['t1'][_m1][-1])) if _m1.any() else (-1, -1)\n",
    "SPAN_RC = {}\n",
    "for a, d in SS.items():\n",
    "    m = (d['t'] >= SPAN[0]) & (d['t'] < SPAN[1])\n",
    "    SPAN_RC[a] = (float(np.mean(d['r'][m])), float(np.mean(d['c'][m]))) if m.any() else (np.nan, np.nan)\n",
    "\n",
    "# ---- the diagnosis of the ring ------------------------------------------------------------\n",
    "# Over each arm's ring span -- its overshoot (the first orbit's start) to its last rank-one\n",
    "# sample -- four checks:\n",
    "#   xdot   the x equation with the MEASURED r(t), c(t): xdot = eta (r - (eta/2) c s^2); its\n",
    "#          relative residual (the discrete arm's series pair-averaged against the 2-cycle)\n",
    "#   resp   r's response to s^2 predicted with no fit: the s^2 history through the kernel\n",
    "#              K(tau) = (eta/2) sum_i w_i [e^{-a_i tau} - e^{-a_i (tau + 1)}],   a_i = eta theta_i > 0,\n",
    "#          from the Lanczos sample nearest each t; r is regressed on [1, t, t^2, dr_pred]: the\n",
    "#          coefficient of dr_pred is 1 if the mechanism is the whole story (R2_0 is without it)\n",
    "#   lag    the descriptive fit r = trend + g (eta/2) c s^2(t - tau), best tau; the delayed loop\n",
    "#          lam^2 = -2 eta r (1 - g e^{-lam tau}) then gives T_lag, gamma_lag\n",
    "#   split  grad lambda_1's weight by relaxation rate against the measured ring omega:\n",
    "#          stiff (eta theta > 10 omega, slaved), mid, flat (|eta theta| < omega / 10), negative\n",
    "#   kick   the kicked ring (cell 17's one write), fitted as a damped cosine on x, against the\n",
    "#          c_eff root and the loop's 2 pi / sqrt(2 eta r) over the same window\n",
    "# Exported too: r_bare = r - dr_pred per arm (the slow drive the corrected loop sees), and\n",
    "# resp_R2_zero, the R2 of the ZERO-parameter prediction r_stable(t) + dr_pred(t).  The discrete\n",
    "# arm's series are pair-averaged (its 2-cycle) wherever they are fitted.  An orbit that\n",
    "# straddles the kick is flagged 'kicked'; 'use' = rank one and not kicked.\n",
    "def ring_span(a):\n",
    "    d, O = SS[a], ORB.get(a)\n",
    "    if O is None or not len(O['T']):\n",
    "        return None\n",
    "    ok = d['lam2'] < _band\n",
    "    t_end = d['t'][ok][-1] if ok.all() else d['t'][np.nonzero(~ok)[0][0] - 1]\n",
    "    return int(O['t0'][0]), int(t_end)\n",
    "\n",
    "\n",
    "def _pairavg(v):\n",
    "    return 0.5 * (v[1:] + v[:-1])\n",
    "\n",
    "\n",
    "def xdot_check(a, sp):\n",
    "    d = SS[a]\n",
    "    t, x, s2, r, c = d['t'].astype(float), d['x'], d['s'] ** 2, d['r'], d['c']\n",
    "    if a == 'disc':\n",
    "        t, x, s2, r, c = (_pairavg(v) for v in (t, x, s2, r, c))\n",
    "    xd = np.gradient(x, t)\n",
    "    pred = _eta * (r - 0.5 * _eta * c * s2)\n",
    "    m = (t >= sp[0]) & (t <= sp[1])\n",
    "    return float(np.sqrt(np.mean((xd[m] - pred[m]) ** 2)) / np.sqrt(np.mean(xd[m] ** 2)))\n",
    "\n",
    "\n",
    "def _regress(y, cols):\n",
    "    A = np.column_stack(cols)\n",
    "    co, *_ = np.linalg.lstsq(A, y, rcond=None)\n",
    "    fit = A @ co\n",
    "    return co, 1.0 - np.sum((y - fit) ** 2) / np.sum((y - y.mean()) ** 2)\n",
    "\n",
    "\n",
    "def _series_for_fit(a, *vs):\n",
    "    \"\"\"(t, *vs) as fitted: the discrete arm's pair-averaged against its 2-cycle.\"\"\"\n",
    "    t = SS[a]['t'].astype(float)\n",
    "    if a == 'disc':\n",
    "        return tuple(_pairavg(v) for v in (t,) + vs)\n",
    "    return (t,) + vs\n",
    "\n",
    "\n",
    "def response(a, sp):\n",
    "    \"\"\"(dr_pred over the series, coefficient, R2 with, R2 without, R2 of the zero-parameter\n",
    "    prediction r_stable(t) + dr_pred(t)) -- NaN without Lanczos samples.\"\"\"\n",
    "    d = SS[a]\n",
    "    n = len(d['t'])\n",
    "    if 'lz_t' not in d or not len(d['lz_t']):\n",
    "        return np.full(n, np.nan), np.nan, np.nan, np.nan, np.nan\n",
    "    tau = np.arange(n) * float(_every)\n",
    "    kern = []\n",
    "    for th, w in zip(d['lz_theta'], d['lz_w']):\n",
    "        ok = np.isfinite(th) & (th > 0) & (w > 0)\n",
    "        a_ = _eta * th[ok]\n",
    "        kern.append(0.5 * _eta * (w[ok][None, :] * (np.exp(-a_[None, :] * tau[:, None])\n",
    "                                                     - np.exp(-a_[None, :] * (tau[:, None] + _every)))).sum(axis=1))\n",
    "    kern = np.asarray(kern)\n",
    "    s2 = np.nan_to_num(d['s'] ** 2)\n",
    "    near = np.abs(d['t'][:, None] - d['lz_t'][None, :]).argmin(axis=1)\n",
    "    dr = np.array([float(kern[near[i], :i + 1] @ s2[i::-1]) for i in range(n)])\n",
    "    t, r, drf = _series_for_fit(a, d['r'], dr)\n",
    "    m = (t >= sp[0]) & (t <= sp[1])\n",
    "    tc = (t[m] - t[m].mean()) / max(1.0, float(np.ptp(t[m])))\n",
    "    one = np.ones(m.sum())\n",
    "    co, R2 = _regress(r[m], [one, tc, tc ** 2, drf[m]])\n",
    "    _, R2_0 = _regress(r[m], [one, tc, tc ** 2])\n",
    "    R2_zero = np.nan\n",
    "    if 'stable' in SS:\n",
    "        pred = np.interp(t[m], SS['stable']['t'], SS['stable']['r']) + drf[m]\n",
    "        R2_zero = 1.0 - np.sum((r[m] - pred) ** 2) / np.sum((r[m] - r[m].mean()) ** 2)\n",
    "    return dr, float(co[3]), float(R2), float(R2_0), float(R2_zero)\n",
    "\n",
    "\n",
    "def lag_fit(a, sp, max_lag=40):\n",
    "    d = SS[a]\n",
    "    t, s2, r, c = _series_for_fit(a, d['s'] ** 2, d['r'], d['c'])\n",
    "    m = (t >= sp[0] + max_lag) & (t <= sp[1])\n",
    "    tc = (t[m] - t[m].mean()) / max(1.0, float(np.ptp(t[m])))\n",
    "    one = np.ones(m.sum())\n",
    "    best = None\n",
    "    for lag in range(0, max_lag + 1):\n",
    "        co, R2 = _regress(r[m], [one, tc, tc ** 2, np.interp(t[m] - lag, t, s2)])\n",
    "        if best is None or R2 > best[2]:\n",
    "            best = (lag, float(co[3]) * 2.0 / (_eta * float(np.mean(c[m]))), R2)\n",
    "    lag, g, R2 = best\n",
    "    w02 = 2.0 * _eta * float(np.mean(r[m]))\n",
    "    lam = 1j * np.sqrt(w02 * (1.0 - g)) if g < 1 else 1j * np.sqrt(w02) * 0.1\n",
    "    for _ in range(200):                                # lam^2 + w02 (1 - g e^{-lam tau}) = 0\n",
    "        F = lam * lam + w02 * (1.0 - g * np.exp(-lam * lag))\n",
    "        dF = 2.0 * lam + w02 * g * lag * np.exp(-lam * lag)\n",
    "        step = F / dF\n",
    "        lam = lam - step\n",
    "        if abs(step) < 1e-14:\n",
    "            break\n",
    "    return dict(tau=float(lag), g=g, R2=R2, T=2 * np.pi / lam.imag if lam.imag > 0 else np.nan, gamma=-lam.real)\n",
    "\n",
    "\n",
    "def weight_split(a, omega):\n",
    "    d = SS[a]\n",
    "    if 'lz_t' not in d or not len(d['lz_t']) or not np.isfinite(omega):\n",
    "        return {}\n",
    "    rate = _eta * d['lz_theta']\n",
    "    w = d['lz_w']\n",
    "    tot = np.nansum(w, axis=1)\n",
    "    sel = dict(stiff=rate > 10 * omega, mid=(rate > omega / 10) & (rate <= 10 * omega),\n",
    "               flat=np.abs(rate) <= omega / 10, neg=rate < -omega / 10)\n",
    "    return {k: np.nansum(np.where(v, w, 0.0), axis=1) / tot for k, v in sel.items()}\n",
    "\n",
    "\n",
    "def _damped_fit(tau, y, w0, g0):\n",
    "    \"\"\"Free fit of A e^{-g tau} cos(w tau + ph) + c0 + c1 tau: (params, relative residual) or None.\"\"\"\n",
    "    from scipy.optimize import curve_fit\n",
    "    f = lambda tt, A, g, w, ph, c0, c1: A * np.exp(-g * tt) * np.cos(w * tt + ph) + c0 + c1 * tt\n",
    "    best = None\n",
    "    for ph0 in np.linspace(-np.pi, np.pi, 8, endpoint=False):\n",
    "        try:\n",
    "            p, _ = curve_fit(f, tau, y, p0=[np.ptp(y) / 2, g0, w0, ph0, float(np.mean(y)), 0.0], maxfev=20000)\n",
    "        except (RuntimeError, ValueError):\n",
    "            continue\n",
    "        res = float(np.sqrt(np.mean((y - f(tau, *p)) ** 2)))\n",
    "        if p[2] > 0 and (best is None or res < best[1]):\n",
    "            best = (p, res)\n",
    "    if best is None:\n",
    "        return None\n",
    "    return best[0], best[1] / max(float(np.std(y)), 1e-300), f\n",
    "\n",
    "\n",
    "def _fixed_rate_curve(tau, y, w, g):\n",
    "    \"\"\"The best curve e^{-g tau} (a cos w tau + b sin w tau) + c0 + c1 tau with w, g FIXED\n",
    "    (a prediction's): only amplitude, phase and the trend are fitted (linear least squares).\"\"\"\n",
    "    e = np.exp(-g * tau)\n",
    "    A = np.column_stack([e * np.cos(w * tau), e * np.sin(w * tau), np.ones_like(tau), tau])\n",
    "    co, *_ = np.linalg.lstsq(A, y, rcond=None)\n",
    "    return A @ co\n",
    "\n",
    "\n",
    "def kick_fit(a, sp, window=400, lead=40):\n",
    "    \"\"\"The kicked ring over (kick + 2, kick + window], clipped to the rank-one span (the kicked\n",
    "    pair's own flip is skipped).  p = log s is fitted by a free damped cosine (T, gamma) -- x as a\n",
    "    cross-check (T_x, gamma_x) -- against the c_eff root at the window's <s^2> (every Lanczos\n",
    "    sample in the window: T_lz, gamma_lz) and the loop's 2 pi / sqrt(2 eta <r>) (T_r, no decay).\n",
    "    The curves for the kick figure, from `lead` iterations before the kick: measured p, x, r; the\n",
    "    free fit; the c_eff and the loop predictions with only amplitude, phase and trend fitted; the\n",
    "    zero-parameter r prediction (stable flow's r + the response).\"\"\"\n",
    "    out = dict(T=np.nan, gamma=np.nan, T_x=np.nan, gamma_x=np.nan, T_lz=np.nan, gamma_lz=np.nan,\n",
    "               T_r=np.nan, fit_rel=np.nan)\n",
    "    if _kick_t < 0 or sp is None:\n",
    "        return out\n",
    "    d = SS[a]\n",
    "    dr = DR.get(a, np.full(len(d['t']), np.nan))\n",
    "    t, p, x, s2, r, drf = _series_for_fit(a, np.log(np.where(d['s'] > 0, d['s'], np.nan)), d['x'], d['s'] ** 2,\n",
    "                                          d['r'], dr)\n",
    "    t1 = min(_kick_t + window, sp[1])\n",
    "    m = (t > _kick_t + 2) & (t <= t1)\n",
    "    if m.sum() < 60:\n",
    "        return out\n",
    "    tau = t[m] - _kick_t\n",
    "    j = lz_index(d, _kick_t + 1, t1 + 1)\n",
    "    roots = [ring_root(d['lz_theta'][i], d['lz_w'][i], _eta ** 2 * float(np.mean(s2[m]))) for i in j]\n",
    "    roots = [z for z in roots if np.isfinite(z)]\n",
    "    if roots:\n",
    "        out['T_lz'] = float(np.mean([2 * np.pi / z.imag for z in roots]))\n",
    "        out['gamma_lz'] = float(np.mean([-z.real for z in roots]))\n",
    "    rm = float(np.mean(r[m]))\n",
    "    out['T_r'] = 2 * np.pi / np.sqrt(2 * _eta * rm) if rm > 0 else np.nan\n",
    "    w0 = 2 * np.pi / out['T_lz'] if np.isfinite(out['T_lz']) else 2 * np.pi / 140.0\n",
    "    g0 = out['gamma_lz'] if np.isfinite(out['gamma_lz']) else 0.01\n",
    "    fit_p = _damped_fit(tau, p[m], w0, g0)\n",
    "    if fit_p is not None:\n",
    "        pp, rel, f = fit_p\n",
    "        out.update(T=2 * np.pi / pp[2], gamma=pp[1], fit_rel=rel)\n",
    "    fit_x = _damped_fit(tau, x[m], w0, g0)\n",
    "    if fit_x is not None:\n",
    "        out.update(T_x=2 * np.pi / fit_x[0][2], gamma_x=fit_x[0][1])\n",
    "    # the curves\n",
    "    c = (t >= _kick_t - lead) & (t <= t1)\n",
    "    out['curve_t'] = t[c]\n",
    "    out['curve_p'] = p[c]\n",
    "    out['curve_x'] = x[c]\n",
    "    out['curve_r'] = r[c]\n",
    "    out['curve_fit'] = np.where(t[c] > _kick_t + 2, f(t[c] - _kick_t, *pp), np.nan) if fit_p is not None \\\n",
    "        else np.full(c.sum(), np.nan)\n",
    "    for key, w_, g_ in (('ceff', 2 * np.pi / out['T_lz'], out['gamma_lz']), ('loop', 2 * np.pi / out['T_r'], 0.0)):\n",
    "        cur = np.full(c.sum(), np.nan)\n",
    "        if np.isfinite(w_) and np.isfinite(g_):\n",
    "            cur[(t[c] > _kick_t + 2)] = _fixed_rate_curve(tau, p[m], w_, g_)[:int(((t[c] > _kick_t + 2)).sum())]\n",
    "        out[f'curve_{key}'] = cur\n",
    "    out['curve_rpred'] = (np.interp(t[c], SS['stable']['t'], SS['stable']['r']) + drf[c]) if 'stable' in SS \\\n",
    "        else np.full(c.sum(), np.nan)\n",
    "    return out\n",
    "\n",
    "\n",
    "DIAG = {}\n",
    "DR = {}                                   # each arm's predicted response dr(t)\n",
    "for a in ORB:\n",
    "    sp = ring_span(a)\n",
    "    if sp is None:\n",
    "        continue\n",
    "    O = ORB[a]\n",
    "    m1 = O['use'] > 0\n",
    "    omega = 2 * np.pi / float(np.median(O['T'][m1])) if m1.any() else np.nan\n",
    "    dr, coef, R2, R2_0, R2_zero = response(a, sp)\n",
    "    DR[a] = dr\n",
    "    DIAG[a] = dict(span=sp, omega=omega, xdot_rel=xdot_check(a, sp), resp_dr=dr, resp_coef=coef,\n",
    "                   resp_R2=R2, resp_R2_0=R2_0, resp_R2_zero=R2_zero, r_bare=SS[a]['r'] - dr,\n",
    "                   lag=lag_fit(a, sp), split=weight_split(a, omega), kick=kick_fit(a, sp))\n",
    "\n",
    "_ex = dict(_SC, arms=np.array(list(SS)), span=np.asarray(SPAN, dtype=int))\n",
    "for a, d in SS.items():\n",
    "    for k in SERIES:\n",
    "        if k in d:\n",
    "            _ex[f'{a}_{k}'] = d[k]\n",
    "    _ex[f'{a}_r_span'], _ex[f'{a}_c_span'] = SPAN_RC[a]\n",
    "for a, O in ORB.items():\n",
    "    for k, v in O.items():\n",
    "        _ex[f'{a}_orb_{k}'] = v\n",
    "    _ex[f'{a}_r_ref'], _ex[f'{a}_c_ref'] = REF[a]\n",
    "for a, D in DIAG.items():\n",
    "    _ex[f'{a}_dg_span'] = np.asarray(D['span'], dtype=int)\n",
    "    _ex[f'{a}_dg_omega'] = D['omega']\n",
    "    for k in ('xdot_rel', 'resp_dr', 'resp_coef', 'resp_R2', 'resp_R2_0', 'resp_R2_zero', 'r_bare'):\n",
    "        _ex[f'{a}_dg_{k}'] = D[k]\n",
    "    for k, v in D['lag'].items():\n",
    "        _ex[f'{a}_dg_lag_{k}'] = v\n",
    "    for k, v in D['kick'].items():\n",
    "        _ex[f'{a}_dg_kick_{k}'] = v\n",
    "    for k, v in D['split'].items():\n",
    "        _ex[f'{a}_dg_split_{k}'] = v\n",
    "np.savez_compressed(f'{ss_stem}.npz', **_ex)\n",
    "\n",
    "print(f\"t_c = {int(_SC['t_c'])}, handoff {int(_SC['handoff_iter'])}; samples: \"\n",
    "      + \", \".join(f\"{a} {len(d['t'])}\" for a, d in SS.items()))\n",
    "for a, O in ORB.items():\n",
    "    print(f\"{a}: {len(O['T'])} orbits, {int(np.sum(O['use']))} rank-one and free; reference r = {REF[a][0]:.4e}, c = {REF[a][1]:.4e}\")\n",
    "print(f\"span {SPAN}: \" + \", \".join(f\"{a} r={rc[0]:.4e} c={rc[1]:.4e}\" for a, rc in SPAN_RC.items()))\n",
    "for a, D in DIAG.items():\n",
    "    L = D['lag']\n",
    "    print(f\"{a} ring span {D['span']}: xdot identity rel. residual {D['xdot_rel']:.3f};  r's predicted response: \"\n",
    "          f\"coef {D['resp_coef']:.3f} (R2 {D['resp_R2']:.4f}, without {D['resp_R2_0']:.4f});  lag fit tau {L['tau']:.0f} \"\n",
    "          f\"g {L['g']:.3f} (R2 {L['R2']:.4f}) -> T {L['T']:.1f}, gamma {L['gamma']:.2e}\")\n",
    "    K = D['kick']\n",
    "    if np.isfinite(K['T']):\n",
    "        print(f\"{a} kicked ring (t = {_kick_t}): T {K['T']:.1f} (c_eff root {K['T_lz']:.1f}, loop {K['T_r']:.1f}), \"\n",
    "              f\"decay {K['gamma']:.2e} (root {K['gamma_lz']:.2e}); fit residual {K['fit_rel']:.3f} of std\")\n",
    "print(f\"wrote {ss_stem}.npz ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "ss-figures-md",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "The family's colours: gradient descent black, stable flow green, rod flow blue.\n",
    "There are two figures in one layout. On the left is the phase portrait, with gradient\n",
    "descent and the rod flow together. On the right are $\\log s(t)$ and $r(t)$.\n",
    "- `selfstab_loop` shows the free loop.\n",
    "- `selfstab_kick` shows the kicked ring.\n",
    "\n",
    "Both are drawn from `selfstab.npz` alone, so `tools/selfstab_replot.py` redraws them\n",
    "without a run. The numbers are in the summary's tables.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "ss-figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  -- drawn from selfstab.npz alone (tools/selfstab_replot.py redraws a run)\n",
    "# =============================================================================\n",
    "# Two figures, one layout: the phase portrait (log s, x) on the left, gradient descent and\n",
    "# the rod flow together; on the right, log s(t) above and r(t) below, on one time axis.\n",
    "#   selfstab_loop   the free loop, from the crossing to the kick (or the window's end).  In\n",
    "#                   the r panel each arm's r is drawn with its ZERO-parameter prediction: the\n",
    "#                   stable flow's r (the bare drive) plus the relaxation response to s^2\n",
    "#                   (cell 23's kernel from grad lambda_1's spectral measure on H).\n",
    "#   selfstab_kick   the kicked ring alone (amplitude x ss_kick on the plateau): the same three\n",
    "#                   panels over the kick's window; log s carries the c_eff prediction with\n",
    "#                   only amplitude, phase and trend fitted (the rate and decay are the\n",
    "#                   prediction's).  The loop's period is in the ring table, not drawn.\n",
    "# (Eric, 2026-10-02: no stable-flow line, no undamped-loop line, short titles and legends.)\n",
    "# Gradient descent's series are pair-averaged (its 2-cycle) throughout.  The numbers --\n",
    "# periods, decays, <s^2> against 2r/(eta c), the weight split -- are in the summary tables.\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.gridspec import GridSpec\n",
    "from matplotlib.lines import Line2D\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "Z = np.load(f'{ss_stem}.npz')\n",
    "_has = lambda k: k in Z.files\n",
    "FIG_TITLE = f\"{str(Z['optimizer_name'])}, {str(Z['arch']).upper()}, {str(Z['loss']).upper()}\"\n",
    "FIG_TC = int(Z['t_c'])\n",
    "FIG_BAND = float(Z['band'])\n",
    "FIG_KICK = int(Z['kick_t']) if _has('kick_t') else -1\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',     marker='o', label='gradient descent'),\n",
    "    'stable':  dict(color='tab:green', marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',  marker='o', label='mp-rod'),\n",
    "}\n",
    "ARMS = [a for a in ('disc', 'mprod') if _has(f'{a}_t')]\n",
    "\n",
    "\n",
    "def _save(fig, stem):\n",
    "    fig.savefig(f'{stem}.pdf', bbox_inches='tight')\n",
    "    fig.savefig(f'{stem}.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "def _pa(v):\n",
    "    return 0.5 * (v[1:] + v[:-1])\n",
    "\n",
    "\n",
    "def series(arm):\n",
    "    \"\"\"(t, log s, x, r, r_pred) of one arm -- pair-averaged for gradient descent -- cut where\n",
    "    lambda_2 enters the band.  r_pred = the stable flow's r + the predicted response (NaN if absent).\"\"\"\n",
    "    t, s, x, r = Z[f'{arm}_t'].astype(float), Z[f'{arm}_s'], Z[f'{arm}_x'], Z[f'{arm}_r']\n",
    "    dr = Z[f'{arm}_dg_resp_dr'] if _has(f'{arm}_dg_resp_dr') else np.full(len(t), np.nan)\n",
    "    lam2 = Z[f'{arm}_lam2']\n",
    "    if arm == 'disc':\n",
    "        t, s2, x, r, dr, lam2 = (_pa(v) for v in (t, s ** 2, x, r, dr, lam2))\n",
    "        s = np.sqrt(s2)\n",
    "    bad = np.nonzero(lam2 >= FIG_BAND)[0]\n",
    "    n = bad[0] if len(bad) else len(t)\n",
    "    t, s, x, r, dr = t[:n], s[:n], x[:n], r[:n], dr[:n]\n",
    "    r_st = np.interp(t, Z['stable_t'], Z['stable_r']) if _has('stable_t') else np.full(len(t), np.nan)\n",
    "    return t, np.log(np.where(s > 0, s, np.nan)), x, r, r_st + dr\n",
    "\n",
    "\n",
    "def layout(title):\n",
    "    # drawn near the paper's text width (6.5 in), so the type prints near its nominal size (was 11 x 4.8)\n",
    "    fig = plt.figure(figsize=(7.5, 3.4))\n",
    "    gs = GridSpec(2, 2, figure=fig, width_ratios=[1.0, 1.35], wspace=0.28, hspace=0.12)\n",
    "    ax_ph = fig.add_subplot(gs[:, 0])\n",
    "    ax_p = fig.add_subplot(gs[0, 1])\n",
    "    ax_r = fig.add_subplot(gs[1, 1], sharex=ax_p)\n",
    "    plt.setp(ax_p.get_xticklabels(), visible=False)\n",
    "    ax_ph.set_xlabel(r'$\\log s$')\n",
    "    ax_ph.set_ylabel(r'$x = \\eta\\lambda_1 - 2$')\n",
    "    ax_ph.axhline(0.0, color='0.6', lw=0.6, ls=':')\n",
    "    ax_p.set_ylabel(r'$\\log s$')\n",
    "    ax_r.set_ylabel(r'$r$')            # defined in the caption; the formula overran the panel\n",
    "    ax_r.set_xlabel('iteration')\n",
    "    fig.suptitle(f\"{FIG_TITLE}: {title}\", fontsize=11)\n",
    "    return fig, ax_ph, ax_p, ax_r\n",
    "\n",
    "\n",
    "# ---- 1. the free loop --------------------------------------------------------------------\n",
    "# From the crossing to the kick; the phase portrait framed from 6 e-folds below the plateau.\n",
    "if ARMS:\n",
    "    fig, ax_ph, ax_p, ax_r = layout('the self-stabilization loop')\n",
    "    t_end = FIG_KICK if FIG_KICK >= 0 else np.inf\n",
    "    p_lo = np.inf\n",
    "    for arm in ARMS:\n",
    "        st = ARM_STYLE[arm]\n",
    "        t, p, x, r, rp = series(arm)\n",
    "        m = (t >= max(FIG_TC, 0)) & (t < t_end) & np.isfinite(p)\n",
    "        p_plat = float(np.nanmedian(p[m][-200:])) if m.sum() > 200 else float(np.nanmax(p[m]))\n",
    "        ph = m & (p > p_plat - 6.0)\n",
    "        p_lo = min(p_lo, float(np.nanmin(p[ph])))\n",
    "        lw = 1.0 if arm == 'disc' else 1.4\n",
    "        ax_ph.plot(p[ph], x[ph], color=st['color'], lw=lw, label=st['label'])\n",
    "        ax_p.plot(t[m], p[m], color=st['color'], lw=lw, label=st['label'])\n",
    "        ax_r.plot(t[m], r[m], color=st['color'], lw=lw)\n",
    "        ax_r.plot(t[m], rp[m], color=st['color'], lw=1.0, ls=(0, (3, 2)), alpha=0.9)\n",
    "    ax_ph.set_xlim(left=p_lo - 0.3)\n",
    "    ax_ph.legend(fontsize=8, frameon=False, loc='lower left')\n",
    "    ax_r.legend(handles=[Line2D([], [], color='0.3', lw=1.2, label='measured'),\n",
    "                         Line2D([], [], color='0.3', lw=1.0, ls=(0, (3, 2)), label='stable-flow $r$ + response')],\n",
    "                fontsize=8, frameon=False, loc='upper right')\n",
    "    _save(fig, 'selfstab_loop')\n",
    "\n",
    "# ---- 2. the kicked ring --------------------------------------------------------------------\n",
    "_kick_arms = [a for a in ARMS if _has(f'{a}_dg_kick_curve_t')]\n",
    "if FIG_KICK >= 0 and _kick_arms:\n",
    "    fig, ax_ph, ax_p, ax_r = layout('the kicked ring')\n",
    "    for arm in _kick_arms:\n",
    "        st = ARM_STYLE[arm]\n",
    "        g = lambda k: Z[f'{arm}_dg_kick_curve_{k}']\n",
    "        t, p, x, r = g('t'), g('p'), g('x'), g('r')\n",
    "        lw = 1.0 if arm == 'disc' else 1.4\n",
    "        after = t > FIG_KICK + 2\n",
    "        ax_ph.plot(p[after], x[after], color=st['color'], lw=lw, label=st['label'])\n",
    "        # the kick itself: an arrow from the state just before it (GD's sample AT the kick already\n",
    "        # holds the straddling flip) to the first free state after it\n",
    "        ib = int(np.nonzero(t <= FIG_KICK - 1)[0][-1])\n",
    "        i0 = int(np.argmax(after))\n",
    "        ax_ph.plot([p[ib]], [x[ib]], marker='o', ms=5, color=st['color'], ls='none')\n",
    "        ax_ph.annotate('', xy=(p[i0], x[i0]), xytext=(p[ib], x[ib]),\n",
    "                       arrowprops=dict(arrowstyle='->', color=st['color'], lw=0.9, alpha=0.7))\n",
    "        ax_p.plot(t, p, color=st['color'], lw=lw)\n",
    "        ax_p.plot(t, g('ceff'), color=st['color'], lw=1.0, ls=(0, (3, 2)))\n",
    "        ax_r.plot(t, r, color=st['color'], lw=lw)\n",
    "        ax_r.plot(t, g('rpred'), color=st['color'], lw=1.0, ls=(0, (3, 2)))\n",
    "    for ax in (ax_p, ax_r):\n",
    "        ax.axvline(FIG_KICK, color='0.6', lw=0.6, ls=':')\n",
    "    ax_ph.legend(handles=[Line2D([], [], color=ARM_STYLE[a]['color'], lw=1.2, label=ARM_STYLE[a]['label'])\n",
    "                          for a in _kick_arms]\n",
    "                 + [Line2D([], [], marker='o', ms=5, color='0.3', ls='none', label='state at the kick')],\n",
    "                 # the orbit fills every corner: a pale backing keeps the legend readable over it\n",
    "                 fontsize=8, frameon=True, framealpha=0.85, edgecolor='none', loc='best')\n",
    "    ax_p.legend(handles=[Line2D([], [], color='0.3', lw=1.2, label='measured'),\n",
    "                         Line2D([], [], color='0.3', lw=1.0, ls=(0, (3, 2)), label=r'$c_{\\mathrm{eff}}$ prediction')],\n",
    "                fontsize=8, frameon=False, loc='best')\n",
    "    ax_r.legend(handles=[Line2D([], [], color='0.3', lw=1.2, label='measured'),\n",
    "                         Line2D([], [], color='0.3', lw=1.0, ls=(0, (3, 2)), label='stable-flow $r$ + response')],\n",
    "                fontsize=8, frameon=False, loc='best')\n",
    "    _save(fig, 'selfstab_kick')\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "ss-summary-md",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The summary prints three tables:\n",
    "- **the ring:** periods and decays, measured against the $c_{\\mathrm{eff}}$ root and the\n",
    "  loop, per orbit and for the kicked ring;\n",
    "- **the mechanism:** r's response, $r_{\\mathrm{bare}}$, and where $\\nabla\\lambda_1$'s weight sits;\n",
    "- **the checks.**\n",
    "\n",
    "The ring table is also written to `selfstab_table.tex`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "ss-summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  -- from selfstab.npz alone; the ring table also as selfstab_table.tex\n",
    "# =============================================================================\n",
    "# Three tables:\n",
    "#   THE RING       per free orbit (maximum to maximum of log s, rank one, not straddling the\n",
    "#                  kick) and the kicked ring: the period measured, from the c_eff root, and\n",
    "#                  from the paper's loop 2 pi / sqrt(2 eta r); the decay rate measured and from\n",
    "#                  the root (the loop has none); <s^2> / (2r / (eta c)) (eq:lv-avg)\n",
    "#   THE MECHANISM  r's predicted response (coefficient, R2, R2 without it, R2 of the zero-\n",
    "#                  parameter prediction), r_bare against the stable flow's r, and where\n",
    "#                  grad lambda_1's weight sits against the ring's omega: relaxed within a cycle\n",
    "#                  (> 10 omega: softens the ring), near omega (damps it), slower (< omega / 10:\n",
    "#                  the stabilising part the loop assumes); b1^2 / c alone\n",
    "#   CHECKS         the finite-difference self-check of D^3 L[u_1, u_1], the x identity, the\n",
    "#                  descriptive lagged fit, the kicked ring fitted on x, <x> per orbit\n",
    "import numpy as np\n",
    "\n",
    "Z = np.load(f'{ss_stem}.npz')\n",
    "_has = lambda k: k in Z.files\n",
    "_g = lambda k: float(Z[k]) if _has(k) else float('nan')\n",
    "_eta = float(Z['eta'])\n",
    "_NAME = {'disc': 'gradient descent', 'stable': 'stable flow', 'mprod': 'mp-rod'}\n",
    "_RULE, _rule = '=' * 100, '-' * 100\n",
    "_kick = int(Z['kick_t']) if _has('kick_t') else -1\n",
    "\n",
    "\n",
    "def _orbits(a):\n",
    "    if not (_has(f'{a}_orb_T') and len(Z[f'{a}_orb_T'])):\n",
    "        return None\n",
    "    O = {k[len(f'{a}_orb_'):]: Z[k] for k in Z.files if k.startswith(f'{a}_orb_')}\n",
    "    O['ratio'] = O['s2_mean'] / O['q']\n",
    "    for k in ('T_lz', 'decay_lz'):\n",
    "        O.setdefault(k, np.full(len(O['T']), np.nan))\n",
    "    O.setdefault('use', O['rank1'])\n",
    "    return O\n",
    "\n",
    "\n",
    "print(_RULE)\n",
    "print(f\"{str(Z['optimizer_name'])}, {str(Z['arch']).upper()}, {str(Z['loss']).upper()}  eta = {_eta:g}  \"\n",
    "      f\"t_c = {int(Z['t_c'])}  handoff {int(Z['handoff_iter'])}\"\n",
    "      + (f\"  kick x{_g('kick_k'):g} at {_kick}\" if _kick >= 0 else \"\"))\n",
    "print(_RULE)\n",
    "\n",
    "# ---- THE RING ------------------------------------------------------------------------------\n",
    "print(\"\\nTHE RING  (period in iterations, decay per iteration; root = the c_eff root, loop = 2 pi / sqrt(2 eta r))\")\n",
    "print(_rule)\n",
    "print(f\"{'':<18s} {'ring':<14s} {'T':>6s} {'T root':>7s} {'T loop':>7s}   {'decay':>9s} {'decay root':>10s}   {'<s2>/q':>7s}\")\n",
    "ROWS = []\n",
    "for a in ('disc', 'mprod'):\n",
    "    O = _orbits(a)\n",
    "    if O is not None:\n",
    "        for i in np.nonzero(O['use'] > 0)[0]:\n",
    "            ROWS.append((a, f\"orbit {O['t0'][i]:.0f}\", O['T'][i], O['T_lz'][i], O['T_r'][i], O['decay'][i],\n",
    "                         O['decay_lz'][i], O['ratio'][i]))\n",
    "    if _kick >= 0 and np.isfinite(_g(f'{a}_dg_kick_T')):\n",
    "        ROWS.append((a, 'kicked', _g(f'{a}_dg_kick_T'), _g(f'{a}_dg_kick_T_lz'), _g(f'{a}_dg_kick_T_r'),\n",
    "                     _g(f'{a}_dg_kick_gamma'), _g(f'{a}_dg_kick_gamma_lz'), float('nan')))\n",
    "for a, lab, T, Tl, Tr, d, dl, q in ROWS:\n",
    "    print(f\"{_NAME[a]:<18s} {lab:<14s} {T:>6.1f} {Tl:>7.1f} {Tr:>7.1f}   {d:>9.2e} {dl:>10.2e}   {q:>7.3f}\")\n",
    "print(\"  (the first orbit is the large overshoot, where the linearised root reads short; an orbit's decay\")\n",
    "print(\"   needs the next orbit's amplitude; the kicked ring is a free damped-cosine fit of log s)\")\n",
    "\n",
    "# ---- THE MECHANISM ----------------------------------------------------------------------------\n",
    "_dg = [a for a in ('disc', 'mprod') if _has(f'{a}_dg_span')]\n",
    "if _dg:\n",
    "    print(\"\\nTHE MECHANISM  (r = r_bare + the relaxation response to s^2; over each arm's ring span)\")\n",
    "    print(_rule)\n",
    "    print(f\"{'':<18s} {'resp coef':>9s} {'R2':>7s} {'R2 w/o':>7s} {'R2 zero':>7s}   {'r_bare':>10s} {'r stable':>10s}   \"\n",
    "          f\"{'>10w':>5s} {'~w':>5s} {'<w/10':>6s} {'b1^2/c':>7s}\")\n",
    "    for a in _dg:\n",
    "        sp = Z[f'{a}_dg_span']\n",
    "        m = (Z[f'{a}_t'] >= sp[0]) & (Z[f'{a}_t'] <= sp[1])\n",
    "        rb = float(np.nanmean(Z[f'{a}_dg_r_bare'][m])) if _has(f'{a}_dg_r_bare') else float('nan')\n",
    "        rs = float(np.mean(np.interp(Z[f'{a}_t'][m], Z['stable_t'], Z['stable_r']))) if _has('stable_t') else float('nan')\n",
    "        fr = {k: float(np.median(Z[f'{a}_dg_split_{k}'])) if _has(f'{a}_dg_split_{k}') else float('nan')\n",
    "              for k in ('stiff', 'mid', 'flat')}\n",
    "        b1 = float(np.median(Z[f'{a}_b1'][m] ** 2 / Z[f'{a}_c'][m])) if _has(f'{a}_b1') else float('nan')\n",
    "        print(f\"{_NAME[a]:<18s} {_g(f'{a}_dg_resp_coef'):>9.3f} {_g(f'{a}_dg_resp_R2'):>7.4f} \"\n",
    "              f\"{_g(f'{a}_dg_resp_R2_0'):>7.4f} {_g(f'{a}_dg_resp_R2_zero'):>7.4f}   {rb:>10.3e} {rs:>10.3e}   \"\n",
    "              f\"{fr['stiff']:>5.2f} {fr['mid']:>5.2f} {fr['flat']:>6.2f} {b1:>7.3f}\")\n",
    "    _om = ', '.join(_NAME[a] + ' ' + format(_g(f'{a}_dg_omega'), '.4f') for a in _dg)\n",
    "    print(f\"  (omega = the measured ring's angular frequency: {_om})\")\n",
    "\n",
    "# ---- CHECKS ----------------------------------------------------------------------------------\n",
    "print(\"\\nCHECKS\")\n",
    "print(_rule)\n",
    "if len(Z['fd_eps']):\n",
    "    print(f\"D^3 L[u_1, u_1] against central differences: best relative error, fixed u {np.min(Z['fd_fixed']):.1e}, \"\n",
    "          f\"lambda_1 {np.min(Z['fd_eigen']):.1e}  (eps {', '.join(format(e, 'g') for e in Z['fd_eps'])})\")\n",
    "for a in _dg:\n",
    "    print(f\"{_NAME[a]:<18s} x identity rel. residual {_g(f'{a}_dg_xdot_rel'):.3f};  lagged fit (descriptive): \"\n",
    "          f\"tau {_g(f'{a}_dg_lag_tau'):.0f}, g {_g(f'{a}_dg_lag_g'):.3f}, R2 {_g(f'{a}_dg_lag_R2'):.4f} -> \"\n",
    "          f\"T {_g(f'{a}_dg_lag_T'):.1f}, decay {_g(f'{a}_dg_lag_gamma'):.2e}\")\n",
    "    if _kick >= 0:\n",
    "        print(f\"{'':<18s} kicked ring fitted on x instead of log s: T {_g(f'{a}_dg_kick_T_x'):.1f}, \"\n",
    "              f\"decay {_g(f'{a}_dg_kick_gamma_x'):.2e} (fit residual on log s {_g(f'{a}_dg_kick_fit_rel'):.3f} of std)\")\n",
    "    O = _orbits(a)\n",
    "    if O is not None:\n",
    "        m = O['use'] > 0\n",
    "        print(f\"{'':<18s} <x> per free orbit: {', '.join(format(v, '.1e') for v in O['x_mean'][m])}\")\n",
    "\n",
    "# ---- LaTeX: the ring table ---------------------------------------------------------------------\n",
    "_fmt = lambda v, f: '--' if not np.isfinite(v) else format(v, f)\n",
    "with open('selfstab_table.tex', 'w') as fh:\n",
    "    fh.write('% the self-stabilization loop: the ring (written by the selfstab notebook)\\n')\n",
    "    fh.write('\\\\begin{tabular}{llrrrrrr}\\n\\\\toprule\\n')\n",
    "    fh.write('arm & ring & $T$ & $T$, $c_{\\\\mathrm{eff}}$ & $2\\\\pi/\\\\sqrt{2\\\\eta r}$ & decay & decay, $c_{\\\\mathrm{eff}}$ & '\n",
    "             '$\\\\langle s^2\\\\rangle\\\\eta c/2r$ \\\\\\\\\\n\\\\midrule\\n')\n",
    "    for a, lab, T, Tl, Tr, d, dl, q in ROWS:\n",
    "        fh.write(f\"{_NAME[a]} & {lab} & {_fmt(T, '.1f')} & {_fmt(Tl, '.1f')} & {_fmt(Tr, '.1f')} & {_fmt(d, '.2e')} & \"\n",
    "                 f\"{_fmt(dl, '.2e')} & {_fmt(q, '.3f')} \\\\\\\\\\n\")\n",
    "    fh.write('\\\\bottomrule\\n\\\\end{tabular}\\n')\n",
    "print(\"\\nwrote selfstab_table.tex\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "cell-28",
   "metadata": {},
   "source": [
    "def _damped_fit(tau, y, w0, g0):\n",
    "    \"\"\"Free fit of A e^{-g tau} cos(w tau + ph) + c0 + c1 tau: (params, relative residual) or None.\"\"\"\n",
    "    from scipy.optimize import curve_fit\n",
    "    f = lambda tt, A, g, w, ph, c0, c1: A * np.exp(-g * tt) * np.cos(w * tt + ph) + c0 + c1 * tt\n",
    "    best = None\n",
    "    for ph0 in np.linspace(-np.pi, np.pi, 8, endpoint=False):\n",
    "        try:\n",
    "            p, _ = curve_fit(f, tau, y, p0=[np.ptp(y) / 2, g0, w0, ph0, float(np.mean(y)), 0.0], maxfev=20000)\n",
    "        except (RuntimeError, ValueError):\n",
    "            continue\n",
    "        res = float(np.sqrt(np.mean((y - f(tau, *p)) ** 2)))\n",
    "        if p[2] > 0 and (best is None or res < best[1]):\n",
    "            best = (p, res)\n",
    "    if best is None:\n",
    "        return None\n",
    "    return best[0], best[1] / max(float(np.std(y)), 1e-300), f\n",
    "\n",
    "\n",
    "def _fixed_rate_curve(tau, y, w, g):\n",
    "    \"\"\"The best curve e^{-g tau} (a cos w tau + b sin w tau) + c0 + c1 tau with w, g FIXED\n",
    "    (a prediction's): only amplitude, phase and the trend are fitted (linear least squares).\"\"\"\n",
    "    e = np.exp(-g * tau)\n",
    "    A = np.column_stack([e * np.cos(w * tau), e * np.sin(w * tau), np.ones_like(tau), tau])\n",
    "    co, *_ = np.linalg.lstsq(A, y, rcond=None)\n",
    "    return A @ co\n",
    "\n",
    "\n",
    "def kick_fit(a, sp, window=400, lead=40):\n",
    "    \"\"\"The kicked ring over (kick + 2, kick + window], clipped to the rank-one span (the kicked\n",
    "    pair's own flip is skipped).  p = log s is fitted by a free damped cosine (T, gamma) -- x as a\n",
    "    cross-check (T_x, gamma_x) -- against the c_eff root at the window's <s^2> (every Lanczos\n",
    "    sample in the window: T_lz, gamma_lz) and the loop's 2 pi / sqrt(2 eta <r>) (T_r, no decay).\n",
    "    The curves for the kick figure, from `lead` iterations before the kick: measured p, x, r; the\n",
    "    free fit; the c_eff and the loop predictions with only amplitude, phase and trend fitted; the\n",
    "    zero-parameter r prediction (stable flow's r + the response).\"\"\"\n",
    "    out = dict(T=np.nan, gamma=np.nan, T_x=np.nan, gamma_x=np.nan, T_lz=np.nan, gamma_lz=np.nan,\n",
    "               T_r=np.nan, fit_rel=np.nan)\n",
    "    if _kick_t < 0 or sp is None:\n",
    "        return out\n",
    "    d = SS[a]\n",
    "    dr = DR.get(a, np.full(len(d['t']), np.nan))\n",
    "    t, p, x, s2, r, drf = _series_for_fit(a, np.log(np.where(d['s'] > 0, d['s'], np.nan)), d['x'], d['s'] ** 2,\n",
    "                                          d['r'], dr)\n",
    "    t1 = min(_kick_t + window, sp[1])\n",
    "    m = (t > _kick_t + 2) & (t <= t1)\n",
    "    if m.sum() < 60:\n",
    "        return out\n",
    "    tau = t[m] - _kick_t\n",
    "    j = lz_index(d, _kick_t + 1, t1 + 1)\n",
    "    roots = [ring_root(d['lz_theta'][i], d['lz_w'][i], _eta ** 2 * float(np.mean(s2[m]))) for i in j]\n",
    "    roots = [z for z in roots if np.isfinite(z)]\n",
    "    if roots:\n",
    "        out['T_lz'] = float(np.mean([2 * np.pi / z.imag for z in roots]))\n",
    "        out['gamma_lz'] = float(np.mean([-z.real for z in roots]))\n",
    "    rm = float(np.mean(r[m]))\n",
    "    out['T_r'] = 2 * np.pi / np.sqrt(2 * _eta * rm) if rm > 0 else np.nan\n",
    "    w0 = 2 * np.pi / out['T_lz'] if np.isfinite(out['T_lz']) else 2 * np.pi / 140.0\n",
    "    g0 = out['gamma_lz'] if np.isfinite(out['gamma_lz']) else 0.01\n",
    "    fit_p = _damped_fit(tau, p[m], w0, g0)\n",
    "    if fit_p is not None:\n",
    "        pp, rel, f = fit_p\n",
    "        out.update(T=2 * np.pi / pp[2], gamma=pp[1], fit_rel=rel)\n",
    "    fit_x = _damped_fit(tau, x[m], w0, g0)\n",
    "    if fit_x is not None:\n",
    "        out.update(T_x=2 * np.pi / fit_x[0][2], gamma_x=fit_x[0][1])\n",
    "    # the curves\n",
    "    c = (t >= _kick_t - lead) & (t <= t1)\n",
    "    out['curve_t'] = t[c]\n",
    "    out['curve_p'] = p[c]\n",
    "    out['curve_x'] = x[c]\n",
    "    out['curve_r'] = r[c]\n",
    "    out['curve_fit'] = np.where(t[c] > _kick_t + 2, f(t[c] - _kick_t, *pp), np.nan) if fit_p is not None \\\n",
    "        else np.full(c.sum(), np.nan)\n",
    "    for key, w_, g_ in (('ceff', 2 * np.pi / out['T_lz'], out['gamma_lz']), ('loop', 2 * np.pi / out['T_r'], 0.0)):\n",
    "        cur = np.full(c.sum(), np.nan)\n",
    "        if np.isfinite(w_) and np.isfinite(g_):\n",
    "            cur[(t[c] > _kick_t + 2)] = _fixed_rate_curve(tau, p[m], w_, g_)[:int(((t[c] > _kick_t + 2)).sum())]\n",
    "        out[f'curve_{key}'] = cur\n",
    "    out['curve_rpred'] = (np.interp(t[c], SS['stable']['t'], SS['stable']['r']) + drf[c]) if 'stable' in SS \\\n",
    "        else np.full(c.sum(), np.nan)\n",
    "    return out\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_gd_vit_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Gradient descent on the ViT: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Gradient descent on the ViT (a SimpleViT from vit-pytorch: three blocks of width 64), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures. Gradient descent also runs edge flow and the mean-fluctuation model, which the notebook labels `fe` (\"free energy\").\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_gd_vit_cifar10.ipynb gd_vit.ipynb -f params/gd_vit.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/gd_vit.yaml` | Figures 9 and 16, Table 5 | 13.2 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "# The ViT's own imports live here, not in the imports cell: that cell is shared\n",
    "# byte-for-byte with the MLP and CNN families (gates C2, C9).\n",
    "from vit_pytorch import SimpleViT\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "\n",
    "\n",
    "def make_vit(image_size=32, patch_size=4, dim=64, depth=3, heads=8, dim_head=8, mlp_dim=256,\n",
    "             num_classes=10, init_scale=0.5):\n",
    "    \"\"\"\n",
    "    SimpleViT (lucidrains' vit_pytorch) of the archived\n",
    "    experiment_vit_cifar10_adam.ipynb, Cohen & Damian 2024's spec: patch 4 (an\n",
    "    8x8 grid of 64 tokens), width 64, 3 blocks of 8-head attention and a 256-wide\n",
    "    MLP, sin-cos position embedding (fixed, not a parameter),\n",
    "    mean-pooled read-out.  One departure (2026-09-29): each head is dim_head = 8\n",
    "    wide, so heads x dim_head = dim, the usual convention.  The archived notebook\n",
    "    inherited SimpleViT's default dim_head = 64 -- a 512-wide attention block\n",
    "    inside a 64-wide model, 79% of its 497,386 parameters and ~2x the cost of a\n",
    "    Hessian-vector product; this model has 153,322.  The linear head starts at init_scale x its default\n",
    "    initialisation, to lower the curvature at init.  Every nn.LayerNorm is swapped\n",
    "    for TrainableLayerNorm (src/architectures/utils.py), a pure-PyTorch layer norm\n",
    "    whose third derivatives are correct -- the C++ kernel's are not, and the rod\n",
    "    flows and the central flow differentiate the loss three times.\n",
    "    \"\"\"\n",
    "    model = SimpleViT(image_size=image_size, patch_size=patch_size, num_classes=num_classes,\n",
    "                      dim=dim, depth=depth, heads=heads, dim_head=dim_head, mlp_dim=mlp_dim)\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples, the ViT's shape and microbatch_size cannot be overridden with\n",
    "# --params: edit a copy of the notebook.  (Wording note: this cell must never\n",
    "# contain the two hyperparameter marker literals together -- modal_run.sanitize()\n",
    "# tags the FIRST code cell containing both, and papermill would inject overrides\n",
    "# here instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "# The archived ViT's shape (experiment_vit_cifar10_adam; Cohen & Damian 2024)\n",
    "vit_patch = 4      # 32x32 images -> an 8x8 grid of 64 tokens\n",
    "vit_dim = 64       # token width\n",
    "vit_depth = 3      # transformer blocks\n",
    "vit_heads = 8      # attention heads per block\n",
    "vit_dim_head = 8   # width of each head: heads x dim_head = vit_dim (2026-09-29; the\n",
    "                   # archived notebook ran SimpleViT's default 64, a 512-wide attention\n",
    "                   # block and 497,386 parameters, 3.2x this model's 153,322)\n",
    "vit_mlp_dim = 256  # MLP width inside each block\n",
    "head_init_scale = 0.5   # the linear head starts at this multiple of its default init\n",
    "# The loss is averaged over slices of this many examples (SupervisedLossFunction\n",
    "# averages the loss and every derivative across its batches, so the value does not\n",
    "# change what is computed, only the peak memory of one pass).  5000 = one batch, as\n",
    "# in the archived notebook; lower it if attention over the full batch runs out of\n",
    "# GPU memory.\n",
    "microbatch_size = 5000\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, patch_size=vit_patch, dim=vit_dim, depth=vit_depth, heads=vit_heads,\n",
    "                 dim_head=vit_dim_head, mlp_dim=vit_mlp_dim, num_classes=output_dim, init_scale=head_init_scale).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP, CNN and ViT families): the figure titles, the\n",
    "# eigensolver's HVP batching and the architecture's own npz keys.  EIG_CHUNK = 1\n",
    "# runs the Hessian-vector products of a LOBPCG block one at a time, as the\n",
    "# archived ViT notebook did (chunk_size=1, to fit attention over 5000 images);\n",
    "# NOT measured at this size -- the CNN's 6 came from runs/diag_cnn_eig-crf-a100;\n",
    "# at dim_head = 64 (497k parameters) 6 ran out of an H100's 80 GB\n",
    "# (runs/experiment_adam_vit_cifar10-timing-chunk6).  A larger chunk is faster if it fits.  The MLP family runs -1.\n",
    "ARCH_NAME = 'ViT'\n",
    "EIG_CHUNK = 1\n",
    "ARCH_EXPORT = dict(arch=np.array('vit'), vit_patch=int(vit_patch), vit_dim=int(vit_dim),\n",
    "                   vit_depth=int(vit_depth), vit_heads=int(vit_heads), vit_dim_head=int(vit_dim_head),\n",
    "                   vit_mlp_dim=int(vit_mlp_dim),\n",
    "                   head_init_scale=float(head_init_scale), microbatch_size=int(microbatch_size))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def _slices(labels):\n",
    "    \"\"\"The data in microbatch_size slices (data cell); SupervisedLossFunction\n",
    "    averages over them weighted by size, so this is the full-batch loss.\"\"\"\n",
    "    return [Examples(inputs=X[i:i + microbatch_size], labels=labels[i:i + microbatch_size])\n",
    "            for i in range(0, n_samples, microbatch_size)]\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=_slices(y_onehot))\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=_slices(y_index))\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Gradient descent: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Gradient descent $w_{t+1} = w_t - \\eta\\nabla L(w_t)$, threshold\n",
    "$S^\\star = 2/\\eta$ on $\\lambda_1(H)$; it is the $\\beta = 0$ member of the\n",
    "heavy-ball family with the momentum state removed.\n",
    "\n",
    "* **stable flow** -- gradient flow, $\\dot{\\bar w} = -\\eta\\nabla L$.\n",
    "* **midpoint rod flow (mp-rod)** -- descent-ascent on the centred edge\n",
    "  coupling (eq:gda): $\\dot{\\bar w} = -\\eta\\bar g$,\n",
    "  $\\dot\\delta = \\eta\\llbracket g\\rrbracket - 2\\delta$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot w = -(w - [w' - \\eta\\nabla L(w')])$,\n",
    "  $\\dot w' = -(w' - [w - \\eta\\nabla L(w)])$ on the literal pair (section\n",
    "  \"Endpoint Rod Flow\"), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\nabla L + \\tfrac12\\mathcal T[\\Sigma]]$\n",
    "  with $\\Sigma = UXU^\\top$ slaved by the SDCP (eq:sdcp), the velocity-level\n",
    "  proximal program $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta}{2}\\mathcal G_U$; $k = 1$ in closed form\n",
    "  (eq:k1), $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "**The extra arms** (`OPT['extra_arms']`, GD only; Eric 2026-09-27): the two\n",
    "literature models of the archived six-model notebook, ported onto float64 flow\n",
    "state.  Both amplitude rates vanish at $2/\\eta$ like the rod's, with\n",
    "$b = \\eta\\lambda/2$:\n",
    "\n",
    "* **edge flow** (`edge`, Marion arXiv:2606.18080, Definition 2) --\n",
    "  $\\dot{\\bar w} = -\\tfrac{\\eta}{2}[\\nabla L(\\bar w + xu) + \\nabla L(\\bar w - xu)]$,\n",
    "  $u \\leftarrow Hu/\\|Hu\\|$ per substep, $x \\leftarrow x(1 + \\mathrm{d}t(\\eta S - 2))$\n",
    "  with $S = \\|Hu\\|$ (`edge_sharp='power'`) or $u^\\top Hu$.  On a mode the\n",
    "  multiplier is $\\rho = 1 + 2\\,\\mathrm{d}t(b-1)$, the midpoint rod's.  Floor\n",
    "  (`edge_floor`): his adaptive base level $x \\ge \\varepsilon_t = |\\nabla L(\\bar w)\\cdot u|$\n",
    "  (section 4.2, the default; gradient units on a position amplitude, as his\n",
    "  Algorithm 1 does -- a drift-seeded floor), a fixed $\\varepsilon$ (section 4.3),\n",
    "  or the family's round-off floor on the one amplitude, $x^2 \\leftarrow x^2 + R(1-\\rho^2)$\n",
    "  with $R = p_u/4b(1-b)$ along $u$ (lands on $\\sqrt R$ exactly).  `EdgeFlowRod`.\n",
    "* **free-energy model** (`fe`, Chodron de Courcel arXiv:2606.05326, eq. 3.4 /\n",
    "  3.8, section-4 protocol) -- $\\Sigma = VSV^\\top$ on the top-`fe_rank` Hessian\n",
    "  eigenvectors, refreshed every `fe_eig_every` substeps and not transported,\n",
    "  $\\dot\\theta = -\\eta\\nabla E - \\tfrac{\\eta}{2}\\mathcal T[\\Sigma]$ (the central\n",
    "  flow's centre term, $S$ in place of $X$), $\\dot S_{ij} = S_{ij}[(1-\\eta h_i)(1-\\eta h_j) - 1]$,\n",
    "  $F = E + \\tfrac12\\langle H, \\Sigma\\rangle$.  Units: his $\\Sigma$ is the position\n",
    "  covariance over $\\eta$ (eq. 3.2); here $S$ is in position$^2$.  Floor\n",
    "  (`fe_floor`): the clamp $\\sqrt{S_{ii}} \\ge$ `fe_sigma_floor` on every mode\n",
    "  (the default at $10^{-8}$, the 2026-09-11 run), or the family's round-off floor\n",
    "  $S \\leftarrow S + \\mathrm{d}t\\,P$, $P_{jk} = (u^2/3)\\sum_i V_{ij}V_{ik}\\theta_i^2$,\n",
    "  whose Euler fixed point is GD's own discrete Lyapunov equilibrium\n",
    "  $P_{jk}/(1 - f_jf_k)$, $f = 1 - \\eta h$, exactly and with no pole, or none\n",
    "  (paper-literal).  `FreeEnergySigma`.\n",
    "\n",
    "The lockstep drives both (gradients, HVPs, eigensolves, third derivatives); the\n",
    "math and the self-checks (`_edge_selfcheck`, `_fe_selfcheck`) are in this cell.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# GRADIENT DESCENT -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Gradient descent is the beta = 0 member of the heavy-ball family with the\n",
    "# momentum state removed:  w <- w - eta g,  S* = 2/eta on lambda_1(H).\n",
    "import itertools\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='gd', name='gradient descent',\n",
    "    has_momentum=False,     # the state is w; the rod is delta alone\n",
    "    has_nu=False,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(H)$',\n",
    "    sharp_units='lambda_1(H)',\n",
    "    thr_formula='2/eta on lambda_1(H)',\n",
    "    extra_arms=('edge', 'fe'),  # the two literature models (documented in cell 12), GD only\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the two literature models (OPT['extra_arms'], below), read\n",
    "    from the hyperparameter cell at CALL time and validated here.\"\"\"\n",
    "    xhp = dict(edge_sharp=str(edge_sharp), edge_floor=str(edge_floor), edge_eps=float(edge_eps),\n",
    "               edge_x0=str(edge_x0), fe_rank=int(fe_rank), fe_eig_every=int(fe_eig_every),\n",
    "               fe_diag_only=int(fe_diag_only), fe_floor=str(fe_floor),\n",
    "               fe_sigma_floor=float(fe_sigma_floor), fe_floor_all=int(fe_floor_all))\n",
    "    for key, allowed in (('edge_sharp', EDGE_SHARP), ('edge_floor', EDGE_FLOORS),\n",
    "                         ('edge_x0', EDGE_X0), ('fe_floor', FE_FLOORS)):\n",
    "        assert xhp[key] in allowed, f\"{key} must be one of {allowed}, got {xhp[key]!r}\"\n",
    "    assert xhp['fe_rank'] >= 1 and xhp['fe_eig_every'] >= 1, xhp\n",
    "    return xhp\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): raw sharpness is the plotted quantity for GD.\"\"\"\n",
    "    return 2.0 / hp['eta'], 2.0 / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One gradient-descent step.\"\"\"\n",
    "    return w - hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"dw/dt = -eta g: gradient flow at the endpoint-mean gradient (the rods) or\n",
    "    at the centre's own (the stable flow).  Returns (dw, None, None).\"\"\"\n",
    "    return -hp['eta'] * g, None, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (paper eq:gda):\n",
    "        ddelta/dt = eta [[g]] - 2 delta.\"\"\"\n",
    "    return -2.0 * u_pos + hp['eta'] * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: beta = 0 gives R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of sharpness lambda: eta lambda - 2 (eq:gda-linear).\"\"\"\n",
    "    return hp['eta'] * np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    return -hp['eta'] * gL, None, None\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the gradient-descent CENTRAL FLOW (paper\n",
    "    section \"Central Flow and Edge Coupling\", eq:central-flow and eq:sdcp):\n",
    "        dwbar/dt = -eta ( grad L + (1/2) T[Sigma] ),   Sigma = U X U^T,\n",
    "    persistence at the velocity level, forward Euler, gap linearised at wbar:\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta/2) Gram_U.\n",
    "    Returns (X, T_Sigma, A, B, info).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta']) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, None\n",
    "    return w + dt * (wdot - 0.5 * hp['eta'] * T_Sigma), None, None\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') in the flow dtype,\n",
    "    dw/dt = -(w - [w' - eta grad L(w')]), dw'/dt = -(w' - [w - eta grad L(w)])\n",
    "    (paper section \"Endpoint Rod Flow\"): each endpoint regresses toward the\n",
    "    gradient-descent image of the other.  Pushed through (wbar, delta) it is\n",
    "    the midpoint rows exactly (`_rod_selfcheck` (c)); at dt = 1 its Jacobi\n",
    "    Euler step is GD on the pair.  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.w_p = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_m = torch.zeros(n_params, device=device, dtype=dtype)\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        eta = hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        vw_p = (self.w_m - eta * gm) - self.w_p\n",
    "        vw_m = (self.w_p - eta * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# ---- the literature models (OPT['extra_arms']; documented in cell 12) ---------\n",
    "# Two published continuous-time models of GD at the edge, in the family clock\n",
    "# (one GD iteration = flow time 1): Marion's edge flow and Chodron de Courcel's\n",
    "# free-energy model.  Ported from the six-model notebook (archive/notebooks/\n",
    "# experiment_gd_mlp_cifar10_models.ipynb, 2026-09-10/11) onto float64 flow\n",
    "# state.  The lockstep cell drives them (gradients, HVPs, eigensolves, third\n",
    "# derivatives); the math is here.  Floors: each model's own by default (Eric,\n",
    "# 2026-09-27), the family's round-off floor as the alternative.\n",
    "EDGE_SHARP = ('power', 'rayleigh')\n",
    "EDGE_FLOORS = ('adaptive', 'fixed', 'roundoff', 'none')\n",
    "EDGE_X0 = ('proj', 'norm', 'eps')\n",
    "FE_FLOORS = ('clamp', 'roundoff', 'none')\n",
    "\n",
    "\n",
    "class EdgeFlowRod:\n",
    "    \"\"\"Marion's edge flow (arXiv:2606.18080, Definition 2 / Algorithm 1), the\n",
    "    oscillation half, in the family clock (his flow time is eta per GD step):\n",
    "\n",
    "        u <- H(wbar) u / ||H(wbar) u||                    (Eq. 5, one HVP)\n",
    "        x <- x (1 + dt (eta S - 2))                        (Eq. 6)\n",
    "\n",
    "    with S his sharpness estimate (||H u||, his MLP setting, or u.Hu).  The\n",
    "    centre dwbar/dt = -eta (g(wbar + x u) + g(wbar - x u))/2 (Eq. 4) is the\n",
    "    lockstep's.  On a Hessian mode the amplitude rate is eta lambda - 2 =\n",
    "    2(b - 1), the midpoint rod's linearisation, so x <- rho x with\n",
    "    rho = 1 + 2 dt (b - 1) is exactly the rod's per-substep multiplier.\n",
    "\n",
    "    State: a unit axis u in the flow dtype and a python-float log amplitude,\n",
    "    x = exp(logamp) -- the MidpointRod reason: unfloored, the amplitude loses\n",
    "    hundreds of e-folds on the approach.  Floors, applied after the step:\n",
    "      floor_clamp(eps)     x <- max(x, eps), his base level: adaptive\n",
    "                           eps_t = |grad L(wbar).u| (his section 4.2; gradient\n",
    "                           units on a position amplitude, as his Algorithm 1\n",
    "                           does) or a fixed eps (section 4.3);\n",
    "      floor_quadrature(q)  x^2 <- x^2 + q, the family's round-off floor on the\n",
    "                           one amplitude, q = R (1 - rho^2) (edge_floor_source).\n",
    "    Both return 1 if the floor dominated.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, u, x, dtype=torch.float64):\n",
    "        n = float(u.double().norm())\n",
    "        assert n > 0.0, \"the edge flow needs a nonzero initial axis\"\n",
    "        self.dtype = dtype\n",
    "        self.u = (u.double() / n).to(dtype)\n",
    "        self.logamp = math.log(x) if x > 0.0 else float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"edge-flow amplitude overflowed (log x = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def step(self, Hu, S_est, dt, hp):\n",
    "        \"\"\"One substep from the state at its start: the power step on u and the\n",
    "        linear amplitude update (his max(x, 0) included).  Returns the\n",
    "        amplitude's rate eta S - 2.\"\"\"\n",
    "        n = float(Hu.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = (Hu.double() / n).to(self.dtype)\n",
    "        rate = hp['eta'] * float(S_est) - 2.0\n",
    "        fac = 1.0 + dt * rate\n",
    "        self.logamp = (self.logamp + math.log(fac)) if fac > 0.0 else float('-inf')\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, eps):\n",
    "        if eps > 0.0 and self.logamp < math.log(eps):\n",
    "            self.logamp = math.log(eps)\n",
    "            return 1\n",
    "        return 0\n",
    "\n",
    "    def floor_quadrature(self, q):\n",
    "        if not q > 0.0:\n",
    "            return 0\n",
    "        la2, lq = 2.0 * self.logamp, math.log(q)\n",
    "        self.logamp = 0.5 * float(np.logaddexp(la2, lq))\n",
    "        return int(lq > la2)\n",
    "\n",
    "\n",
    "def edge_floor_source(p_u, b, hp, dt):\n",
    "    \"\"\"The round-off floor's per-substep source on the edge flow's amplitude:\n",
    "    q = R (1 - rho^2) of the memoryless map at b = S/S* (floor_source), p_u the\n",
    "    per-step rounding variance along the axis (roundoff_source_var).  b is held\n",
    "    above zero (a Rayleigh estimate can be non-positive).\"\"\"\n",
    "    b = max(float(b), 1e-12)\n",
    "    return float(floor_source(np.array([float(p_u)]), np.zeros(1), np.array([b]), hp, dt)[0])\n",
    "\n",
    "\n",
    "def edge_floor_fixed_point(p_u, b, hp):\n",
    "    \"\"\"sqrt(R) along the edge flow's axis: the amplitude the round-off floor\n",
    "    holds (NaN at or above the edge).\"\"\"\n",
    "    return float(floor_fixed_point_of(np.array([float(p_u)]), np.zeros(1), np.array([float(b)]), hp)[0])\n",
    "\n",
    "\n",
    "class FreeEnergySigma:\n",
    "    \"\"\"Chodron de Courcel's free-energy model (arXiv:2606.05326, eq. 3.4 and\n",
    "    3.8) on the top-r Hessian eigen-subspace, his section-4 protocol:\n",
    "    Sigma = V S V^T with V the eigenvectors (refreshed from the eigensolver,\n",
    "    NOT transported) and S an r x r float64 matrix in POSITION^2 units.\n",
    "\n",
    "    Units.  His ansatz theta~ = theta + sqrt(eta) dtheta (eq. 3.2) makes his\n",
    "    Sigma the position covariance divided by eta.  With Sigma_pos =\n",
    "    eta Sigma_paper his centre term -(eta^2/2) grad(H : Sigma_paper) is\n",
    "    -(eta/2) grad <H, Sigma> -- the central flow's -- and his\n",
    "    F = E + (eta/2) H : Sigma_paper is E + (1/2) <H, Sigma>.  The Sigma\n",
    "    equation is linear, so it reads the same in either unit; in the eigenbasis\n",
    "    it is entrywise,\n",
    "        dS_ij/dt = S_ij [ (1 - eta h_i)(1 - eta h_j) - 1 ],\n",
    "    the squared one-step GD multiplier minus one, zero at 2/eta; its Euler\n",
    "    step at dt = 1 is his exact discrete map.  The Hadamard factor\n",
    "    (1 - dt) 11^T + dt f f^T is PSD for dt <= 1, so a step preserves PSD\n",
    "    (Schur); both floors add a positive semidefinite matrix.\n",
    "\n",
    "    Floors, applied after the step (the paper has none):\n",
    "      floor_clamp(s, all_modes)  sqrt(S_ii) >= s on every tracked mode, or on\n",
    "                                 the leading one only (the 2026-09-11 k2-floor\n",
    "                                 run: 1e-8 on every mode);\n",
    "      floor_add(Q)               S <- S + Q, Q = dt P with P the round-off\n",
    "                                 covariance one GD step injects on V\n",
    "                                 (roundoff_cov).  The Euler fixed point\n",
    "                                 dt P_jk / (dt (1 - f_j f_k)) is GD's own\n",
    "                                 discrete Lyapunov equilibrium\n",
    "                                 P_jk / (1 - f_j f_k) -- on the diagonal the\n",
    "                                 family's R_j = p_j / 4 b_j (1 - b_j) -- exactly,\n",
    "                                 at every dt, with no pole in the source.\n",
    "    Both return how many tracked modes the floor dominated.  A basis refresh\n",
    "    maps S <- R S R^T, R = V_new^T V_old, and returns the trace that left the\n",
    "    new subspace (>= 0; 0 for an orthogonal re-basis).  diag_only keeps only\n",
    "    S's diagonal, the paper's literal reduction.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, V, eigs, diag_only=False):\n",
    "        self.V = V\n",
    "        self.r = int(V.shape[1])\n",
    "        self.eigs = self._np(eigs)\n",
    "        self.S = np.zeros((self.r, self.r), dtype=float)\n",
    "        self.diag_only = bool(diag_only)\n",
    "        self.n_steps = 0\n",
    "        self.leak_cum = 0.0\n",
    "\n",
    "    def _np(self, eigs):\n",
    "        a = eigs.detach().double().cpu().numpy() if torch.is_tensor(eigs) else eigs\n",
    "        return np.asarray(a, dtype=float).reshape(-1)[:self.r].copy()\n",
    "\n",
    "    def _keep_diag(self):\n",
    "        if self.diag_only:\n",
    "            self.S = np.diag(np.diag(self.S))\n",
    "\n",
    "    def init_from_delta(self, delta):\n",
    "        \"\"\"S = V^T (delta delta^T) V.  Returns the part of ||delta||^2 the\n",
    "        subspace does not hold.\"\"\"\n",
    "        c = (self.V.double().T @ delta.double()).detach().cpu().numpy()\n",
    "        self.S = np.outer(c, c)\n",
    "        self._keep_diag()\n",
    "        return float(delta.double().norm()) ** 2 - float(c @ c)\n",
    "\n",
    "    def refresh(self, V_new, eigs_new):\n",
    "        R = (V_new.double().T @ self.V.double()).detach().cpu().numpy()\n",
    "        S_new = R @ self.S @ R.T\n",
    "        S_new = 0.5 * (S_new + S_new.T)\n",
    "        if self.diag_only:\n",
    "            S_new = np.diag(np.diag(S_new))\n",
    "        leak = float(np.trace(self.S) - np.trace(S_new))\n",
    "        self.V = V_new\n",
    "        self.eigs = self._np(eigs_new)\n",
    "        self.S = S_new\n",
    "        self.leak_cum += leak\n",
    "        return leak\n",
    "\n",
    "    def step(self, dt, hp):\n",
    "        \"\"\"One Euler substep of the Sigma equation.  Returns the amplitude's\n",
    "        log-rate before the step, (1/2) d log tr S / dt =\n",
    "        (1/2) sum_i S_ii (f_i^2 - 1) / tr S.\"\"\"\n",
    "        f = 1.0 - hp['eta'] * self.eigs\n",
    "        tr = float(np.trace(self.S))\n",
    "        rate = 0.5 * float(np.sum(np.diag(self.S) * (f * f - 1.0))) / tr if tr > 0.0 else float('nan')\n",
    "        self.S = self.S * (1.0 + dt * (np.outer(f, f) - 1.0))\n",
    "        self._keep_diag()\n",
    "        self.n_steps += 1\n",
    "        return rate\n",
    "\n",
    "    def floor_clamp(self, s, all_modes=True):\n",
    "        if not s > 0.0:\n",
    "            return 0\n",
    "        idx = np.arange(self.r) if all_modes else np.arange(1)\n",
    "        low = idx[np.diag(self.S)[idx] < s * s]\n",
    "        self.S[low, low] = s * s\n",
    "        return int(len(low))\n",
    "\n",
    "    def floor_add(self, Q):\n",
    "        Q = np.asarray(Q, dtype=float)\n",
    "        binds = int(np.sum(np.diag(Q) > np.diag(self.S)))\n",
    "        self.S = self.S + Q\n",
    "        self._keep_diag()\n",
    "        return binds\n",
    "\n",
    "    def roundoff_cov(self, theta, dtype):\n",
    "        \"\"\"P: the covariance one step's rounding of the stored iterate injects\n",
    "        on the tracked subspace, P_jk = (u^2/3) sum_i V_ij V_ik theta_i^2, u =\n",
    "        eps/2 of the modelled dtype -- roundoff_source_var's p_j on the\n",
    "        diagonal.\"\"\"\n",
    "        u = float(torch.finfo(dtype).eps) / 2.0\n",
    "        Vd = self.V.double()\n",
    "        P = ((u * u / 3.0) * ((Vd.T * (theta.double() ** 2)) @ Vd)).detach().cpu().numpy()\n",
    "        return 0.5 * (P + P.T)\n",
    "\n",
    "    def roundoff_fixed_point(self, P, hp):\n",
    "        \"\"\"sqrt(R_jj) = sqrt(P_jj / (1 - f_j^2)) per mode: the amplitude the\n",
    "        round-off floor holds (NaN at or above the edge).\"\"\"\n",
    "        b = hp['eta'] * self.eigs / 2.0\n",
    "        return np.asarray(floor_fixed_point_of(np.diag(P), np.zeros(self.r), b, hp), dtype=float)\n",
    "\n",
    "    def S_tensor(self, device, dtype=torch.float64):\n",
    "        return torch.as_tensor(self.S, device=device, dtype=dtype)\n",
    "\n",
    "    def centre_force(self, nabla_H):\n",
    "        \"\"\"T[Sigma] = grad <H, V S V^T> = nabla_H^T (metric * vech S): the\n",
    "        central flow's T_Sigma assembly (central_sdcp) with S in place of X.\n",
    "        nabla_H is the apply_to_pairs stack of grad(v_i^T H v_j) over V.\"\"\"\n",
    "        dev, dty = nabla_H.device, nabla_H.dtype\n",
    "        return nabla_H.T @ (_upper_metric(self.r, dev, dty) * mat_to_upper(self.S_tensor(dev, dty)))\n",
    "\n",
    "    def trace(self):\n",
    "        return float(np.trace(self.S))\n",
    "\n",
    "    def eigvals(self):\n",
    "        return np.sort(np.linalg.eigvalsh(0.5 * (self.S + self.S.T)))[::-1].copy()\n",
    "\n",
    "    def top_axis(self):\n",
    "        \"\"\"The rank-one read-out: the leading eigenvector of Sigma (float64) and\n",
    "        sqrt of its eigenvalue, as the central flow reads X.\"\"\"\n",
    "        evals, evecs = np.linalg.eigh(0.5 * (self.S + self.S.T))\n",
    "        c = torch.as_tensor(evecs[:, -1], device=self.V.device, dtype=torch.float64)\n",
    "        return self.V.double() @ c, math.sqrt(max(float(evals[-1]), 0.0))\n",
    "\n",
    "    def get_delta(self):\n",
    "        u, a = self.top_axis()\n",
    "        return a * u\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        tr = self.trace()\n",
    "        return 0.5 * math.log(tr) if tr > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return False\n",
    "\n",
    "    def h_norm(self):\n",
    "        \"\"\"sqrt(tr(H Sigma H)) = sqrt(sum_i h_i^2 S_ii), exact in the eigenbasis.\"\"\"\n",
    "        return math.sqrt(max(float(np.sum(self.eigs ** 2 * np.diag(self.S))), 0.0))\n",
    "\n",
    "    def F_minus_E(self):\n",
    "        \"\"\"(1/2) <H, Sigma> = (1/2) sum_i h_i S_ii (eq. 3.8).\"\"\"\n",
    "        return 0.5 * float(np.sum(self.eigs * np.diag(self.S)))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.05, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is eta lambda - 2 per mode;  (b) EndpointPair.step at dt = 1\n",
    "    is GD on the pair;  (c) the pair at dt = 0.1 (500 substeps, non-quadratic\n",
    "    loss) equals the midpoint rows integrated by forward Euler;  (d) the floor\n",
    "    is antisymmetric;  (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 40.0, 41.0):\n",
    "        f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam], dtype=f64), None, None, hp, 0)\n",
    "        worst_a = max(worst_a, abs(float(f_pos[0]) - (eta * lam - 2.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([38.0, 30.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    w1 = w0 - eta * gL(w0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = pair.w_m - eta * gL(pair.w_m), pair.w_p - eta * gL(pair.w_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        err_b = max(err_b, float((pair.w_p - tp).abs().max()), float((pair.w_m - tm).abs().max()))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    wb, dl = 0.5 * (w1 + w0), 0.5 * (w1 - w0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        wb = wb + dt * stable_field(gbar, None, None, hp, 0)[0]\n",
    "        dl = dl + dt * (eta * h - 2.0 * dl)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0)\n",
    "    c0 = pair.centre().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.05, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z with\n",
    "    lam = lam0 + y + (kappa/2) z^2: k = 1, u1 = e_x, grad lam1 = (0, 1, kappa z),\n",
    "    sigma_cf = 2 [<grad lam1, -eta grad L>]_+ / (eta |grad lam1|^2) (eq:k1).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    thr = 2.0 / eta\n",
    "    lam0 = thr - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def sigma_cf(y, z):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ (-eta * gradL)), 0.0) / (eta * float(g @ g))\n",
    "\n",
    "    def substep(y, z, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf = -eta * gradL\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3), wf, dt, hp, thr,\n",
    "                                         solver=solver, exact_k1=exact_k1)\n",
    "        w_new, _, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), None, None, wf, None, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr - lam0 - 0.5 * kappa * z0 * z0\n",
    "    assert sigma_cf(y0, z0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = y0, z0\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z)\n",
    "            xv, y, z, _, _ = substep(y, z, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res = 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z = thr - lam0, 0.0\n",
    "        xv, _, _, A0, B0 = substep(y, z, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30), abs(xv - sigma_cf(y, z)) / sigma_cf(y, z))\n",
    "    assert worst_res < 1e-6, worst_res      # the toy's gap is ~1e-5 at contact; rounding of thr - lam1 shows through\n",
    "    y, z = y0, z0\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, y, z, _, _ = substep(y, z, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    return err, gapmax, worst_res, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (GD): rate == eta lambda - 2 {_r[0]:.1e};  endpoint unit step == GD map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (GD): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005;  max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e};  contact residual {_c[2]:.1e};  k=1 closed form vs SDCPSolver {_c[3]:.1e}\")\n",
    "\n",
    "\n",
    "def _edge_selfcheck(eta=0.05, dt=0.1, seed=0):\n",
    "    \"\"\"On the quadratic L = (1/2) w.H w, H = diag(50, 40, 30) (2/eta = 40 in\n",
    "    the middle):  (a) with u = e_j the amplitude obeys x_n = x_0 rho^n,\n",
    "    rho = 1 + dt (eta lambda_j - 2), fixed at 2/eta, decaying below it;\n",
    "    (b) a random axis converges to e_1 under the power step;  (c) the\n",
    "    symmetrised gradient is H wbar whatever x is (the centre is gradient flow\n",
    "    on a quadratic);  (d) the round-off floor lands the amplitude on\n",
    "    sqrt(R) = sqrt(p / 4b(1-b)) from above and below (b = 0.75, 0.95);\n",
    "    (e) the clamp holds x at eps, and q = 0 is a no-op.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    g = torch.Generator().manual_seed(seed)\n",
    "    lam = torch.tensor([50.0, 40.0, 30.0], dtype=f64)\n",
    "    H = torch.diag(lam)\n",
    "    err_a = 0.0\n",
    "    for j, lam_j in enumerate(lam.tolist()):\n",
    "        u = torch.zeros(3, dtype=f64)\n",
    "        u[j] = 1.0\n",
    "        rod = EdgeFlowRod(u, 1e-3)\n",
    "        for _ in range(200):\n",
    "            rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "        pred = math.log(1e-3) + 200 * math.log(1.0 + dt * (eta * lam_j - 2.0))\n",
    "        err_a = max(err_a, abs(rod.logamp - pred))\n",
    "    assert err_a < 1e-9, err_a\n",
    "    rod = EdgeFlowRod(torch.randn(3, generator=g, dtype=f64), 1.0)\n",
    "    for _ in range(300):\n",
    "        rod.step(H @ rod.u, float((H @ rod.u).norm()), dt, hp)\n",
    "    err_b = 1.0 - abs(float(rod.u[0]))\n",
    "    assert err_b < 1e-8, err_b\n",
    "    wb = torch.randn(3, generator=g, dtype=f64)\n",
    "    err_c = float((0.5 * (H @ (wb + 0.3 * rod.u) + H @ (wb - 0.3 * rod.u)) - H @ wb).abs().max())\n",
    "    assert err_c < 1e-12, err_c\n",
    "    p, err_d = 1e-14, 0.0\n",
    "    for b in (0.75, 0.95):\n",
    "        lam_b = 2.0 * b / eta\n",
    "        R = p / (4.0 * b * (1.0 - b))\n",
    "        assert abs(edge_floor_fixed_point(p, b, hp) / math.sqrt(R) - 1.0) < 1e-12\n",
    "        q = edge_floor_source(p, b, hp, dt)\n",
    "        for x0 in (1.0, 1e-30):\n",
    "            rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), x0)\n",
    "            for _ in range(4000):\n",
    "                rod.step(torch.tensor([lam_b, 0.0, 0.0], dtype=f64), lam_b, dt, hp)\n",
    "                rod.floor_quadrature(q)\n",
    "            err_d = max(err_d, abs(rod.amp() / math.sqrt(R) - 1.0))\n",
    "    assert err_d < 1e-9, err_d\n",
    "    rod = EdgeFlowRod(torch.tensor([1.0, 0.0, 0.0], dtype=f64), 1e-3)\n",
    "    n_bound = 0\n",
    "    for _ in range(300):\n",
    "        rod.step(torch.tensor([30.0, 0.0, 0.0], dtype=f64), 30.0, dt, hp)\n",
    "        n_bound += rod.floor_clamp(1e-6)\n",
    "    la0 = rod.logamp\n",
    "    rod.floor_quadrature(0.0)\n",
    "    err_e = max(abs(rod.amp() / 1e-6 - 1.0), abs(rod.logamp - la0))\n",
    "    assert err_e < 1e-12 and n_bound > 0, (err_e, n_bound)\n",
    "    return err_a, err_b, err_c, err_d, err_e\n",
    "\n",
    "\n",
    "def _fe_selfcheck(eta=0.05, dt=0.1, n=4, seed=0):\n",
    "    \"\"\"(i) Quadratic, V = I: S_ii(n) = S_ii(0) (1 + dt((1 - eta h_i)^2 - 1))^n,\n",
    "    rate positive above 2/eta, zero at it and at h = 0, negative between;\n",
    "    (ii) on a cubic + quartic loss with an analytic Hessian, centre_force\n",
    "    (the apply_to_pairs / _upper_metric / mat_to_upper assembly the lockstep\n",
    "    uses) equals a central difference of Phi(w) = <H(w), V S V^T>;\n",
    "    (iii) the refresh leak is 0 for an orthogonal re-basis and >= 0 for a\n",
    "    subspace change;  (iv) F - E and ||h|| read (1/2) sum h_i S_ii and\n",
    "    sqrt(sum h_i^2 S_ii);  (v) the round-off floor S += dt P lands S on GD's\n",
    "    discrete Lyapunov equilibrium P_jk / (1 - f_j f_k) from above and below,\n",
    "    whose diagonal is the family's roundoff_equilibrium, and roundoff_cov's\n",
    "    diagonal is roundoff_source_var's p_j;  (vi) the clamp floors every mode or\n",
    "    the leading one.\"\"\"\n",
    "    hp = dict(eta=eta)\n",
    "    f64 = torch.float64\n",
    "    rng = np.random.default_rng(seed)\n",
    "    # (i)\n",
    "    hs = np.array([60.0, 40.0, 20.0, 0.0])\n",
    "    sig = FreeEnergySigma(torch.eye(4, dtype=f64), hs)\n",
    "    sig.S = np.eye(4)\n",
    "    for _ in range(50):\n",
    "        sig.step(dt, hp)\n",
    "    pred = (1.0 + dt * ((1.0 - eta * hs) ** 2 - 1.0)) ** 50\n",
    "    err_i = float(np.max(np.abs(np.diag(sig.S) / pred - 1.0)))\n",
    "    rate = (1.0 - eta * hs) ** 2 - 1.0\n",
    "    assert rate[0] > 0 and abs(rate[1]) < 1e-12 and rate[2] < 0 and abs(rate[3]) < 1e-12, rate\n",
    "    assert err_i < 1e-10, err_i\n",
    "    # (ii)\n",
    "    Aq = rng.normal(size=(n, n))\n",
    "    Hq = Aq @ Aq.T\n",
    "    _c = rng.normal(size=(n, n, n))\n",
    "    c3 = sum(_c.transpose(p) for p in itertools.permutations(range(3)))    # fully symmetric\n",
    "\n",
    "    def hess(w):\n",
    "        return Hq + np.einsum('ijk,k->ij', c3, w) + 0.6 * np.diag(w ** 2)\n",
    "\n",
    "    r = 3\n",
    "    Q, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    M = rng.normal(size=(r, r))\n",
    "    S0 = M @ M.T\n",
    "    w = rng.normal(size=n)\n",
    "    c3_t, w_t = torch.as_tensor(c3), torch.as_tensor(w)\n",
    "    grad_vHv = lambda a, b: torch.einsum('ijk,i,j->k', c3_t, a, b) + 1.2 * w_t * a * b\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    nabla_H = apply_to_pairs(grad_vHv, torch.as_tensor(Q))\n",
    "    T_S = sig.centre_force(nabla_H).numpy()\n",
    "    Phi = lambda x: float(np.sum(hess(x) * (Q @ S0 @ Q.T)))\n",
    "    fd = np.array([(Phi(w + 1e-5 * e) - Phi(w - 1e-5 * e)) / 2e-5 for e in np.eye(n)])\n",
    "    err_ii = float(np.max(np.abs(fd - T_S)) / max(np.max(np.abs(fd)), 1e-30))\n",
    "    assert err_ii < 1e-6, err_ii\n",
    "    # (iii)\n",
    "    O, _ = np.linalg.qr(rng.normal(size=(r, r)))\n",
    "    leak0 = sig.refresh(torch.as_tensor(Q @ O), np.array([3.0, 2.0, 1.0]))\n",
    "    Q2, _ = np.linalg.qr(rng.normal(size=(n, r)))\n",
    "    leak1 = sig.refresh(torch.as_tensor(Q2), np.array([3.0, 2.0, 1.0]))\n",
    "    assert abs(leak0) < 1e-10 and leak1 >= -1e-12, (leak0, leak1)\n",
    "    # (iv)\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    sig.S = S0.copy()\n",
    "    err_iv = max(abs(sig.F_minus_E() - 0.5 * np.sum(np.array([3.0, 2.0, 1.0]) * np.diag(S0))),\n",
    "                 abs(sig.h_norm() ** 2 - np.sum(np.array([3.0, 2.0, 1.0]) ** 2 * np.diag(S0))))\n",
    "    assert err_iv < 1e-10, err_iv\n",
    "    # (v)\n",
    "    b = np.array([0.9, 0.75, 0.5])\n",
    "    hv = 2.0 * b / eta\n",
    "    B = rng.normal(size=(3, 3))\n",
    "    P = 1e-14 * (B @ B.T + 0.1 * np.eye(3))\n",
    "    f = 1.0 - eta * hv\n",
    "    R = P / (1.0 - np.outer(f, f))\n",
    "    err_v = float(np.max(np.abs(np.diag(R) / roundoff_equilibrium(np.diag(P), 0.0, b, 0.0) - 1.0)))\n",
    "    for S_init in (np.zeros((3, 3)), 1e-6 * np.eye(3)):\n",
    "        sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "        sig.S = S_init.copy()\n",
    "        for _ in range(3000):\n",
    "            sig.step(dt, hp)\n",
    "            sig.floor_add(dt * P)\n",
    "        err_v = max(err_v, float(np.max(np.abs(sig.S - R)) / np.max(np.abs(R))))\n",
    "    theta = torch.as_tensor(rng.normal(size=n))\n",
    "    sig = FreeEnergySigma(torch.as_tensor(Q), np.array([3.0, 2.0, 1.0]))\n",
    "    p_j, _ = roundoff_source_var(theta, None, torch.float32, torch.as_tensor(Q))\n",
    "    err_v = max(err_v, float(np.max(np.abs(np.diag(sig.roundoff_cov(theta, torch.float32)) / p_j.numpy() - 1.0))))\n",
    "    assert err_v < 1e-9, err_v\n",
    "    # (vi)\n",
    "    sig = FreeEnergySigma(torch.eye(3, dtype=f64), hv)\n",
    "    sig.S = np.diag([1e-20, 1.0, 1e-20])\n",
    "    nb_lead = sig.floor_clamp(1e-8, all_modes=False)\n",
    "    nb_all = sig.floor_clamp(1e-8, all_modes=True)\n",
    "    assert nb_lead == 1 and nb_all == 1 and np.allclose(np.diag(sig.S), [1e-16, 1.0, 1e-16], rtol=1e-12, atol=0.0), \\\n",
    "        (nb_lead, nb_all, np.diag(sig.S))\n",
    "    return err_i, err_ii, abs(leak0), err_iv, err_v\n",
    "\n",
    "\n",
    "_x = _edge_selfcheck()\n",
    "print(f\"edge-flow self-check: amplitude closed form {_x[0]:.1e};  |1 - u.e1| after the power step {_x[1]:.1e};  \"\n",
    "      f\"symmetrised gradient {_x[2]:.1e};  round-off floor lands on sqrt(R) {_x[3]:.1e};  clamp {_x[4]:.1e}\")\n",
    "_x = _fe_selfcheck()\n",
    "print(f\"free-energy self-check: S_ii closed form {_x[0]:.1e};  centre_force vs finite difference {_x[1]:.1e};  \"\n",
    "      f\"orthogonal re-basis leak {_x[2]:.1e};  F-E, ||h|| {_x[3]:.1e};  round-off floor lands on GD's Lyapunov {_x[4]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ViT (2026-09-30): the learning rate and window below were probed for the ViT\n",
    "# (dim_head = 8; runs/experiment_<opt>_vit_cifar10-dh8-probe-eta*, archive/THEORY.md,\n",
    "# \"ViT probes\").  The window is 500 iterations before the crossing and 1500 after\n",
    "# (Eric).  The crossings table under `learning_rate` is the MLP twin's.  central_eig_tol is looser than the MLP's (below).\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own.  GD xent probes (2026-08-02,\n",
    "#          archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb):\n",
    "#          eta = 0.015 crosses at ~2600; handoff 600, 4600 iterations:\n",
    "#     --params \"loss=xent,learning_rate=0.015,warmup_iterations=600,n_iterations=4600\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# w <- w - eta grad L.  Threshold 2/eta on lambda_1(H).\n",
    "# Crossings at n_samples = 5000 (archive/THEORY.md, gd-tc-5000; paper tab:probes):\n",
    "#     eta = 0.025  t_c 33200 (never in 20k)     eta = 0.04  t_c 14600\n",
    "#     eta = 0.05   t_c 9800  (2/eta = 40)       eta = 0.075 t_c 4600\n",
    "# Later crossings at eta = 0.05: lambda_2 at 12850, lambda_3 at 19250, lambda_4 at 23250.\n",
    "# The ViT (discrete-only probes, 2026-09-29/30), lambda_1(wbar) against 2/eta:\n",
    "#     eta = 0.05  t_c 13400  +4.0 %   lambda_2 in the band 15600\n",
    "#     eta = 0.1   t_c  5100  +6.4 %   lambda_2 5400, lambda_3 7000   <- this notebook\n",
    "#     eta = 0.15  t_c  2900  +10.2 %\n",
    "# t_c is set by gradient-flow time: lambda_1 is a function of eta*t (0.05 predicted\n",
    "# 5000 and 2900 for 0.1 and 0.15).\n",
    "learning_rate      = 0.1        # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 6600       # T:  t_c + 1500\n",
    "warmup_iterations  = 4600       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 500\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   gradient flow (the rod-free centre)                     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored   blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored       purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP             red\n",
    "#   edge     Marion's edge flow (wbar, u, x), GD only                 cyan\n",
    "#   fe       Chodron de Courcel's free-energy model (theta, Sigma)    olive\n",
    "arms               = 'stable+mprod+eprod+central+edge+fe'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 2          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy\n",
    "                                # (ViT: lambda_3 reaches the band at 7000, after the window)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  ViT (Eric, 2026-09-29): at 1e-10 the\n",
    "                                # rank-3 solve takes 8 LOBPCG iterations, 14.5 s -- four of them are\n",
    "                                # ~58 of a 59 s flow iteration.  runs/diag_vit_eig-crf-h100 (H100,\n",
    "                                # 12 substeps of dt 0.25 from t = 1700, eta = 1e-5):\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam vs 1e-10\n",
    "                                #   1e-10  14.5     8          --\n",
    "                                #   3e-10  10.5     6          2.6e-6\n",
    "                                #   1e-9    7.0     4-5        6.1e-5   <- below the SDCP's ~1e-4\n",
    "                                #   3e-9    4.5     3          3.6e-4\n",
    "                                #   1e-8    2.5     2          2.7e-3\n",
    "                                # EIG_CHUNK = 6 is ~15% slower than 1 at every tol.\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- the edge flow (Marion, arXiv:2606.18080; documented in cell 12) ----------\n",
    "# Cost per substep: 2 gradients + 1 HVP, + 1 gradient for the adaptive base level.\n",
    "edge_sharp         = 'power'    # his sharpness estimate S: 'power' = ||H u|| (his MLP setting) | 'rayleigh' = u.Hu\n",
    "edge_floor         = 'adaptive' # 'adaptive': his section-4.2 base level eps_t = |grad L(wbar).u|, x <- max(x, eps_t),\n",
    "                                #   the default (a drift-seeded floor; 2026-09-10 run: binds on 7% of the approach) |\n",
    "                                # 'fixed': x <- max(x, edge_eps), his section 4.3 |\n",
    "                                # 'roundoff': the family's floor on the one amplitude, x^2 += R(1 - rho^2) |\n",
    "                                # 'none': unfloored\n",
    "edge_eps           = 1e-5       # the fixed base level (edge_floor = 'fixed' only), his value\n",
    "edge_x0            = 'proj'     # x_0 at the handoff, before the floor: 'proj' = |<dhat, u_1>| | 'norm' = ||dhat|| |\n",
    "                                # 'eps' = the base level, his initialisation\n",
    "\n",
    "# ---- the free-energy model (Chodron de Courcel, arXiv:2606.05326; documented in cell 12)\n",
    "# Cost per substep: 1 gradient + fe_rank(fe_rank+1)/2 third derivatives, + an\n",
    "# eigensolve every fe_eig_every substeps.\n",
    "fe_rank            = 2          # r: Sigma = V S V^T on the top-r Hessian eigenvectors (= central_rank)\n",
    "fe_eig_every       = 10         # V refresh cadence in SUBSTEPS: 10 = once per iteration (his 'every 2 GD steps' is 20)\n",
    "fe_diag_only       = 0          # 1: zero S's off-diagonals, his literal reduction\n",
    "fe_floor           = 'clamp'    # 'clamp': sqrt(S_ii) >= fe_sigma_floor, the default (the 2026-09-11 k2-floor run) |\n",
    "                                # 'roundoff': S += dt P, P the round-off covariance on V (lands on GD's Lyapunov) |\n",
    "                                # 'none': paper-literal (2026-09-10: onset +800, the pure-gda climb-back)\n",
    "fe_sigma_floor     = 1e-8       # the clamp level: GD's own pre-crossing |a.u_1|, below the 2026-09-10 handoff seed\n",
    "fe_floor_all       = 1          # the clamp on EVERY tracked mode (0: the leading one only)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32;\n",
    "                                # 'float64' is the precision prediction: onset lag 216 -> 464)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  threshold(lambda_1)={2 / learning_rate:.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n",
    "print(f\"edge: sharp={edge_sharp!r} floor={edge_floor!r} x0={edge_x0!r}   \"\n",
    "      f\"fe: rank={fe_rank} eig_every={fe_eig_every} floor={fe_floor!r} sigma_floor={fe_sigma_floor:g} all={fe_floor_all}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_hb_cnn_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Heavy-ball momentum on the CNN: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Heavy-ball momentum on the CNN (two 3x3 convolutions with 32 channels, tanh, average pooling), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_hb_cnn_cifar10.ipynb hb_cnn.ipynb -f params/hb_cnn.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/hb_cnn.yaml` | Figure 18, Table 5 | 2.1 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"\n",
    "    2-conv CNN of the archived experiment_cnn_cifar10_adam_hyperrod.ipynb\n",
    "    (Cohen et al. 2022's CIFAR setting): conv3x3 -> tanh -> avg-pool 2, twice,\n",
    "    then a linear read-out.  32x32 -> 16x16 -> 8x8.\n",
    "    \"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and num_filters cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "num_filters = 32   # the archived CNN's width (experiment_cnn_cifar10_adam_hyperrod)\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=num_filters, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (at most 6 HVPs in one vmap: a rank-2 LOBPCG block\n",
    "# whole, a rank-6 block in three pieces -- the whole rank-6 block, 18 double\n",
    "# backwards over 5000 images, runs out of an A100's 40 GB, and one at a time\n",
    "# costs 1.5x; runs/diag_cnn_eig-crf-a100, 2026-09-28; the MLP family runs -1)\n",
    "# and the architecture's own npz keys.\n",
    "ARCH_NAME = 'CNN'\n",
    "EIG_CHUNK = 6\n",
    "ARCH_EXPORT = dict(arch=np.array('cnn'), num_filters=int(num_filters))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Heavy ball: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell.  Everything the lockstep cell needs to know about\n",
    "heavy ball is behind the interface defined here (`OPT`, `hyper`, `threshold`,\n",
    "`effective`, `discrete_step`, `stable_field`, `rod_field`, `central_free`,\n",
    "`central_sdcp`, `central_step`, `EndpointPair`, the floor wrappers); the\n",
    "lockstep, export, figure and summary cells are the same in every canonical\n",
    "notebook of the family.\n",
    "\n",
    "Heavy ball in the EMA parametrization, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(w_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$, threshold\n",
    "$S^\\star_{\\rm HB} = 2(1+\\beta)/(\\eta(1-\\beta))$ on $\\lambda_1(H)$, i.e.\n",
    "$\\eta\\lambda_1 = 38$ at $\\beta = 0.9$.  The flows are the paper's (section\n",
    "\"Rod Flow for Momentum Methods\" and appendix F):\n",
    "\n",
    "* **stable flow** -- the rod-free centre, $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)\\nabla L]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L - \\bar m]$, forward Euler.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\delta = -2\\delta + \\eta[\\beta\\gamma + (1-\\beta)\\llbracket g\\rrbracket]$,\n",
    "  $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$, the centre driven by\n",
    "  $\\bar g$; the rod block is $-(T_{\\rm lin} + I)$ per mode, so the rod grows at\n",
    "  the discrete flip's rate $|z| - 1$ exactly above the edge, and its unit\n",
    "  forward-Euler step is the map (claim \"centered heavy ball is a unit\n",
    "  forward-Euler step\").  Carried as (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$, $\\dot z' = T(z) - z'$\n",
    "  on the literal pair $(w, m), (w', m')$: the same ODE in endpoint\n",
    "  coordinates (`_rod_selfcheck` (c)), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)(\\nabla L + \\tfrac12\\mathcal T[\\Sigma])]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L + \\tfrac12\\mathcal T[\\Sigma] - \\bar m]$ with\n",
    "  $\\Sigma = UXU^\\top$ slaved by the velocity-level SDCP of appendix F\n",
    "  (prop. \"velocity-level persistence\"), in proximal form\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta)}{2}\\,\\mathcal G_U$; $k = 1$ in\n",
    "  closed form, $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time, in seconds, on\n",
    "toy losses: the rod rows equal $-(T_{\\rm lin}+I)$, the pair's unit step is the\n",
    "heavy-ball map, pair $\\equiv$ midpoint rows, the floor is antisymmetric on the\n",
    "pair, the central substep slides at $O(\\mathrm{d}t)$ with the gap at\n",
    "$O(\\mathrm{d}t^2)$, contacts without an impulse, agrees with `SDCPSolver` at\n",
    "$k = 1$, and reduces to gradient descent's program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# HEAVY BALL -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()`, the knobs resolved BELOW the papermill\n",
    "# injection point (the lockstep calls hyper() first thing), so nothing here\n",
    "# reads a hyperparameter at definition time.  EMA convention throughout:\n",
    "#     m <- beta m + (1-beta) g,   w <- w - eta m,   S* = 2(1+beta)/(eta(1-beta)).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='hb', name='heavy ball',\n",
    "    has_momentum=True,      # the state is z = (w, m); the rod is Delta = (delta, gamma)\n",
    "    has_nu=False,           # no second-moment estimate\n",
    "    lookahead=False,        # gradients are read at the centre itself\n",
    "    sharp_label=r'$\\eta\\lambda_1$',           # the plotted (effective) sharpness\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/(1-beta) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the threshold in the plotted units and on lambda(H).\"\"\"\n",
    "    s_eff = 2.0 * (1.0 + hp['beta']) / (1.0 - hp['beta'])\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    \"\"\"Raw Hessian eigenvalues -> the plotted units (eta*lambda for heavy ball).\"\"\"\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment `nu`:\n",
    "    none for heavy ball (the eigensolve runs on the raw Hessian, so its\n",
    "    eigenvectors are Euclidean-unit and every cosine is a genuine cosine).\"\"\"\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One heavy-ball step from (w, m) with gradient g at w.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    w1 = w - hp['eta'] * m1\n",
    "    return w1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the centre itself.\"\"\"\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: its position block.\"\"\"\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own):\n",
    "    dm/dt = (1-beta)(g - m),  dw/dt = -eta (m + dm/dt) = -eta (beta m + (1-beta) g).\n",
    "    `g` is grad L at the centre for the stable flow and the endpoint-mean\n",
    "    gradient gbar for the rods.  Returns (dw, dm, dnu).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    dw = -hp['eta'] * (m + dm)\n",
    "    return dw, dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, on the unit axis (u_pos, u_mom)\n",
    "    with h_r = [[g]]/||Delta|| the odd endpoint gradient per unit amplitude:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt)  =  -2 delta + eta (beta gamma + (1-beta) [[g]]).\n",
    "    The position row reads the UPDATED momentum row -- the paper's K\n",
    "    structure; per mode this is -(T_lin + I), the map's own rates.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units (for the\n",
    "    floor's m_j): eta*mbar.\"\"\"\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The EMA parameter of the optimizer's one-step map the floor is matched to.\"\"\"\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of EFFECTIVE sharpness\n",
    "    eta*lambda: the root of mu^2 + (3+beta-a) mu + 2(1+beta) - a = 0 with the\n",
    "    largest real part, a = (1-beta) eta lambda.  Complex on the rotating\n",
    "    branch (most of the approach at beta = 0.9), equal to the discrete |z| - 1\n",
    "    above the edge.  Its real part integrated over the approach is the trough\n",
    "    an unfloored rod would dig.\"\"\"\n",
    "    b = hp['beta']\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (3.0 + b) - a\n",
    "    disc = c * c - 4.0 * (2.0 * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`:\n",
    "    weight 2 off the diagonal, 1 on it, for contracting a vech-packed X against\n",
    "    a [binom(k+1,2), ...] array of pair quantities.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the central flow's rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the heavy-ball CENTRAL FLOW (appendix F,\n",
    "    \"velocity-level persistence\"):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(wbar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(wbar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(wbar), T[Sigma] = grad_w <H, Sigma>.\n",
    "    Sigma is in dwbar/dt directly (relative degree one), so persistence is\n",
    "    GD's velocity-level SDCP with the free velocity and the Sigma coefficient\n",
    "    substituted.  Forward Euler on both rows, gap linearised at wbar:\n",
    "\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta(1-beta)/2) Gram_U,\n",
    "\n",
    "    with H_U = diag(eigs_c), Gram_U = nabla_H nabla_H^T.  B ~ dt (beta = 0 IS\n",
    "    gradient descent's program line for line: self-check (d)).\n",
    "\n",
    "    Args (torch, one device, float32 or float64):\n",
    "      eigs_c     [k]                RAW eigenvalues of H(wbar) on the critical block\n",
    "      nabla_H    [binom(k+1,2), d]  rows grad_w (u_i^T H u_j), i <= j\n",
    "      wdot_free  [d]                -eta(beta mbar + (1-beta) grad L(wbar))\n",
    "      dt, hp, S_star                substep, knobs, RAW threshold 2(1+beta)/((1-beta) eta)\n",
    "      solver                        an SDCPSolver; unused when k == 1 and exact_k1\n",
    "      exact_k1                      k == 1: the closed form [-A/B]_+ instead of cvxpy\n",
    "      st                            the flow state (unused by heavy ball)\n",
    "    Returns (X, T_Sigma, A, B, info): X is [k,k] PSD, T_Sigma = T[U X U^T] is [d].\n",
    "    \"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta'] * (1.0 - hp['beta'])) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma force (T_Sigma None\n",
    "    below the band = the stable flow).\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return (w + dt * (wdot - hp['eta'] * c * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma), nu)\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"Position amplitude per sqrt(X): 1 (the constraint is on the centre).\"\"\"\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the PAIR of phase points z = (w, m),\n",
    "    z' = (w', m'), stored in the flow dtype (float64).\n",
    "\n",
    "    dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the heavy-ball map -- descent-\n",
    "    ascent on the phase-space edge coupling in the paper's K structure.  Pushed\n",
    "    through zbar = (z + z')/2, Delta = (z - z')/2 it is the midpoint rows\n",
    "    EXACTLY (`_rod_selfcheck` (c)); what differs is what is STORED: a rod that\n",
    "    loses hundreds of e-folds in ONE float64, against (axis, log-amplitude).\n",
    "    Delta = 0 is absorbing and rounding is deterministic, so the floor is\n",
    "    applied ANTISYMMETRICALLY (the endpoints move apart along each tracked\n",
    "    mode, the centre untouched).  Accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        \"\"\"The consecutive discrete pair placed as (wbar +- dhat, mbar +- ghat).\"\"\"\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        \"\"\"delta = (w - w')/2.\"\"\"\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"Both stored points are the same numbers: Delta is exactly zero and\n",
    "        (the field commuting with the swap) stays so.\"\"\"\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        in the pair's arithmetic; g_p, g_m are grad L at w and w' (or the\n",
    "        hatch's reconstruction).  Returns d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m      # T(z')\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p      # T(z)\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        \"\"\"The round-off floor, ANTISYMMETRIC on the pair's position block:\n",
    "        c_j -> sign(c_j) sqrt(c_j^2 + q_j) by moving the endpoints apart along\n",
    "        u_j; the centre is untouched.  Returns how many modes it dominated.\"\"\"\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.3, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode, and beta = 0\n",
    "    gives GD's ddelta/dt = -2 delta + eta [[g]];  (b) EndpointPair.step at dt = 1\n",
    "    is the heavy-ball map on the pair;  (c) the pair at dt = 0.1 (500 substeps,\n",
    "    non-quadratic loss) pushed through (zbar, Delta) equals the midpoint rows\n",
    "    integrated by forward Euler -- the mp-rod == ep-rod identity;  (d) the floor\n",
    "    is antisymmetric: the centre is untouched, each tracked component lands on\n",
    "    sqrt(c^2 + q), the momentum block is untouched;  (e) an equal pair reads\n",
    "    collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 50.0, 126.0, 127.5):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b], [-(1.0 - b) * lam, -(1.0 + b)]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * dd], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]),\n",
    "                          abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on a three-dimensional toy, L = (1/2) lam(y,z) x^2\n",
    "    - f_y y - f_z z with lam = lam0 + y + (kappa/2) z^2, so k = 1 with u1 = e_x,\n",
    "    grad lam1 = (0, 1, kappa z), T[u1 (x) u1] = grad lam1, and the velocity-level\n",
    "    multiplier sigma_cf = 2 [<grad lam1, dwbar/dt|_free>]_+ / (eta (1-b) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap with normal momentum: X finite = sigma_cf,\n",
    "          A + B X = 0, no impulse;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree to the solver's ~1e-4;\n",
    "      (d) beta = 0 is gradient descent's velocity-level SDCP.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / (1.0 - b)\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def wfree(m):\n",
    "        return central_free(gradL, m, None, hp, 0)[0]\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ wfree(m)), 0.0) / (eta * (1.0 - b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hp, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3),\n",
    "                                         wf, dt, hp, thr_raw, solver=solver, exact_k1=exact_k1)\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr_raw - lam0 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = thr_raw - lam0, 0.0\n",
    "        g = dlam(z)\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact, _, _, _, _, _ = substep(y, z, m, 0.1, exact_k1=True)\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    wf0 = -eta * gradL\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, wf0, 0.1, hp0, thr_raw, exact_k1=True)\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check: rows == -(T_lin+I) {_r[0]:.1e};  endpoint unit step == HB map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check: sliding median |X - sigma_cf|/sigma_cf \"\n",
    "      f\"{_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  \"\n",
    "      f\"max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (second)\")\n",
    "print(f\"                    contact: A + B X = 0 to {_c[2]:.1e}, |<grad lam1, mbar+ - mbar>|/dt {_c[3]:.2f} (no impulse);  \"\n",
    "      f\"k=1 closed form vs SDCPSolver {_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  The threshold\n",
    "# depends on beta, which IS overridable, so it is derived in the lockstep cell --\n",
    "# the CONFIG line printed there, not the prints at the bottom of this cell, is\n",
    "# the authoritative echo.\n",
    "\n",
    "# CNN (2026-09-28): every learning rate, crossing and window below is the MLP\n",
    "# twin's, NOT probed for the CNN.  Probe the crossing with a discrete-only run\n",
    "# (arms='') before a full run.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  Nothing below depends on the loss\n",
    "#          except the window: the step size, handoff and length were probed for\n",
    "#          MSE, so a cross-entropy run passes its own, e.g.\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (heavy ball with cross entropy: not probed yet; the GD xent probes of\n",
    "#          2026-08-02 are in archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA convention:  m <- beta*m + (1-beta)*g,   w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/(1-beta) = 38 at beta = 0.9.  This is\n",
    "# NOT the classic 2(1+beta)/eta of m <- beta*m + g; the two conventions are the\n",
    "# same optimizer with eta_classic = eta_EMA*(1-beta), so eta = 0.3 here is a\n",
    "# classic-convention 0.03.\n",
    "beta               = 0.9\n",
    "learning_rate      = 0.30       # eta\n",
    "\n",
    "# ---- the window (n_samples = 5000; archive/THEORY.md, hb-tc-5000) -------------\n",
    "#   eta = 0.3   eta*lam1 crosses 38 at 4800, lam2 at 10400, lam3 enters the\n",
    "#               37.05 band at 22100 and is 37.93 at 30000, lam4 plateaus at 33.3\n",
    "#   eta = 0.4   lam1 at 2900, lam2 at 6500\n",
    "# Handoff 2000 iterations BEFORE the first crossing, 2000 after: the approach\n",
    "# (the floor's onset lag, the trough), the crossing, the ring and the arrest are\n",
    "# in the window, and the critical face is one-dimensional throughout (the\n",
    "# central flow runs its k = 1 closed form).  Two-mode window:\n",
    "#     --params \"warmup_iterations=11000,n_iterations=15000,central_rank=3\"\n",
    "# Second step size (raw knobs only; the threshold is derived below the\n",
    "# injection point, so learning_rate IS a safe override):\n",
    "#     --params \"learning_rate=0.4,warmup_iterations=900,n_iterations=4900\"\n",
    "n_iterations       = 6800       # T:  t_c + 2000 at eta = 0.3\n",
    "warmup_iterations  = 2800       # t_h + 1: the flows start from the pair (t_h, t_h + 1)\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder);\n",
    "                                # must be >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP           red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted), one\n",
    "dt                 = 0.25       # unit of flow time per discrete iteration\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 2          # modes the constraint is assembled on (k <= this);\n",
    "                                # k = 1 is the closed form, k >= 2 goes through cvxpy\n",
    "                                # (k(k+1)/2 third-derivative evaluations per substep)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 3e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  CNN (Eric, 2026-09-28): at 1e-10 the\n",
    "                                # solve takes 7 LOBPCG iterations, 2.2 s, ten times an iteration --\n",
    "                                # 75% of a 30 s flow iteration.  runs/diag_cnn_eig-crf-a100-tol:\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam1 vs 1e-10\n",
    "                                #   1e-10  2.19     8          --\n",
    "                                #   1e-9   1.59     6          8.8e-6\n",
    "                                #   3e-9   0.99     4          1.2e-5   <- below the SDCP's ~1e-4\n",
    "                                #   1e-8   0.69     3          5.1e-5\n",
    "                                #   1e-7   0.39     2          1.3e-3\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*.\n",
    "                                # The constraint is always at S*; this widens the\n",
    "                                # band the linearised gap test sees, and the SDCP\n",
    "                                # zeroes whatever in it is not critical.  k > 0 is\n",
    "                                # therefore NOT contact (contact is tr X > 0).\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "# flow_dtype: the carrier of every flow's STATE (centre, momentum centre, rod\n",
    "# axis and log-amplitude, the endpoint pair, the central-flow state).  Gradients\n",
    "# and eigensolves stay at the model's float32; the cast happens once, at the\n",
    "# loss_fn boundary (_E in the lockstep cell).  'auto' = the model's dtype.\n",
    "flow_dtype         = 'float64'\n",
    "# floor_dtype: the arithmetic the round-off floor MODELS -- the discrete arm's\n",
    "# ('auto' = its iterate dtype, float32).  'float64' is the precision prediction\n",
    "# (the fp64 rerun lengthened GD's onset lag 216 -> 464).\n",
    "floor_dtype        = 'auto'\n",
    "# floor_rank: every tracked mode carries the floor.  A LITERAL, not n_eig: a\n",
    "# derived value here would be computed from the on-disk n_eig and silently\n",
    "# ignore an override.\n",
    "floor_rank         = 3\n",
    "# hatch_ulps: the probe hatch r_min = hatch_ulps * u * ||wbar|| at the handoff,\n",
    "# u the unit round-off of the DISCRETE arm's arithmetic -- 64 ulps of\n",
    "# resolvability for the odd-force read.  Never handoff-scaled.\n",
    "hatch_ulps         = 64\n",
    "endpoint_hatch     = 1          # 1 = the pair reads its odd force at r_min when closer\n",
    "                                # than the hatch and rescales it; 0 = as stored\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  threshold(eta*lam1)={2 * (1 + beta) / (1 - beta):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_hb_mlp_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Heavy-ball momentum on the MLP: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Heavy-ball momentum on the MLP (3072-50-50-10, SiLU), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_hb_mlp_cifar10.ipynb hb_mlp.ipynb -f params/hb_mlp.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/hb_mlp.yaml` | Figure 18, Table 5 | 26 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Heavy ball: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell.  Everything the lockstep cell needs to know about\n",
    "heavy ball is behind the interface defined here (`OPT`, `hyper`, `threshold`,\n",
    "`effective`, `discrete_step`, `stable_field`, `rod_field`, `central_free`,\n",
    "`central_sdcp`, `central_step`, `EndpointPair`, the floor wrappers); the\n",
    "lockstep, export, figure and summary cells are the same in every canonical\n",
    "notebook of the family.\n",
    "\n",
    "Heavy ball in the EMA parametrization, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(w_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$, threshold\n",
    "$S^\\star_{\\rm HB} = 2(1+\\beta)/(\\eta(1-\\beta))$ on $\\lambda_1(H)$, i.e.\n",
    "$\\eta\\lambda_1 = 38$ at $\\beta = 0.9$.  The flows are the paper's (section\n",
    "\"Rod Flow for Momentum Methods\" and appendix F):\n",
    "\n",
    "* **stable flow** -- the rod-free centre, $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)\\nabla L]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L - \\bar m]$, forward Euler.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\delta = -2\\delta + \\eta[\\beta\\gamma + (1-\\beta)\\llbracket g\\rrbracket]$,\n",
    "  $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$, the centre driven by\n",
    "  $\\bar g$; the rod block is $-(T_{\\rm lin} + I)$ per mode, so the rod grows at\n",
    "  the discrete flip's rate $|z| - 1$ exactly above the edge, and its unit\n",
    "  forward-Euler step is the map (claim \"centered heavy ball is a unit\n",
    "  forward-Euler step\").  Carried as (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$, $\\dot z' = T(z) - z'$\n",
    "  on the literal pair $(w, m), (w', m')$: the same ODE in endpoint\n",
    "  coordinates (`_rod_selfcheck` (c)), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)(\\nabla L + \\tfrac12\\mathcal T[\\Sigma])]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L + \\tfrac12\\mathcal T[\\Sigma] - \\bar m]$ with\n",
    "  $\\Sigma = UXU^\\top$ slaved by the velocity-level SDCP of appendix F\n",
    "  (prop. \"velocity-level persistence\"), in proximal form\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta)}{2}\\,\\mathcal G_U$; $k = 1$ in\n",
    "  closed form, $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time, in seconds, on\n",
    "toy losses: the rod rows equal $-(T_{\\rm lin}+I)$, the pair's unit step is the\n",
    "heavy-ball map, pair $\\equiv$ midpoint rows, the floor is antisymmetric on the\n",
    "pair, the central substep slides at $O(\\mathrm{d}t)$ with the gap at\n",
    "$O(\\mathrm{d}t^2)$, contacts without an impulse, agrees with `SDCPSolver` at\n",
    "$k = 1$, and reduces to gradient descent's program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# HEAVY BALL -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()`, the knobs resolved BELOW the papermill\n",
    "# injection point (the lockstep calls hyper() first thing), so nothing here\n",
    "# reads a hyperparameter at definition time.  EMA convention throughout:\n",
    "#     m <- beta m + (1-beta) g,   w <- w - eta m,   S* = 2(1+beta)/(eta(1-beta)).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='hb', name='heavy ball',\n",
    "    has_momentum=True,      # the state is z = (w, m); the rod is Delta = (delta, gamma)\n",
    "    has_nu=False,           # no second-moment estimate\n",
    "    lookahead=False,        # gradients are read at the centre itself\n",
    "    sharp_label=r'$\\eta\\lambda_1$',           # the plotted (effective) sharpness\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/(1-beta) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the threshold in the plotted units and on lambda(H).\"\"\"\n",
    "    s_eff = 2.0 * (1.0 + hp['beta']) / (1.0 - hp['beta'])\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    \"\"\"Raw Hessian eigenvalues -> the plotted units (eta*lambda for heavy ball).\"\"\"\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment `nu`:\n",
    "    none for heavy ball (the eigensolve runs on the raw Hessian, so its\n",
    "    eigenvectors are Euclidean-unit and every cosine is a genuine cosine).\"\"\"\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One heavy-ball step from (w, m) with gradient g at w.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    w1 = w - hp['eta'] * m1\n",
    "    return w1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the centre itself.\"\"\"\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: its position block.\"\"\"\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own):\n",
    "    dm/dt = (1-beta)(g - m),  dw/dt = -eta (m + dm/dt) = -eta (beta m + (1-beta) g).\n",
    "    `g` is grad L at the centre for the stable flow and the endpoint-mean\n",
    "    gradient gbar for the rods.  Returns (dw, dm, dnu).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    dw = -hp['eta'] * (m + dm)\n",
    "    return dw, dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, on the unit axis (u_pos, u_mom)\n",
    "    with h_r = [[g]]/||Delta|| the odd endpoint gradient per unit amplitude:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt)  =  -2 delta + eta (beta gamma + (1-beta) [[g]]).\n",
    "    The position row reads the UPDATED momentum row -- the paper's K\n",
    "    structure; per mode this is -(T_lin + I), the map's own rates.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units (for the\n",
    "    floor's m_j): eta*mbar.\"\"\"\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The EMA parameter of the optimizer's one-step map the floor is matched to.\"\"\"\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of EFFECTIVE sharpness\n",
    "    eta*lambda: the root of mu^2 + (3+beta-a) mu + 2(1+beta) - a = 0 with the\n",
    "    largest real part, a = (1-beta) eta lambda.  Complex on the rotating\n",
    "    branch (most of the approach at beta = 0.9), equal to the discrete |z| - 1\n",
    "    above the edge.  Its real part integrated over the approach is the trough\n",
    "    an unfloored rod would dig.\"\"\"\n",
    "    b = hp['beta']\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (3.0 + b) - a\n",
    "    disc = c * c - 4.0 * (2.0 * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`:\n",
    "    weight 2 off the diagonal, 1 on it, for contracting a vech-packed X against\n",
    "    a [binom(k+1,2), ...] array of pair quantities.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the central flow's rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the heavy-ball CENTRAL FLOW (appendix F,\n",
    "    \"velocity-level persistence\"):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(wbar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(wbar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(wbar), T[Sigma] = grad_w <H, Sigma>.\n",
    "    Sigma is in dwbar/dt directly (relative degree one), so persistence is\n",
    "    GD's velocity-level SDCP with the free velocity and the Sigma coefficient\n",
    "    substituted.  Forward Euler on both rows, gap linearised at wbar:\n",
    "\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta(1-beta)/2) Gram_U,\n",
    "\n",
    "    with H_U = diag(eigs_c), Gram_U = nabla_H nabla_H^T.  B ~ dt (beta = 0 IS\n",
    "    gradient descent's program line for line: self-check (d)).\n",
    "\n",
    "    Args (torch, one device, float32 or float64):\n",
    "      eigs_c     [k]                RAW eigenvalues of H(wbar) on the critical block\n",
    "      nabla_H    [binom(k+1,2), d]  rows grad_w (u_i^T H u_j), i <= j\n",
    "      wdot_free  [d]                -eta(beta mbar + (1-beta) grad L(wbar))\n",
    "      dt, hp, S_star                substep, knobs, RAW threshold 2(1+beta)/((1-beta) eta)\n",
    "      solver                        an SDCPSolver; unused when k == 1 and exact_k1\n",
    "      exact_k1                      k == 1: the closed form [-A/B]_+ instead of cvxpy\n",
    "      st                            the flow state (unused by heavy ball)\n",
    "    Returns (X, T_Sigma, A, B, info): X is [k,k] PSD, T_Sigma = T[U X U^T] is [d].\n",
    "    \"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta'] * (1.0 - hp['beta'])) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma force (T_Sigma None\n",
    "    below the band = the stable flow).\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return (w + dt * (wdot - hp['eta'] * c * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma), nu)\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"Position amplitude per sqrt(X): 1 (the constraint is on the centre).\"\"\"\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the PAIR of phase points z = (w, m),\n",
    "    z' = (w', m'), stored in the flow dtype (float64).\n",
    "\n",
    "    dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the heavy-ball map -- descent-\n",
    "    ascent on the phase-space edge coupling in the paper's K structure.  Pushed\n",
    "    through zbar = (z + z')/2, Delta = (z - z')/2 it is the midpoint rows\n",
    "    EXACTLY (`_rod_selfcheck` (c)); what differs is what is STORED: a rod that\n",
    "    loses hundreds of e-folds in ONE float64, against (axis, log-amplitude).\n",
    "    Delta = 0 is absorbing and rounding is deterministic, so the floor is\n",
    "    applied ANTISYMMETRICALLY (the endpoints move apart along each tracked\n",
    "    mode, the centre untouched).  Accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        \"\"\"The consecutive discrete pair placed as (wbar +- dhat, mbar +- ghat).\"\"\"\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        \"\"\"delta = (w - w')/2.\"\"\"\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"Both stored points are the same numbers: Delta is exactly zero and\n",
    "        (the field commuting with the swap) stays so.\"\"\"\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        in the pair's arithmetic; g_p, g_m are grad L at w and w' (or the\n",
    "        hatch's reconstruction).  Returns d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m      # T(z')\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p      # T(z)\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        \"\"\"The round-off floor, ANTISYMMETRIC on the pair's position block:\n",
    "        c_j -> sign(c_j) sqrt(c_j^2 + q_j) by moving the endpoints apart along\n",
    "        u_j; the centre is untouched.  Returns how many modes it dominated.\"\"\"\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.3, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode, and beta = 0\n",
    "    gives GD's ddelta/dt = -2 delta + eta [[g]];  (b) EndpointPair.step at dt = 1\n",
    "    is the heavy-ball map on the pair;  (c) the pair at dt = 0.1 (500 substeps,\n",
    "    non-quadratic loss) pushed through (zbar, Delta) equals the midpoint rows\n",
    "    integrated by forward Euler -- the mp-rod == ep-rod identity;  (d) the floor\n",
    "    is antisymmetric: the centre is untouched, each tracked component lands on\n",
    "    sqrt(c^2 + q), the momentum block is untouched;  (e) an equal pair reads\n",
    "    collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 50.0, 126.0, 127.5):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b], [-(1.0 - b) * lam, -(1.0 + b)]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * dd], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]),\n",
    "                          abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on a three-dimensional toy, L = (1/2) lam(y,z) x^2\n",
    "    - f_y y - f_z z with lam = lam0 + y + (kappa/2) z^2, so k = 1 with u1 = e_x,\n",
    "    grad lam1 = (0, 1, kappa z), T[u1 (x) u1] = grad lam1, and the velocity-level\n",
    "    multiplier sigma_cf = 2 [<grad lam1, dwbar/dt|_free>]_+ / (eta (1-b) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap with normal momentum: X finite = sigma_cf,\n",
    "          A + B X = 0, no impulse;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree to the solver's ~1e-4;\n",
    "      (d) beta = 0 is gradient descent's velocity-level SDCP.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / (1.0 - b)\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def wfree(m):\n",
    "        return central_free(gradL, m, None, hp, 0)[0]\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ wfree(m)), 0.0) / (eta * (1.0 - b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hp, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3),\n",
    "                                         wf, dt, hp, thr_raw, solver=solver, exact_k1=exact_k1)\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr_raw - lam0 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = thr_raw - lam0, 0.0\n",
    "        g = dlam(z)\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact, _, _, _, _, _ = substep(y, z, m, 0.1, exact_k1=True)\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    wf0 = -eta * gradL\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, wf0, 0.1, hp0, thr_raw, exact_k1=True)\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check: rows == -(T_lin+I) {_r[0]:.1e};  endpoint unit step == HB map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check: sliding median |X - sigma_cf|/sigma_cf \"\n",
    "      f\"{_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  \"\n",
    "      f\"max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (second)\")\n",
    "print(f\"                    contact: A + B X = 0 to {_c[2]:.1e}, |<grad lam1, mbar+ - mbar>|/dt {_c[3]:.2f} (no impulse);  \"\n",
    "      f\"k=1 closed form vs SDCPSolver {_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  The threshold\n",
    "# depends on beta, which IS overridable, so it is derived in the lockstep cell --\n",
    "# the CONFIG line printed there, not the prints at the bottom of this cell, is\n",
    "# the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  Nothing below depends on the loss\n",
    "#          except the window: the step size, handoff and length were probed for\n",
    "#          MSE, so a cross-entropy run passes its own, e.g.\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (heavy ball with cross entropy: not probed yet; the GD xent probes of\n",
    "#          2026-08-02 are in archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA convention:  m <- beta*m + (1-beta)*g,   w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/(1-beta) = 38 at beta = 0.9.  This is\n",
    "# NOT the classic 2(1+beta)/eta of m <- beta*m + g; the two conventions are the\n",
    "# same optimizer with eta_classic = eta_EMA*(1-beta), so eta = 0.3 here is a\n",
    "# classic-convention 0.03.\n",
    "beta               = 0.9\n",
    "learning_rate      = 0.30       # eta\n",
    "\n",
    "# ---- the window (n_samples = 5000; archive/THEORY.md, hb-tc-5000) -------------\n",
    "#   eta = 0.3   eta*lam1 crosses 38 at 4800, lam2 at 10400, lam3 enters the\n",
    "#               37.05 band at 22100 and is 37.93 at 30000, lam4 plateaus at 33.3\n",
    "#   eta = 0.4   lam1 at 2900, lam2 at 6500\n",
    "# Handoff 2000 iterations BEFORE the first crossing, 2000 after: the approach\n",
    "# (the floor's onset lag, the trough), the crossing, the ring and the arrest are\n",
    "# in the window, and the critical face is one-dimensional throughout (the\n",
    "# central flow runs its k = 1 closed form).  Two-mode window:\n",
    "#     --params \"warmup_iterations=11000,n_iterations=15000,central_rank=3\"\n",
    "# Second step size (raw knobs only; the threshold is derived below the\n",
    "# injection point, so learning_rate IS a safe override):\n",
    "#     --params \"learning_rate=0.4,warmup_iterations=900,n_iterations=4900\"\n",
    "n_iterations       = 6800       # T:  t_c + 2000 at eta = 0.3\n",
    "warmup_iterations  = 2800       # t_h + 1: the flows start from the pair (t_h, t_h + 1)\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder);\n",
    "                                # must be >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP           red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted), one\n",
    "dt                 = 0.25       # unit of flow time per discrete iteration\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 2          # modes the constraint is assembled on (k <= this);\n",
    "                                # k = 1 is the closed form, k >= 2 goes through cvxpy\n",
    "                                # (k(k+1)/2 third-derivative evaluations per substep)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*.\n",
    "                                # The constraint is always at S*; this widens the\n",
    "                                # band the linearised gap test sees, and the SDCP\n",
    "                                # zeroes whatever in it is not critical.  k > 0 is\n",
    "                                # therefore NOT contact (contact is tr X > 0).\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "# flow_dtype: the carrier of every flow's STATE (centre, momentum centre, rod\n",
    "# axis and log-amplitude, the endpoint pair, the central-flow state).  Gradients\n",
    "# and eigensolves stay at the model's float32; the cast happens once, at the\n",
    "# loss_fn boundary (_E in the lockstep cell).  'auto' = the model's dtype.\n",
    "flow_dtype         = 'float64'\n",
    "# floor_dtype: the arithmetic the round-off floor MODELS -- the discrete arm's\n",
    "# ('auto' = its iterate dtype, float32).  'float64' is the precision prediction\n",
    "# (the fp64 rerun lengthened GD's onset lag 216 -> 464).\n",
    "floor_dtype        = 'auto'\n",
    "# floor_rank: every tracked mode carries the floor.  A LITERAL, not n_eig: a\n",
    "# derived value here would be computed from the on-disk n_eig and silently\n",
    "# ignore an override.\n",
    "floor_rank         = 3\n",
    "# hatch_ulps: the probe hatch r_min = hatch_ulps * u * ||wbar|| at the handoff,\n",
    "# u the unit round-off of the DISCRETE arm's arithmetic -- 64 ulps of\n",
    "# resolvability for the odd-force read.  Never handoff-scaled.\n",
    "hatch_ulps         = 64\n",
    "endpoint_hatch     = 1          # 1 = the pair reads its odd force at r_min when closer\n",
    "                                # than the hatch and rescales it; 0 = as stored\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  threshold(eta*lam1)={2 * (1 + beta) / (1 - beta):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_hb_mlp_cifar10_rodavg.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Heavy-ball momentum on the MLP: time-averaged rod flow against central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Heavy-ball momentum on the MLP, as in `experiment_hb_mlp_cifar10`, with midpoint rod flow and central flow only. An observer averages the rod's extent matrix over windows of growing length (`avg_windows`, from `avg_start_iter`) and compares the average with central flow's covariance. It also measures how fast the rod's axis turns, against the linear turning law. The runs place the window where two or three eigenvalues are critical (k = 2 or 3). With `arms = 'mprod'` the notebook runs rod flow alone and compares its position and momentum extents, the two-cycle relation.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_hb_mlp_cifar10_rodavg.ipynb hb_rodavg_k2.ipynb -f params/hb_rodavg_k2.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/hb_rodavg_k2.yaml` | Figures 26 and 32 | 37 min |\n",
    "| `params/hb_rodavg_k3.yaml` | Figure 26 | 53 min |\n",
    "| `params/hb_two_cycle.yaml` | Figures 8, 30 and 31 | 15 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Heavy ball: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell.  Everything the lockstep cell needs to know about\n",
    "heavy ball is behind the interface defined here (`OPT`, `hyper`, `threshold`,\n",
    "`effective`, `discrete_step`, `stable_field`, `rod_field`, `central_free`,\n",
    "`central_sdcp`, `central_step`, `EndpointPair`, the floor wrappers); the\n",
    "lockstep, export, figure and summary cells are the same in every canonical\n",
    "notebook of the family.\n",
    "\n",
    "Heavy ball in the EMA parametrization, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(w_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$, threshold\n",
    "$S^\\star_{\\rm HB} = 2(1+\\beta)/(\\eta(1-\\beta))$ on $\\lambda_1(H)$, i.e.\n",
    "$\\eta\\lambda_1 = 38$ at $\\beta = 0.9$.  The flows are the paper's (section\n",
    "\"Rod Flow for Momentum Methods\" and appendix F):\n",
    "\n",
    "* **stable flow** -- the rod-free centre, $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)\\nabla L]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L - \\bar m]$, forward Euler.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\delta = -2\\delta + \\eta[\\beta\\gamma + (1-\\beta)\\llbracket g\\rrbracket]$,\n",
    "  $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$, the centre driven by\n",
    "  $\\bar g$; the rod block is $-(T_{\\rm lin} + I)$ per mode, so the rod grows at\n",
    "  the discrete flip's rate $|z| - 1$ exactly above the edge, and its unit\n",
    "  forward-Euler step is the map (claim \"centered heavy ball is a unit\n",
    "  forward-Euler step\").  Carried as (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$, $\\dot z' = T(z) - z'$\n",
    "  on the literal pair $(w, m), (w', m')$: the same ODE in endpoint\n",
    "  coordinates (`_rod_selfcheck` (c)), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)(\\nabla L + \\tfrac12\\mathcal T[\\Sigma])]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L + \\tfrac12\\mathcal T[\\Sigma] - \\bar m]$ with\n",
    "  $\\Sigma = UXU^\\top$ slaved by the velocity-level SDCP of appendix F\n",
    "  (prop. \"velocity-level persistence\"), in proximal form\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta)}{2}\\,\\mathcal G_U$; $k = 1$ in\n",
    "  closed form, $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time, in seconds, on\n",
    "toy losses: the rod rows equal $-(T_{\\rm lin}+I)$, the pair's unit step is the\n",
    "heavy-ball map, pair $\\equiv$ midpoint rows, the floor is antisymmetric on the\n",
    "pair, the central substep slides at $O(\\mathrm{d}t)$ with the gap at\n",
    "$O(\\mathrm{d}t^2)$, contacts without an impulse, agrees with `SDCPSolver` at\n",
    "$k = 1$, and reduces to gradient descent's program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# HEAVY BALL -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()`, the knobs resolved BELOW the papermill\n",
    "# injection point (the lockstep calls hyper() first thing), so nothing here\n",
    "# reads a hyperparameter at definition time.  EMA convention throughout:\n",
    "#     m <- beta m + (1-beta) g,   w <- w - eta m,   S* = 2(1+beta)/(eta(1-beta)).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='hb', name='heavy ball',\n",
    "    has_momentum=True,      # the state is z = (w, m); the rod is Delta = (delta, gamma)\n",
    "    has_nu=False,           # no second-moment estimate\n",
    "    lookahead=False,        # gradients are read at the centre itself\n",
    "    sharp_label=r'$\\eta\\lambda_1$',           # the plotted (effective) sharpness\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/(1-beta) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the threshold in the plotted units and on lambda(H).\"\"\"\n",
    "    s_eff = 2.0 * (1.0 + hp['beta']) / (1.0 - hp['beta'])\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    \"\"\"Raw Hessian eigenvalues -> the plotted units (eta*lambda for heavy ball).\"\"\"\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment `nu`:\n",
    "    none for heavy ball (the eigensolve runs on the raw Hessian, so its\n",
    "    eigenvectors are Euclidean-unit and every cosine is a genuine cosine).\"\"\"\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One heavy-ball step from (w, m) with gradient g at w.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    w1 = w - hp['eta'] * m1\n",
    "    return w1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the centre itself.\"\"\"\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: its position block.\"\"\"\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own):\n",
    "    dm/dt = (1-beta)(g - m),  dw/dt = -eta (m + dm/dt) = -eta (beta m + (1-beta) g).\n",
    "    `g` is grad L at the centre for the stable flow and the endpoint-mean\n",
    "    gradient gbar for the rods.  Returns (dw, dm, dnu).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    dw = -hp['eta'] * (m + dm)\n",
    "    return dw, dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, on the unit axis (u_pos, u_mom)\n",
    "    with h_r = [[g]]/||Delta|| the odd endpoint gradient per unit amplitude:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt)  =  -2 delta + eta (beta gamma + (1-beta) [[g]]).\n",
    "    The position row reads the UPDATED momentum row -- the paper's K\n",
    "    structure; per mode this is -(T_lin + I), the map's own rates.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units (for the\n",
    "    floor's m_j): eta*mbar.\"\"\"\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The EMA parameter of the optimizer's one-step map the floor is matched to.\"\"\"\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of EFFECTIVE sharpness\n",
    "    eta*lambda: the root of mu^2 + (3+beta-a) mu + 2(1+beta) - a = 0 with the\n",
    "    largest real part, a = (1-beta) eta lambda.  Complex on the rotating\n",
    "    branch (most of the approach at beta = 0.9), equal to the discrete |z| - 1\n",
    "    above the edge.  Its real part integrated over the approach is the trough\n",
    "    an unfloored rod would dig.\"\"\"\n",
    "    b = hp['beta']\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (3.0 + b) - a\n",
    "    disc = c * c - 4.0 * (2.0 * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`:\n",
    "    weight 2 off the diagonal, 1 on it, for contracting a vech-packed X against\n",
    "    a [binom(k+1,2), ...] array of pair quantities.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the central flow's rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the heavy-ball CENTRAL FLOW (appendix F,\n",
    "    \"velocity-level persistence\"):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(wbar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(wbar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(wbar), T[Sigma] = grad_w <H, Sigma>.\n",
    "    Sigma is in dwbar/dt directly (relative degree one), so persistence is\n",
    "    GD's velocity-level SDCP with the free velocity and the Sigma coefficient\n",
    "    substituted.  Forward Euler on both rows, gap linearised at wbar:\n",
    "\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta(1-beta)/2) Gram_U,\n",
    "\n",
    "    with H_U = diag(eigs_c), Gram_U = nabla_H nabla_H^T.  B ~ dt (beta = 0 IS\n",
    "    gradient descent's program line for line: self-check (d)).\n",
    "\n",
    "    Args (torch, one device, float32 or float64):\n",
    "      eigs_c     [k]                RAW eigenvalues of H(wbar) on the critical block\n",
    "      nabla_H    [binom(k+1,2), d]  rows grad_w (u_i^T H u_j), i <= j\n",
    "      wdot_free  [d]                -eta(beta mbar + (1-beta) grad L(wbar))\n",
    "      dt, hp, S_star                substep, knobs, RAW threshold 2(1+beta)/((1-beta) eta)\n",
    "      solver                        an SDCPSolver; unused when k == 1 and exact_k1\n",
    "      exact_k1                      k == 1: the closed form [-A/B]_+ instead of cvxpy\n",
    "      st                            the flow state (unused by heavy ball)\n",
    "    Returns (X, T_Sigma, A, B, info): X is [k,k] PSD, T_Sigma = T[U X U^T] is [d].\n",
    "    \"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta'] * (1.0 - hp['beta'])) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma force (T_Sigma None\n",
    "    below the band = the stable flow).\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return (w + dt * (wdot - hp['eta'] * c * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma), nu)\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"Position amplitude per sqrt(X): 1 (the constraint is on the centre).\"\"\"\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the PAIR of phase points z = (w, m),\n",
    "    z' = (w', m'), stored in the flow dtype (float64).\n",
    "\n",
    "    dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the heavy-ball map -- descent-\n",
    "    ascent on the phase-space edge coupling in the paper's K structure.  Pushed\n",
    "    through zbar = (z + z')/2, Delta = (z - z')/2 it is the midpoint rows\n",
    "    EXACTLY (`_rod_selfcheck` (c)); what differs is what is STORED: a rod that\n",
    "    loses hundreds of e-folds in ONE float64, against (axis, log-amplitude).\n",
    "    Delta = 0 is absorbing and rounding is deterministic, so the floor is\n",
    "    applied ANTISYMMETRICALLY (the endpoints move apart along each tracked\n",
    "    mode, the centre untouched).  Accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        \"\"\"The consecutive discrete pair placed as (wbar +- dhat, mbar +- ghat).\"\"\"\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        \"\"\"delta = (w - w')/2.\"\"\"\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"Both stored points are the same numbers: Delta is exactly zero and\n",
    "        (the field commuting with the swap) stays so.\"\"\"\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        in the pair's arithmetic; g_p, g_m are grad L at w and w' (or the\n",
    "        hatch's reconstruction).  Returns d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m      # T(z')\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p      # T(z)\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        \"\"\"The round-off floor, ANTISYMMETRIC on the pair's position block:\n",
    "        c_j -> sign(c_j) sqrt(c_j^2 + q_j) by moving the endpoints apart along\n",
    "        u_j; the centre is untouched.  Returns how many modes it dominated.\"\"\"\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.3, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode, and beta = 0\n",
    "    gives GD's ddelta/dt = -2 delta + eta [[g]];  (b) EndpointPair.step at dt = 1\n",
    "    is the heavy-ball map on the pair;  (c) the pair at dt = 0.1 (500 substeps,\n",
    "    non-quadratic loss) pushed through (zbar, Delta) equals the midpoint rows\n",
    "    integrated by forward Euler -- the mp-rod == ep-rod identity;  (d) the floor\n",
    "    is antisymmetric: the centre is untouched, each tracked component lands on\n",
    "    sqrt(c^2 + q), the momentum block is untouched;  (e) an equal pair reads\n",
    "    collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 50.0, 126.0, 127.5):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b], [-(1.0 - b) * lam, -(1.0 + b)]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * dd], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]),\n",
    "                          abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on a three-dimensional toy, L = (1/2) lam(y,z) x^2\n",
    "    - f_y y - f_z z with lam = lam0 + y + (kappa/2) z^2, so k = 1 with u1 = e_x,\n",
    "    grad lam1 = (0, 1, kappa z), T[u1 (x) u1] = grad lam1, and the velocity-level\n",
    "    multiplier sigma_cf = 2 [<grad lam1, dwbar/dt|_free>]_+ / (eta (1-b) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap with normal momentum: X finite = sigma_cf,\n",
    "          A + B X = 0, no impulse;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree to the solver's ~1e-4;\n",
    "      (d) beta = 0 is gradient descent's velocity-level SDCP.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / (1.0 - b)\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def wfree(m):\n",
    "        return central_free(gradL, m, None, hp, 0)[0]\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ wfree(m)), 0.0) / (eta * (1.0 - b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hp, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3),\n",
    "                                         wf, dt, hp, thr_raw, solver=solver, exact_k1=exact_k1)\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr_raw - lam0 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = thr_raw - lam0, 0.0\n",
    "        g = dlam(z)\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact, _, _, _, _, _ = substep(y, z, m, 0.1, exact_k1=True)\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    wf0 = -eta * gradL\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, wf0, 0.1, hp0, thr_raw, exact_k1=True)\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check: rows == -(T_lin+I) {_r[0]:.1e};  endpoint unit step == HB map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check: sliding median |X - sigma_cf|/sigma_cf \"\n",
    "      f\"{_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  \"\n",
    "      f\"max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (second)\")\n",
    "print(f\"                    contact: A + B X = 0 to {_c[2]:.1e}, |<grad lam1, mbar+ - mbar>|/dt {_c[3]:.2f} (no impulse);  \"\n",
    "      f\"k=1 closed form vs SDCPSolver {_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  The threshold\n",
    "# depends on beta, which IS overridable, so it is derived in the lockstep cell --\n",
    "# the CONFIG line printed there, not the prints at the bottom of this cell, is\n",
    "# the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  Nothing below depends on the loss\n",
    "#          except the window: the step size, handoff and length were probed for\n",
    "#          MSE, so a cross-entropy run passes its own, e.g.\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (heavy ball with cross entropy: not probed yet; the GD xent probes of\n",
    "#          2026-08-02 are in archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA convention:  m <- beta*m + (1-beta)*g,   w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/(1-beta) = 38 at beta = 0.9.  This is\n",
    "# NOT the classic 2(1+beta)/eta of m <- beta*m + g; the two conventions are the\n",
    "# same optimizer with eta_classic = eta_EMA*(1-beta), so eta = 0.3 here is a\n",
    "# classic-convention 0.03.\n",
    "beta               = 0.9\n",
    "learning_rate      = 0.30       # eta\n",
    "\n",
    "# ---- the window (n_samples = 5000; archive/THEORY.md, hb-tc-5000) -------------\n",
    "#   eta = 0.3   eta*lam1 crosses 38 at 4800, lam2 at 10400, lam3 enters the\n",
    "#               37.05 band at 22100 and is 37.93 at 30000, lam4 plateaus at 33.3\n",
    "#   eta = 0.4   lam1 at 2900, lam2 at 6500\n",
    "# Handoff 2000 iterations BEFORE the first crossing, 2000 after: the approach\n",
    "# (the floor's onset lag, the trough), the crossing, the ring and the arrest are\n",
    "# in the window, and the critical face is one-dimensional throughout (the\n",
    "# central flow runs its k = 1 closed form).  Two-mode window:\n",
    "#     --params \"warmup_iterations=11000,n_iterations=15000,central_rank=3\"\n",
    "# Second step size (raw knobs only; the threshold is derived below the\n",
    "# injection point, so learning_rate IS a safe override):\n",
    "#     --params \"learning_rate=0.4,warmup_iterations=900,n_iterations=4900\"\n",
    "# THE ROD-AVERAGING WINDOWS sit past the crossings, on a critical face of fixed\n",
    "# dimension; the rod settles for 500 iterations before the first block.\n",
    "#   k = 2 (the default): handoff 11000 (lam2 + 600), averaging 11500-15000;\n",
    "#         the central flow runs cvxpy every substep -- use an A100\n",
    "#   k = 1 (the control: the average stays rank one):\n",
    "#     --params \"warmup_iterations=2800,n_iterations=7301,avg_start_iter=5300,central_rank=2\"\n",
    "#         (lam1 crosses at 4800; averaging from 500 past it, clear of the onset and overshoot)\n",
    "#   k = 3: the central flow holds lam3 at 38 from ~29600 and lam4 stays 4.5-4.7 below\n",
    "#         (the central-only probe runs/experiment_hb_mlp_cifar10-k3probe-eta0.3, 20000-38000).\n",
    "#         Windows to 500, spelled out in bash as W=\"[1,$(seq -s, 10 10 500)]\":\n",
    "#     --params \"warmup_iterations=30000,n_iterations=33501,avg_start_iter=30500,central_rank=4,avg_windows=$W\"\n",
    "#         (run -canon-k3-lin500: 0.9 h on an A100, T_sat 500 with 6 blocks)\n",
    "# n_iterations is one past the last averaged iteration: a block's last flip\n",
    "# a_{t1-1} is recorded at iteration t1, which must exist.\n",
    "n_iterations       = 15001\n",
    "warmup_iterations  = 11000      # t_h + 1: the flows start from the pair (t_h, t_h + 1)\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder);\n",
    "                                # must be >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP           red\n",
    "arms               = 'mprod+central'   # the rod-averaging notebooks: the rod flow and the central flow\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted), one\n",
    "dt                 = 0.25       # unit of flow time per discrete iteration\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); one above the\n",
    "                                # face's dimension (2 for the k = 1 control);\n",
    "                                # k = 1 is the closed form, k >= 2 goes through cvxpy\n",
    "                                # (k(k+1)/2 third-derivative evaluations per substep)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*.\n",
    "                                # The constraint is always at S*; this widens the\n",
    "                                # band the linearised gap test sees, and the SDCP\n",
    "                                # zeroes whatever in it is not critical.  k > 0 is\n",
    "                                # therefore NOT contact (contact is tr X > 0).\n",
    "\n",
    "# ---- the time average (the rod-averaging cells 16-17) --------------------------\n",
    "# Blocks [t0, t0 + T) from avg_start_iter, one per window T and position; the\n",
    "# discrete flip a_t, the rod flow's delta and the central flow's Sigma (at each\n",
    "# block's midpoint) projected on the discrete arm's top-avg_m eigenvectors,\n",
    "# frozen at t0.  Windows need not divide anything; the longest with >= 3 blocks\n",
    "# is the table's \"saturated\" one.  The heavy-ball rod turns ~10x faster than\n",
    "# GD's (0.12 rad/it, archive/THEORY.md 2026-09-25/26), hence the shorter ladder.\n",
    "avg_start_iter     = 11500      # >= warmup_iterations: 500 iterations for the rod to settle\n",
    "avg_windows        = [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250]\n",
    "                                # linear, every 10 iterations to 250 (Eric, 2026-10-01): every run's PR has\n",
    "                                # made 90 % of its rise by T = 79-190 and is flat beyond 250\n",
    "avg_m              = 5          # the frozen basis; <= n_eig\n",
    "closure_horizon    = 200        # cell 17's closed (v, gamma~) system: each integrated prediction runs this many\n",
    "                                # iterations from the measured pair (2026-10-06)\n",
    "closure_every      = 100        # a new prediction opens every this many iterations (two open at a time)\n",
    "k_label            = None       # arms without 'central': the window's number of critical eigenvalues, read off a\n",
    "                                # central-flow run of the same configuration (its rank, rodavg.npz k_label); a label only\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "# flow_dtype: the carrier of every flow's STATE (centre, momentum centre, rod\n",
    "# axis and log-amplitude, the endpoint pair, the central-flow state).  Gradients\n",
    "# and eigensolves stay at the model's float32; the cast happens once, at the\n",
    "# loss_fn boundary (_E in the lockstep cell).  'auto' = the model's dtype.\n",
    "flow_dtype         = 'float64'\n",
    "# floor_dtype: the arithmetic the round-off floor MODELS -- the discrete arm's\n",
    "# ('auto' = its iterate dtype, float32).  'float64' is the precision prediction\n",
    "# (the fp64 rerun lengthened GD's onset lag 216 -> 464).\n",
    "floor_dtype        = 'auto'\n",
    "# floor_rank: every tracked mode carries the floor.  A LITERAL, not n_eig: a\n",
    "# derived value here would be computed from the on-disk n_eig and silently\n",
    "# ignore an override.\n",
    "floor_rank         = 3\n",
    "# hatch_ulps: the probe hatch r_min = hatch_ulps * u * ||wbar|| at the handoff,\n",
    "# u the unit round-off of the DISCRETE arm's arithmetic -- 64 ulps of\n",
    "# resolvability for the odd-force read.  Never handoff-scaled.\n",
    "hatch_ulps         = 64\n",
    "endpoint_hatch     = 1          # 1 = the pair reads its odd force at r_min when closer\n",
    "                                # than the hatch and rescales it; 0 = as stored\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  threshold(eta*lam1)={2 * (1 + beta) / (1 - beta):.4f}\")\n",
    "print(f\"avg_start_iter={avg_start_iter}  avg_windows={avg_windows}  avg_m={avg_m}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-md",
   "metadata": {},
   "source": [
    "## Time averaging and turning: the observer\n",
    "\n",
    "`lockstep_hook(event, **kw)` is called by the shared lockstep (the canonical\n",
    "cell, unchanged apart from its five guarded call sites) and writes only `AVG`.\n",
    "The blocks, the three projected objects and the turning series are documented\n",
    "at the top of the cell.  It runs its own self-tests at import: BW, PR, the\n",
    "top-$k$ cosine, the small-angle arc, and a vector turning in a plane whose\n",
    "window average climbs from PR 1 to 2.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-observer",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME AVERAGING AND TURNING -- the observer the lockstep calls (lockstep_hook)\n",
    "# =============================================================================\n",
    "# Shared by the rod-averaging notebooks.  The lockstep (the canonical cell,\n",
    "# unchanged) calls lockstep_hook(event, **kw) at five points; the hook reads the\n",
    "# discrete, rod-flow and central-flow state and writes only AVG.  Hyperparameters\n",
    "# are read at call time (the lockstep resolves hp, loss_fn, ... below papermill).\n",
    "#\n",
    "#   'disc'             every iteration: a_{t-1} (eq:decomp), the discrete basis at the cadence\n",
    "#   'rod_substep'      every rod-flow substep: delta, the rod's position half-difference\n",
    "#   'central_substep'  every central-flow substep: X_ce on crit_U (Sigma_central = U X U^T)\n",
    "#   'arm_cadence'      each arm's eigensolve: the turning law's predictions for the rod\n",
    "#   'iter_end'         closes blocks, captures Sigma_central at block midpoints\n",
    "#\n",
    "# Blocks: for each window T in avg_windows, consecutive non-overlapping blocks\n",
    "# [t0, t0 + T) from avg_start_iter.  Each block freezes the discrete arm's latest\n",
    "# top-avg_m eigenbasis U_f at t0; all three sources are projected on it:\n",
    "#   discrete   <a_t (x) a_t>_T          one sample per iteration\n",
    "#   rod flow   <delta (x) delta>_T      every substep, weight dt (one iteration = unit flow time)\n",
    "#   central    Sigma_central(t0 + floor(T/2)), the block's midpoint (section 8's\n",
    "#              Sigma_central(t) = (1/T) int_{t-T/2}^{t+T/2} Sigma_rod)\n",
    "# What falls outside U_f is kept as each source's leak.  No integer k enters:\n",
    "# k labels a run (the central flow's rank over the averaging span), nothing more.\n",
    "import math\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "# ---- metrics on m x m PSD blocks --------------------------------------------\n",
    "def _sym(A):\n",
    "    A = np.asarray(A, dtype=float)\n",
    "    return 0.5 * (A + A.T)\n",
    "\n",
    "\n",
    "def _psd_eig(A):\n",
    "    e, V = np.linalg.eigh(_sym(A))\n",
    "    return np.clip(e, 0.0, None)[::-1], V[:, ::-1]\n",
    "\n",
    "\n",
    "def _psd_sqrt(A):\n",
    "    e, V = _psd_eig(A)\n",
    "    return (V * np.sqrt(e)) @ V.T\n",
    "\n",
    "\n",
    "def bw_distance(A, B):\n",
    "    \"\"\"Bures-Wasserstein distance: d^2 = tr A + tr B - 2 tr (A^1/2 B A^1/2)^1/2.\"\"\"\n",
    "    rA = _psd_sqrt(A)\n",
    "    cross = float(np.trace(_psd_sqrt(rA @ _sym(B) @ rA)))\n",
    "    return math.sqrt(max(float(np.trace(A)) + float(np.trace(B)) - 2.0 * cross, 0.0))\n",
    "\n",
    "\n",
    "def bw_normalized(A, B):\n",
    "    \"\"\"d_BW(A, B) / sqrt(tr B): zero iff A = B; |sqrt(r) - 1| when A = r B.\"\"\"\n",
    "    trB = float(np.trace(B))\n",
    "    return bw_distance(A, B) / math.sqrt(trB) if trB > 0 else float('nan')\n",
    "\n",
    "\n",
    "def participation_ratio(A):\n",
    "    \"\"\"PR = (tr A)^2 / tr A^2 (appendix A).\"\"\"\n",
    "    e = _psd_eig(A)[0]\n",
    "    s2 = float((e * e).sum())\n",
    "    return float(e.sum()) ** 2 / s2 if s2 > 0 else float('nan')\n",
    "\n",
    "\n",
    "def top_cos(A, B, k):\n",
    "    \"\"\"Smallest principal-angle cosine between the top-k eigenspaces of A and B; NaN when\n",
    "    either has rank below k (its top-k space would hold an arbitrary null vector).\"\"\"\n",
    "    k = int(k)\n",
    "    if k < 1 or num_rank(_psd_eig(A)[0]) < k or num_rank(_psd_eig(B)[0]) < k:\n",
    "        return float('nan')\n",
    "    Va, Vb = _psd_eig(A)[1][:, :k], _psd_eig(B)[1][:, :k]\n",
    "    return float(np.clip(np.linalg.svd(Va.T @ Vb, compute_uv=False), 0.0, 1.0).min())\n",
    "\n",
    "\n",
    "def num_rank(e, rtol=1e-3):\n",
    "    e = np.asarray(e, dtype=float)\n",
    "    return int((e > rtol * e.max()).sum()) if e.size and e.max() > 0 else 0\n",
    "\n",
    "\n",
    "def _unit_d(x):\n",
    "    n = float(x.norm())\n",
    "    return x / n if n > 0 else x\n",
    "\n",
    "\n",
    "def _angle(u, v):\n",
    "    \"\"\"The unsigned angle between two lines (radians), robust at small angles.\"\"\"\n",
    "    c = abs(float(u @ v))\n",
    "    s = float((v - (u @ v) * u).norm()) if float(u.norm()) > 0 else 0.0\n",
    "    return math.atan2(s, c)\n",
    "\n",
    "\n",
    "# ---- the blocks ---------------------------------------------------------------\n",
    "class WindowBank:\n",
    "    \"\"\"Every window's blocks, and the per-iteration turning series.\"\"\"\n",
    "\n",
    "    SOURCES = ('disc', 'rod')\n",
    "    # the blocks also average the two-cycle image of gamma, -(eta/2) P^-1 gamma (two_cycle_image), beside delta\n",
    "    BLOCK_SOURCES = ('disc', 'rod', 'disc_eq', 'rod_eq')\n",
    "\n",
    "    def __init__(self, windows, start, m):\n",
    "        self.windows = [int(W) for W in windows]\n",
    "        self.start, self.m = int(start), int(m)\n",
    "        self.open = {W: [] for W in self.windows}\n",
    "        self.rows = {W: [] for W in self.windows}      # closed blocks: dicts of m x m matrices\n",
    "        self.U = None                                   # the discrete top-m basis, sign-gauged\n",
    "        self.a_last = None                              # a_{t-2}, for the discrete turning angle\n",
    "        self.v_last = None                              # the rod axis at the previous substep\n",
    "        self.arc = 0.0                                  # the rod axis' arc length this iteration\n",
    "        self.central = None                             # the last central substep's (X, U, scale)\n",
    "        self.eig_probe = None                           # lookahead optimizers: the rod's own solve at thetabar\n",
    "        self.ghat_prev = None                           # the discrete momentum half-difference, one step back\n",
    "        self.arc_full = 0.0                             # the full linear law's predicted arc this iteration\n",
    "        # the full linear law per iteration over the averaging span: rod (predicted arc in\n",
    "        # iteration t, beside turn['rod'][t]) and discrete (predicted angle a_{t-1} -> a_t,\n",
    "        # beside turn['disc'][t])\n",
    "        self.full = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.k_central = []                             # the central flow's rank at each capture\n",
    "        self.turn = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.coord = dict(rod=np.full((int(n_iterations), self.m), np.nan),\n",
    "                          disc=np.full((int(n_iterations), self.m), np.nan))\n",
    "        self.pred = dict(t=[], lin=[], slow=[], std_v=[], share=[], disc_t=[], disc_lin=[])\n",
    "        # the closed (v, gamma~) system (lin_rows, Closure, two_cycle_image below), over the span\n",
    "        _n = int(n_iterations)\n",
    "        self.clos = {s: Closure(globals().get('closure_horizon', 200), globals().get('closure_every', 100))\n",
    "                     for s in self.SOURCES}\n",
    "        # instantaneous gamma~ row, per iteration: |measured change|, |predicted change|, |difference|, |gamma~|\n",
    "        self.inst = {s: {k: np.full(_n, np.nan) for k in ('meas', 'pred', 'err', 'gt')} for s in self.SOURCES}\n",
    "        # the two-cycle relation, per iteration: |delta_2c| / |delta| and cos(delta_2c, delta), delta_2c the\n",
    "        # position extent a two-cycle pairs with the measured gamma; and delta_2c / |delta| on the basis\n",
    "        self.tc = {s: dict(ratio=np.full(_n, np.nan), cos=np.full(_n, np.nan)) for s in self.SOURCES}\n",
    "        self.rod_ctx = None                              # (c, nu, gbar, s) at the rod's last substep\n",
    "        self.rod_last = None                             # (delta, gamma, H phi) at the rod's last substep\n",
    "        self.rod_pend = None                             # (gamma~, predicted increment over the next substep)\n",
    "        self.gacc = None                                 # this iteration's [measured, predicted] gamma~ change\n",
    "        self.disc_pend = None                            # (index, gamma~, the map's predicted gamma~ there)\n",
    "\n",
    "    # -- the basis: the discrete arm's top-m cadence eigenvectors, orthonormalised (a\n",
    "    # preconditioned eigensolve -- RMSProp, Adam -- returns P-orthonormal right\n",
    "    # eigenvectors of P^-1 H, and every projection below is Euclidean), then rotated\n",
    "    # inside their span onto the previous basis (orthogonal Procrustes).  On a critical\n",
    "    # face the pinned eigenvalues are degenerate and the solver returns an arbitrary\n",
    "    # rotation of the face; the aligned basis keeps the coordinate series continuous.\n",
    "    # Every block metric is invariant to the basis inside the span.\n",
    "    def set_basis(self, U):\n",
    "        Un = ortho_track(U.detach().double(), self.m).clone()\n",
    "        if self.U is not None:\n",
    "            P, _, Qt = torch.linalg.svd(Un.T @ self.U)\n",
    "            Un = Un @ (P @ Qt)\n",
    "        self.U = Un\n",
    "\n",
    "    def open_blocks(self, t):\n",
    "        if self.U is None or t < self.start:\n",
    "            return\n",
    "        for W in self.windows:\n",
    "            # the discrete a_{t0+W-1} arrives at iteration t0 + W, which must exist\n",
    "            if (t - self.start) % W == 0 and t + W <= int(n_iterations) - 1:\n",
    "                self.open[W].append(dict(t0=t, t1=t + W, t_mid=t + W // 2, U=self.U,\n",
    "                                         S={s: np.zeros((self.m, self.m)) for s in self.BLOCK_SOURCES},\n",
    "                                         tot={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         wsum={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         S_central=None, central_full=float('nan'), contact=False))\n",
    "\n",
    "    def add(self, src, idx, v, weight):\n",
    "        \"\"\"Route one sample (a vector, flow dtype or float32) to the blocks holding index idx.\"\"\"\n",
    "        vd = None\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t0'] <= idx < b['t1']:\n",
    "                    if vd is None:\n",
    "                        vd = v.detach().double()\n",
    "                    c = (b['U'].T @ vd).cpu().numpy()\n",
    "                    b['S'][src] += weight * np.outer(c, c)\n",
    "                    b['tot'][src] += weight * float(vd @ vd)\n",
    "                    b['wsum'][src] += weight\n",
    "\n",
    "    def capture_central(self, t):\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t_mid'] != t or b['S_central'] is not None:\n",
    "                    continue\n",
    "                b['S_central'] = np.zeros((self.m, self.m))\n",
    "                if self.central is not None:\n",
    "                    X, Uc, scale = self.central\n",
    "                    Xd, Ucd = X.detach().double(), Uc.detach().double()\n",
    "                    R = (b['U'].T @ Ucd)                                # m x k\n",
    "                    b['S_central'] = (R @ Xd @ R.T).cpu().numpy() * scale ** 2\n",
    "                    b['central_full'] = float((Xd * (Ucd.T @ Ucd)).sum()) * scale ** 2\n",
    "                    b['contact'] = bool(float(torch.diagonal(Xd).sum()) > 0.0)\n",
    "                    self.k_central.append(num_rank(torch.linalg.eigvalsh(Xd).cpu().numpy()))\n",
    "                else:\n",
    "                    b['central_full'] = 0.0\n",
    "\n",
    "    def close_blocks(self, t):\n",
    "        for W in self.windows:\n",
    "            keep = []\n",
    "            for b in self.open[W]:\n",
    "                if b['t1'] > t:\n",
    "                    keep.append(b)\n",
    "                    continue\n",
    "                row = dict(t0=b['t0'], t1=b['t1'], t_mid=b['t_mid'], contact=b['contact'])\n",
    "                for s in self.BLOCK_SOURCES:\n",
    "                    ws = b['wsum'][s]\n",
    "                    row[f'S_{s}'] = b['S'][s] / ws if ws > 0 else np.full((self.m, self.m), np.nan)\n",
    "                    row[f'leak_{s}'] = 1.0 - float(np.trace(b['S'][s])) / b['tot'][s] if b['tot'][s] > 0 else float('nan')\n",
    "                    row[f'n_{s}'] = ws\n",
    "                row['S_central'] = b['S_central'] if b['S_central'] is not None else np.full((self.m, self.m), np.nan)\n",
    "                trf = b['central_full']\n",
    "                row['leak_central'] = (1.0 - float(np.trace(row['S_central'])) / trf) if trf > 0 else float('nan')\n",
    "                self.rows[W].append(row)\n",
    "            self.open[W] = keep\n",
    "\n",
    "    def k_label(self):\n",
    "        return int(np.median(self.k_central)) if self.k_central else 0\n",
    "\n",
    "\n",
    "# ---- the turning law, for every optimizer ------------------------------------------\n",
    "# The rod's axis v turns at ||(mu(M) v)_perp|| (eq:turning-law; appendix H for the\n",
    "# momentum members): M the operator whose eigenvalues the eigensolve returns -- H, or\n",
    "# P^-1 H for the pencil of RMSProp and Adam (P = precond's vector) -- and mu =\n",
    "# rod_slow_root on them in the plotted units.  To first order near the edge this is\n",
    "# s ||(M v)_perp||, s = d mu / d lambda at the raw threshold S_star: eta for GD and\n",
    "# heavy ball, 1 for RMSProp and Adam (their pencil carries eta), and\n",
    "# (1-b)(1+2b)^2/(1+3b) eta for Nesterov.  M acts where the rod reads its jump,\n",
    "# probe_centre (the lookahead thetabar for Nesterov, the centre otherwise).\n",
    "_SLOPE = {}\n",
    "\n",
    "\n",
    "def turn_slope():\n",
    "    \"\"\"s = d mu / d lambda (raw units) at S_star, a central difference of rod_slow_root.\"\"\"\n",
    "    if 'v' not in _SLOPE:\n",
    "        h = 1e-7 * float(S_star)       # heavy ball's root branches 7e-4 below S*: keep h well inside\n",
    "        mu = lambda x: float(np.real(np.ravel(rod_slow_root(effective(np.array([x]), hp), hp))[0]))\n",
    "        _SLOPE['v'] = (mu(float(S_star) + h) - mu(float(S_star) - h)) / (2.0 * h)\n",
    "    return _SLOPE['v']\n",
    "\n",
    "\n",
    "# ---- the full linear law: the rows themselves, nothing slaved --------------------------\n",
    "# The first-order and slow-manifold laws above assume the momentum half-difference gamma\n",
    "# is slaved to delta (one real rate per mode).  For heavy ball / Adam the rod block's two\n",
    "# rates are 0 and -(1-beta) at S* and go complex just below it, so that fails there.  The\n",
    "# full linear law keeps the whole (delta, gamma) state: the optimizer's own rod rows\n",
    "# (rod_field) with the odd jump linearised, [[g]] = H(c) phi, phi = probe_axis(delta, gamma),\n",
    "# at the gradient point c.  The rod's axis then turns at ||(ddelta/dt)_perp|| / ||delta||.\n",
    "# At dt = 1 the same rows are the map on the flip pair (z + F(z) = -T_lin z, every flow\n",
    "# cell's self-check), so the discrete flip's next direction is a + F_pos(a, b), b the\n",
    "# momentum flip.  For GD / RMSProp (no gamma) this is the first-order law exactly.\n",
    "def lin_rows(c, u_pos, u_mom, nu, gbar, t, amp=1.0):\n",
    "    \"\"\"Both rows on the pair (u_pos, u_mom), jump linearised, [[g]] = H(c) phi.  The frozen\n",
    "    preconditioner of RMSProp / Adam reads the odd force at amp times the pair (amp = 1: the\n",
    "    pair is at the rod's own amplitude; a unit-normalised prediction passes the measured one).\n",
    "    Returns (f_pos, f_mom or None, H phi).\"\"\"\n",
    "    phi = probe_axis(u_pos, u_mom, hp)\n",
    "    pn = float(phi.norm())\n",
    "    if pn > 0:\n",
    "        Hphi = loss_fn.D(c, 2, (phi / pn).to(c.dtype)).double() * pn\n",
    "    else:\n",
    "        Hphi = torch.zeros_like(u_pos)\n",
    "    f_pos, f_mom = rod_field(u_pos, u_mom, Hphi, None, nu, hp, t, gbar=gbar, h_amp=Hphi * amp)\n",
    "    return f_pos.double(), (f_mom.double() if f_mom is not None else None), Hphi\n",
    "\n",
    "\n",
    "def full_field(c, u_pos, u_mom, nu, gbar, t):\n",
    "    \"\"\"The rows' position field on the pair (u_pos, u_mom), at amplitude, jump linearised.\"\"\"\n",
    "    return lin_rows(c, u_pos, u_mom, nu, gbar, t)[0]\n",
    "\n",
    "\n",
    "# ---- the closed (v, gamma~) system: gamma~ = gamma / ||delta|| (section 8.4) ------------------\n",
    "# Dividing the linear rows by s = ||delta|| gives the pair (v, gamma~) = (delta, gamma)/||delta||;\n",
    "# the products in its gamma~ row come only from that division, so the pair is the direction of\n",
    "# the linear rows.  Three tests, all on the rows lin_rows evaluates:\n",
    "#   instantaneous  the gamma~ row against the measured change of gamma~, every substep (rod) and\n",
    "#                  every iteration (discrete, the map at dt = 1) -- gamma~'s twin of the turning test\n",
    "#   closure        the pair integrated forward from the measured state for closure_horizon\n",
    "#                  iterations, reseeded every closure_every, with H read along the measured centre's\n",
    "#                  path; against the measured axis and gamma~, and against the persistence baseline\n",
    "#                  (how far the measured pair itself moved since the seed).  H frozen at the seed was\n",
    "#                  tried and dropped (2026-10-06): it fails within 10-25 iterations, H moving on the\n",
    "#                  turning time scale (runs/*-closure-k2)\n",
    "#   two-cycle      the position extent a two-cycle pairs with the measured gamma (two_cycle_image),\n",
    "#                  against the measured delta\n",
    "def two_cycle_image(u_mom, nu, gbar, h_amp, t, hpx=None):\n",
    "    \"\"\"The position extent that the rows at rest pair with the momentum extent u_mom.  Every\n",
    "    member's rows are elementwise affine in (delta, gamma, [[g]]) at a frozen preconditioner, so\n",
    "    unit probes give the coefficients; eliminating [[g]] between the rows at rest gives\n",
    "    delta = -(p_gamma - p_jump m_gamma / m_jump) / p_delta * gamma: -eta gamma / 2 for heavy ball\n",
    "    and Nesterov, -D gamma / 2 for Adam, -D gamma / (1 + c) for AdamW.\"\"\"\n",
    "    h = hp if hpx is None else hpx\n",
    "    e, z = torch.ones_like(u_mom), torch.zeros_like(u_mom)\n",
    "    p_d, _ = rod_field(e, z, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_g, m_g = rod_field(z, e, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_j, m_j = rod_field(z, z, e, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    return (-(p_g - p_j * m_g / m_j) / p_d).double() * u_mom.double()\n",
    "\n",
    "\n",
    "class Closure:\n",
    "    \"\"\"The integrated (v, gamma~) predictions for one source ('rod' or 'disc'), H read along the path.\"\"\"\n",
    "\n",
    "    def __init__(self, horizon, every):\n",
    "        self.H, self.every = int(horizon), int(every)\n",
    "        self.live = []                                   # open predictions\n",
    "        self.done = []                                   # closed: dicts of (H+1,) series\n",
    "        self.t0 = []\n",
    "\n",
    "    @staticmethod\n",
    "    def _unit_pair(d, g):\n",
    "        n = float(d.norm())\n",
    "        return d / n, (g / n if g is not None else None)\n",
    "\n",
    "    def seed(self, t0, d, g):\n",
    "        \"\"\"Open a prediction at the measured pair (d, g).\"\"\"\n",
    "        v0, gt0 = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        rec = {k: np.full(self.H + 1, np.nan) for k in ('ang', 'gerr', 'bang', 'bg')}\n",
    "        self.live.append(dict(t0=int(t0), dp=v0.clone(), gp=(gt0.clone() if gt0 is not None else None),\n",
    "                              v0=v0, gt0=gt0, rec=rec))\n",
    "\n",
    "    def advance(self, ctx, step, t):\n",
    "        \"\"\"Euler-advance every open prediction by `step` flow time; ctx = (c, nu, gbar, s), the\n",
    "        measured centre's state where the step reads H.\"\"\"\n",
    "        c, nu, gbar, s = ctx\n",
    "        for p in self.live:\n",
    "            f_pos, f_mom, _ = lin_rows(c, p['dp'], p['gp'], nu, gbar, t, amp=s)\n",
    "            dp = p['dp'] + step * f_pos\n",
    "            gp = p['gp'] + step * f_mom if p['gp'] is not None else None\n",
    "            p['dp'], p['gp'] = self._unit_pair(dp, gp)\n",
    "\n",
    "    def record(self, idx, d, g):\n",
    "        \"\"\"Score every open prediction against the measured pair at index idx; close the full ones.\"\"\"\n",
    "        v, gt = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        keep = []\n",
    "        for p in self.live:\n",
    "            age = int(idx) - p['t0']\n",
    "            if 0 <= age <= self.H:\n",
    "                r = p['rec']\n",
    "                r['ang'][age] = _angle(p['dp'], v)\n",
    "                r['bang'][age] = _angle(p['v0'], v)\n",
    "                if gt is not None and p['gp'] is not None:\n",
    "                    gn = float(gt.norm())\n",
    "                    r['gerr'][age] = float((p['gp'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "                    r['bg'][age] = float((p['gt0'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "            if age >= self.H:\n",
    "                self.done.append(p['rec'])\n",
    "                self.t0.append(p['t0'])\n",
    "            else:\n",
    "                keep.append(p)\n",
    "        self.live = keep\n",
    "\n",
    "    def due(self, idx, last):\n",
    "        \"\"\"Whether a prediction opens at index idx (it must close by index `last`).\"\"\"\n",
    "        return (idx >= int(avg_start_iter) and (idx - int(avg_start_iter)) % self.every == 0\n",
    "                and idx + self.H <= last)\n",
    "\n",
    "\n",
    "def perp_norm(c, v, P):\n",
    "    \"\"\"||(M v)_perp|| for a unit float64 v: M = P^-1 H at the point c (H when P is None).\"\"\"\n",
    "    Mv = loss_fn.D(c, 2, v.to(c.dtype)).double()\n",
    "    if P is not None:\n",
    "        Mv = Mv / P.P.double()\n",
    "    return float((Mv - (v @ Mv) * v).norm())\n",
    "\n",
    "\n",
    "def lockstep_hook(event, **kw):\n",
    "    \"\"\"The lockstep's observer: reads state, writes AVG only.\"\"\"\n",
    "    t = kw.get('t')\n",
    "    if event == 'disc':\n",
    "        if kw['lam_eff'] is not None:\n",
    "            AVG.set_basis(kw['U'])\n",
    "        AVG.open_blocks(t)\n",
    "        # the momentum flip b_{t-1} = (-1)^(t-1) (ghat_{t-1} - ghat_t)/2, a_{t-1}'s partner\n",
    "        gh, b = kw['ghat'], None\n",
    "        if gh is not None:\n",
    "            if AVG.ghat_prev is not None:\n",
    "                b = ((-1.0) ** (t - 1)) * 0.5 * (AVG.ghat_prev.double() - gh.double())\n",
    "            AVG.ghat_prev = gh.detach().clone()\n",
    "        a = kw['a']                                     # a_{t-1}\n",
    "        if a is None:\n",
    "            return\n",
    "        ad = a.detach().double()\n",
    "        an = float(ad.norm())\n",
    "        if an <= 0:\n",
    "            return\n",
    "        au = ad / an\n",
    "        if AVG.a_last is not None:\n",
    "            AVG.turn['disc'][t - 1] = _angle(AVG.a_last, au)\n",
    "        AVG.a_last = au\n",
    "        if AVG.U is not None:\n",
    "            AVG.coord['disc'][t - 1] = (AVG.U.T @ au).cpu().numpy()\n",
    "        if t - 1 >= int(avg_start_iter) and (gh is None or b is not None):\n",
    "            # the full linear law: the map's rows at dt = 1 carry (a_{t-1}, b_{t-1}) to a_t\n",
    "            c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "            f_pos, f_mom, Hphi = lin_rows(c, ad, b, kw['nu'], kw['g'], t)\n",
    "            AVG.full['disc'][t] = _angle(au, _unit_d(ad + f_pos))\n",
    "            idx = t - 1\n",
    "            if b is not None:\n",
    "                bd = b.double()\n",
    "                gt = bd / an\n",
    "                # gamma~'s row: the map's prediction for this flip, made one iteration back\n",
    "                if AVG.disc_pend is not None and AVG.disc_pend[0] == idx:\n",
    "                    _, gt_prev, gt_pred = AVG.disc_pend\n",
    "                    AVG.inst['disc']['meas'][idx] = float((gt - gt_prev).norm())\n",
    "                    AVG.inst['disc']['pred'][idx] = float((gt_pred - gt_prev).norm())\n",
    "                    AVG.inst['disc']['err'][idx] = float((gt - gt_pred).norm())\n",
    "                    AVG.inst['disc']['gt'][idx] = float(gt.norm())\n",
    "                AVG.disc_pend = (idx + 1, gt, (bd + f_mom) / float((ad + f_pos).norm()))\n",
    "                # the two-cycle relation\n",
    "                deq = two_cycle_image(bd, kw['nu'], kw['g'], Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['disc']['ratio'][idx] = dqn / an\n",
    "                AVG.tc['disc']['cos'][idx] = float(deq @ ad) / (dqn * an) if dqn > 0 else float('nan')\n",
    "                AVG.add('disc_eq', idx, deq, 1.0)\n",
    "            # the closed system integrated: score, open, then carry every prediction to a_t\n",
    "            cl = AVG.clos['disc']\n",
    "            cl.record(idx, ad, b)\n",
    "            if cl.due(idx, int(n_iterations) - 2):\n",
    "                cl.seed(idx, ad, b)\n",
    "                cl.record(idx, ad, b)\n",
    "            cl.advance((c, kw['nu'], kw['g'], an), 1.0, t)\n",
    "        if t - 1 >= int(warmup_iterations):\n",
    "            AVG.add('disc', t - 1, ad, 1.0)\n",
    "            if kw['lam_eff'] is not None:\n",
    "                # the first-order law on the discrete flip: s ||(M a)_perp|| / ||a|| at the midpoint's\n",
    "                # gradient point, under the preconditioner this step used\n",
    "                c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "                AVG.pred['disc_t'].append(t)\n",
    "                AVG.pred['disc_lin'].append(turn_slope() * perp_norm(c, au, kw['P']))\n",
    "    elif event == 'rod_substep':\n",
    "        if kw['arm'] != 'mprod':\n",
    "            return\n",
    "        delta, gam = kw['rod'].get_delta_gamma()\n",
    "        delta = delta.detach().double()\n",
    "        gam = gam.detach().double() if gam.numel() > 0 else None\n",
    "        dn = float(delta.norm())\n",
    "        if dn > 0:\n",
    "            v = delta / dn\n",
    "            if AVG.v_last is not None:\n",
    "                AVG.arc += _angle(AVG.v_last, v)\n",
    "            AVG.v_last = v\n",
    "            if t >= int(avg_start_iter):\n",
    "                # the full linear law at this substep's state: ||(ddelta/dt)_perp|| / ||delta|| dt\n",
    "                S = kw['S']\n",
    "                c = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "                gbar = loss_fn.grad_and_value(c)[0] if S.get('nu') is not None else None\n",
    "                f_pos, f_mom, Hphi = lin_rows(c, delta, gam, S.get('nu'), gbar, t)\n",
    "                AVG.arc_full += float((f_pos - (v @ f_pos) * v).norm()) / dn * float(dt)\n",
    "                if gam is not None:\n",
    "                    # gamma~'s row, d gamma~/dt = f_mom/s - (ds/dt / s) gamma~: its prediction for the\n",
    "                    # next substep, and the measured change over the substep just taken\n",
    "                    gt = gam / dn\n",
    "                    if AVG.rod_pend is not None:\n",
    "                        if AVG.gacc is None:\n",
    "                            AVG.gacc = [torch.zeros_like(gt), torch.zeros_like(gt)]\n",
    "                        AVG.gacc[0] += gt - AVG.rod_pend[0]\n",
    "                        AVG.gacc[1] += AVG.rod_pend[1]\n",
    "                    AVG.rod_pend = (gt, float(dt) * (f_mom / dn - (float(v @ f_pos) / dn) * gt))\n",
    "                # the closed system integrated: carry every prediction over the substep just taken,\n",
    "                # H read where the rod read it (the previous substep's state)\n",
    "                if AVG.rod_ctx is not None:\n",
    "                    AVG.clos['rod'].advance(AVG.rod_ctx, float(dt), t)\n",
    "                AVG.rod_ctx = (c, S.get('nu'), gbar, dn)\n",
    "                AVG.rod_last = (delta, gam, Hphi)\n",
    "                if gam is not None:\n",
    "                    # the two-cycle image of gamma, averaged beside delta (same index, same weight)\n",
    "                    AVG.add('rod_eq', t - 1, two_cycle_image(gam, S.get('nu'), gbar, Hphi, t), float(dt))\n",
    "        # iteration t's substeps cover flow time (t-1, t] (the end state is dhat_t's): index\n",
    "        # t-1, the flip a_{t-1} centred at t - 1/2 -- the canonical pairing of cos_a_disc\n",
    "        AVG.add('rod', t - 1, delta, float(dt))\n",
    "    elif event == 'central_substep':\n",
    "        AVG.central = (kw['X'], kw['U'], float(kw['scale'])) if kw['X'] is not None else None\n",
    "    elif event == 'arm_cadence':\n",
    "        if kw['arm'] != 'mprod' or AVG.v_last is None:\n",
    "            return\n",
    "        # the turning law (eq:turning-law) at the rod's gradient point: first order\n",
    "        # s ||(M v)_perp|| (std_v = ||(M v)_perp||, eta std_v(H) for GD), and the slow-manifold\n",
    "        # form ||(mu(M) v_f)_perp|| on the top modes of M at that same point, v_f = U c the\n",
    "        # modal projection of v on their span (c = U^T P v: the pencil's U is P-orthonormal;\n",
    "        # P = I without one), mu from rod_slow_root (for GD eta lambda - 2, the same law in\n",
    "        # the face).  The arm's cadence solve is at the centre; a lookahead optimizer's\n",
    "        # gradient point is thetabar, so the observer runs its own warm-started solve there.\n",
    "        v = AVG.v_last\n",
    "        S = kw['S']\n",
    "        P = kw['P']\n",
    "        c_pt = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "        std_v = perp_norm(c_pt, v, P)\n",
    "        if OPT['lookahead']:\n",
    "            if AVG.eig_probe is None:\n",
    "                AVG.eig_probe = WarmStartEigSolver(loss_fn, c_pt, initial_neigs=int(kw['U'].shape[1]),\n",
    "                                                   chunk_size=EIG_CHUNK)\n",
    "            eigs_p, U_p, _ = AVG.eig_probe.update(c_pt, P=P)\n",
    "            U, lam_eff = U_p.detach().double(), effective(eigs_p, hp)\n",
    "        else:\n",
    "            U, lam_eff = kw['U'].detach().double(), kw['lam_eff']\n",
    "        c = U.T @ (v * P.P.double() if P is not None else v)\n",
    "        vf = U @ c\n",
    "        # the face share: the Euclidean fraction of the axis in the top modes' span (<= 1)\n",
    "        share = float((ortho_track(U, U.shape[1]).T @ v).norm())\n",
    "        mu = torch.as_tensor(np.real(np.asarray(rod_slow_root(lam_eff.detach().double().cpu().numpy(), hp))),\n",
    "                             dtype=torch.float64, device=U.device)\n",
    "        nf = float(vf.norm())\n",
    "        if nf > 0:\n",
    "            vh = vf / nf\n",
    "            wv = U @ (mu * c) / nf\n",
    "            slow = float((wv - (vh @ wv) * vh).norm())\n",
    "        else:\n",
    "            slow = float('nan')\n",
    "        AVG.pred['t'].append(t)\n",
    "        AVG.pred['lin'].append(turn_slope() * std_v)\n",
    "        AVG.pred['slow'].append(slow)\n",
    "        AVG.pred['std_v'].append(std_v)\n",
    "        AVG.pred['share'].append(share)\n",
    "    elif event == 'iter_end':\n",
    "        if t >= int(warmup_iterations) and AVG.v_last is not None:\n",
    "            AVG.turn['rod'][t] = AVG.arc\n",
    "            if AVG.U is not None:\n",
    "                AVG.coord['rod'][t] = (AVG.U.T @ AVG.v_last).cpu().numpy()\n",
    "        if t >= int(avg_start_iter) and AVG.v_last is not None:\n",
    "            AVG.full['rod'][t] = AVG.arc_full\n",
    "        if t >= int(avg_start_iter) and AVG.rod_last is not None:\n",
    "            delta, gam, Hphi = AVG.rod_last\n",
    "            dn = float(delta.norm())\n",
    "            if gam is not None:\n",
    "                if AVG.gacc is not None:\n",
    "                    AVG.inst['rod']['meas'][t] = float(AVG.gacc[0].norm())\n",
    "                    AVG.inst['rod']['pred'][t] = float(AVG.gacc[1].norm())\n",
    "                    AVG.inst['rod']['err'][t] = float((AVG.gacc[0] - AVG.gacc[1]).norm())\n",
    "                    AVG.inst['rod']['gt'][t] = float(gam.norm()) / dn\n",
    "                c, nu_c, gbar_c, _ = AVG.rod_ctx\n",
    "                deq = two_cycle_image(gam, nu_c, gbar_c, Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['rod']['ratio'][t] = dqn / dn\n",
    "                AVG.tc['rod']['cos'][t] = float(deq @ delta) / (dqn * dn) if dqn > 0 else float('nan')\n",
    "            cl = AVG.clos['rod']\n",
    "            cl.record(t, delta, gam)\n",
    "            if cl.due(t, int(n_iterations) - 1):\n",
    "                cl.seed(t, delta, gam)\n",
    "                cl.record(t, delta, gam)\n",
    "        AVG.gacc = None\n",
    "        AVG.arc = 0.0\n",
    "        AVG.arc_full = 0.0\n",
    "        AVG.capture_central(t)\n",
    "        AVG.close_blocks(t)\n",
    "\n",
    "\n",
    "# ---- self-tests ----------------------------------------------------------------\n",
    "def _avg_selftest():\n",
    "    rng = np.random.default_rng(0)\n",
    "    G = rng.standard_normal((4, 4))\n",
    "    A = G @ G.T\n",
    "    assert bw_distance(A, A) < 1e-6 * math.sqrt(np.trace(A))\n",
    "    assert abs(bw_normalized(2.25 * A, A) - 0.5) < 1e-6          # |sqrt(r) - 1|\n",
    "    x = rng.standard_normal(4)\n",
    "    assert abs(participation_ratio(np.outer(x, x)) - 1.0) < 1e-9\n",
    "    assert abs(participation_ratio(np.eye(3)) - 3.0) < 1e-9\n",
    "    assert top_cos(A, A, 2) > 1 - 1e-9\n",
    "    # a unit vector turning at a constant rate in a plane: the window average's PR rises to 2\n",
    "    om = 0.05\n",
    "    th = om * np.arange(4000)\n",
    "    prs = []\n",
    "    for W in (1, 10, 100, 1000):\n",
    "        V = np.stack([np.cos(th[:W]), np.sin(th[:W])], 1)\n",
    "        prs.append(participation_ratio(V.T @ V / W))\n",
    "    assert prs[0] < 1.0 + 1e-9 and prs[-1] > 1.95 and all(np.diff(prs) >= -1e-9), prs\n",
    "    u = torch.tensor([1.0, 0.0], dtype=torch.float64)\n",
    "    v = torch.tensor([math.cos(1e-6), math.sin(1e-6)], dtype=torch.float64)\n",
    "    assert abs(_angle(u, v) - 1e-6) < 1e-12\n",
    "    # a P-orthonormal basis (a preconditioned eigensolve's) is orthonormalised, span kept\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(8, 3, dtype=torch.float64, generator=gen))\n",
    "    Pv = torch.rand(8, dtype=torch.float64, generator=gen) + 0.1\n",
    "    bank = WindowBank([1], 0, 3)\n",
    "    bank.set_basis(Q / Pv.sqrt()[:, None])\n",
    "    I3 = torch.eye(3, dtype=torch.float64)\n",
    "    assert float((bank.U.T @ bank.U - I3).abs().max()) < 1e-12\n",
    "    Pr = Q / Pv.sqrt()[:, None]\n",
    "    Pr = Pr @ torch.linalg.solve(Pr.T @ Pr, Pr.T)                   # the projector on the span\n",
    "    assert float((Pr @ bank.U - bank.U).abs().max()) < 1e-12\n",
    "    # the two-cycle image: the rows at rest on (delta_2c, gamma, [[g]]), [[g]] from the momentum row at rest\n",
    "    tc_msg = 'no momentum'\n",
    "    if OPT['has_momentum']:\n",
    "        hpx = hyper()\n",
    "        n = 6\n",
    "        gam = torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        nu = (1e-4 * (1.0 + torch.rand(n, dtype=torch.float64, generator=gen))) if OPT['has_nu'] else None\n",
    "        gb = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen) if OPT['has_nu'] else None\n",
    "        ha = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        deq = two_cycle_image(gam, nu, gb, ha, 100, hpx=hpx)\n",
    "        e, z = torch.ones(n, dtype=torch.float64), torch.zeros(n, dtype=torch.float64)\n",
    "        _, m_g = rod_field(z, e, z, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        _, m_j = rod_field(z, z, e, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        f_pos, f_mom = rod_field(deq, gam, -m_g * gam / m_j, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        res = max(float(f_pos.abs().max()) / float(deq.abs().max()), float(f_mom.abs().max()) / float(gam.abs().max()))\n",
    "        assert res < 1e-12, f\"two_cycle_image: the rows are not at rest (residual {res:.1e})\"\n",
    "        tc_msg = f'two-cycle image at rest to {res:.0e}'\n",
    "    print(f\"averaging self-test: BW, PR, top-k cosine, angle, P-orthonormal basis ok; {tc_msg}; \"\n",
    "          f\"planar sweep PR {np.round(prs, 3).tolist()}\")\n",
    "\n",
    "\n",
    "_avg_selftest()\n",
    "\n",
    "_arms_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert 'mprod' in _arms_req, f\"arms={arms!r}: the observer needs the rod flow (mprod)\"\n",
    "if 'central' not in _arms_req:\n",
    "    # arms = 'mprod' (2026-10-06): the central flow is the costly arm and only the window ladder reads\n",
    "    # it; without it every block lacks its reference and is dropped, so the run gives the turning\n",
    "    # series and the closed (v, gamma~) system alone (figures gamma_closure, two_cycle_relation)\n",
    "    print(\"NO CENTRAL FLOW: the window ladder, rod_turning and window_regime are skipped; \"\n",
    "          \"the turning series and the closed (v, gamma~) system run\")\n",
    "_windows = sorted({int(W) for W in avg_windows})\n",
    "assert all(W >= 1 for W in _windows), f\"bad avg_windows {avg_windows}\"\n",
    "assert int(avg_start_iter) >= int(warmup_iterations), (\n",
    "    f\"avg_start_iter={avg_start_iter} < warmup_iterations={warmup_iterations}: the rod and the central \"\n",
    "    f\"flow start at the handoff, and every block holds all three sources.\")\n",
    "assert int(avg_m) <= int(n_eig), f\"avg_m={avg_m} needs n_eig >= avg_m (got {n_eig})\"\n",
    "_L = int(n_iterations) - 1 - int(avg_start_iter)\n",
    "print(f\"AVERAGING  windows T={_windows}  start={avg_start_iter}  span={_L} iterations  basis m={avg_m}  \"\n",
    "      f\"blocks per window: {[_L // W for W in _windows]}\")\n",
    "AVG = WindowBank(_windows, avg_start_iter, avg_m)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-export-md",
   "metadata": {},
   "source": [
    "## Time-average export\n",
    "\n",
    "The window ladder (per $T$: every block's three $m\\times m$ matrices and the\n",
    "metrics recomputed from them), the saturated window (the longest with at least\n",
    "three blocks), the turning series and their cadence-block means, the ring\n",
    "period, $T_{90}$ and the span-averaged sharpness, to `rodavg.npz`.  Keys:\n",
    "`T{T}_S_{disc,rod,central}`, `T{T}_{pr,bw,tr,cos,eig,leak}_{disc,rod}`,\n",
    "`T{T}_pr_central`, `turn_*`, `coord_*`, and the scalars.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME-AVERAGE EXPORT -- the window ladder and the turning series, to rodavg.npz\n",
    "# =============================================================================\n",
    "# Beside the canonical transition_traces.npz.  Every metric is recomputed here\n",
    "# from the stored m x m blocks, so an offline reader needs only the matrices.\n",
    "import numpy as np\n",
    "\n",
    "K_LABEL = AVG.k_label()                  # the central flow's rank over the averaging span (a label only)\n",
    "if 'central' not in arm_keys and globals().get('k_label') is not None:\n",
    "    K_LABEL = int(k_label)               # no central flow: the rank a central run of this configuration found\n",
    "SRC = ('disc', 'rod')                    # the two time averages; the central flow is the reference\n",
    "\n",
    "# ---- the ladder: one row per window T -----------------------------------------\n",
    "LAD = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W]\n",
    "            if r['contact'] and all(np.all(np.isfinite(r[f'S_{s}'])) for s in SRC + ('central',))]\n",
    "    n_all = len(AVG.rows[W])\n",
    "    if not rows:\n",
    "        LAD[W] = dict(n=0, n_all=n_all)\n",
    "        continue\n",
    "    L = dict(n=len(rows), n_all=n_all,\n",
    "             t0=np.array([r['t0'] for r in rows]), t_mid=np.array([r['t_mid'] for r in rows]),\n",
    "             S_central=np.stack([r['S_central'] for r in rows]),\n",
    "             leak_central=np.array([r['leak_central'] for r in rows]))\n",
    "    L['pr_central'] = np.array([participation_ratio(S) for S in L['S_central']])\n",
    "    L['eig_central'] = np.stack([_psd_eig(S)[0] for S in L['S_central']])\n",
    "    for s in SRC:\n",
    "        Ss = np.stack([r[f'S_{s}'] for r in rows])\n",
    "        L[f'S_{s}'] = Ss\n",
    "        L[f'leak_{s}'] = np.array([r[f'leak_{s}'] for r in rows])\n",
    "        L[f'pr_{s}'] = np.array([participation_ratio(S) for S in Ss])\n",
    "        L[f'bw_{s}'] = np.array([bw_normalized(S, C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'tr_{s}'] = np.array([np.trace(S) / np.trace(C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'cos_{s}'] = np.array([top_cos(S, C, K_LABEL) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'eig_{s}'] = np.stack([_psd_eig(S)[0] for S in Ss])\n",
    "    # rod flow against the discrete flip, in the same units as the rest: d_BW / sqrt(tr Sigma_central)\n",
    "    L['bw_rod_disc'] = np.array([bw_distance(R, D) / np.sqrt(np.trace(C))\n",
    "                                 for R, D, C in zip(L['S_rod'], L['S_disc'], L['S_central'])])\n",
    "    LAD[W] = L\n",
    "\n",
    "W_OK = [W for W in AVG.windows if LAD[W]['n'] >= 1]\n",
    "# the saturated window: the longest with at least three blocks (fewer are one sample of a slow drift)\n",
    "W_SAT = max([W for W in W_OK if LAD[W]['n'] >= 3], default=(max(W_OK) if W_OK else None))\n",
    "\n",
    "# ---- the turning series -----------------------------------------------------------\n",
    "_span = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "TURN = dict(rod=AVG.turn['rod'], disc=AVG.turn['disc'],\n",
    "            pred_t=np.asarray(AVG.pred['t'], dtype=int), pred_lin=np.asarray(AVG.pred['lin']),\n",
    "            pred_slow=np.asarray(AVG.pred['slow']), std_v=np.asarray(AVG.pred['std_v']),\n",
    "            share=np.asarray(AVG.pred['share']),\n",
    "            disc_pred_t=np.asarray(AVG.pred['disc_t'], dtype=int), disc_pred_lin=np.asarray(AVG.pred['disc_lin']),\n",
    "            full_rod=AVG.full['rod'], full_disc=AVG.full['disc'])\n",
    "RATE = {s: float(np.nanmean(TURN[s][_span])) if len(_span) else float('nan') for s in SRC}\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle ----------\n",
    "# CLOS[f'{src}_path_{key}']: one row per closed prediction, ages 0..closure_horizon (H along the path);\n",
    "# key ang = angle(predicted axis, measured axis), gerr = |gamma~_pred - gamma~|/|gamma~|, and the\n",
    "# persistence baselines bang / bg (the measured pair against itself at the seed)\n",
    "CLOS_H = AVG.clos['rod'].H\n",
    "CLOS = {}\n",
    "for s in SRC:\n",
    "    recs = AVG.clos[s].done\n",
    "    for key in ('ang', 'gerr', 'bang', 'bg'):\n",
    "        CLOS[f'{s}_path_{key}'] = np.stack([r[key] for r in recs]) if recs else np.zeros((0, CLOS_H + 1))\n",
    "    CLOS[f'{s}_path_t0'] = np.asarray(AVG.clos[s].t0, dtype=int)\n",
    "INST = {f'{s}_{key}': AVG.inst[s][key] for s in SRC for key in ('meas', 'pred', 'err', 'gt')}\n",
    "TC = {f'{s}_{key}': AVG.tc[s][key] for s in SRC for key in ('ratio', 'cos')}\n",
    "\n",
    "# ---- the two-cycle relation, time-averaged: <image of gamma (x) itself>_T against Sigma = <delta (x) delta>_T ----\n",
    "# Every closed block, central flow or not (the comparison needs no reference); d_BW normalized by\n",
    "# sqrt(tr Sigma) as the ladder, the trace ratio, and each side's leak out of the frozen top-m basis.\n",
    "TCL_W = []\n",
    "TCL = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W] if all(np.all(np.isfinite(r[f'S_{s}'])) and r[f'n_{s}'] > 0\n",
    "                                          for s in ('disc', 'rod', 'disc_eq', 'rod_eq'))]\n",
    "    if not rows:\n",
    "        continue\n",
    "    TCL_W.append(W)\n",
    "    for s in SRC:\n",
    "        Sg = [r[f'S_{s}_eq'] for r in rows]\n",
    "        Sd = [r[f'S_{s}'] for r in rows]\n",
    "        for key, vals in (('bw', [bw_normalized(G, D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('tr', [np.trace(G) / np.trace(D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('leak', [r[f'leak_{s}'] for r in rows]), ('leak_eq', [r[f'leak_{s}_eq'] for r in rows])):\n",
    "            TCL.setdefault(f'{s}_{key}', []).append(float(np.nanmean(vals)))\n",
    "    TCL.setdefault('n', []).append(len(rows))\n",
    "TCL = {k: np.asarray(v) for k, v in TCL.items()}\n",
    "TCL['W'] = np.asarray(TCL_W, dtype=int)\n",
    "TURN_SLOPE = turn_slope()                # s = d mu / d lambda at S*: the first-order law is s * std_v\n",
    "\n",
    "\n",
    "def block_means(series, centres, half):\n",
    "    \"\"\"Mean of a per-iteration series over [c - half, c + half) at each cadence point c.\"\"\"\n",
    "    out = np.full(len(centres), np.nan)\n",
    "    for i, c in enumerate(centres):\n",
    "        seg = series[max(int(c) - half, 0):int(c) + half]\n",
    "        if np.isfinite(seg).sum() >= half:\n",
    "            out[i] = np.nanmean(seg)\n",
    "    return out\n",
    "\n",
    "\n",
    "_half = int(sharpness_every) // 2\n",
    "_in = lambda tt: (tt >= int(avg_start_iter)) & (tt < int(n_iterations) - 1)\n",
    "_mr = _in(TURN['pred_t'])\n",
    "_md = _in(TURN['disc_pred_t'])\n",
    "# the predictions are instantaneous (one HVP at the cadence point); the rate rings at the\n",
    "# amplitude's period, so the like-for-like comparison is the measured rate AT that iteration\n",
    "# (rod: its arc in iteration t; discrete: the angle into a_{t-1}).  Block means are kept for\n",
    "# the table: whether the law holds on average when it does not hold instant by instant.\n",
    "_tr, _td = TURN['pred_t'][_mr], TURN['disc_pred_t'][_md]\n",
    "TURN_BLK = dict(\n",
    "    t=_tr, rod=TURN['rod'][_tr], rod_blk=block_means(TURN['rod'], _tr, _half),\n",
    "    lin=TURN['pred_lin'][_mr], slow=TURN['pred_slow'][_mr], std_v=TURN['std_v'][_mr], share=TURN['share'][_mr],\n",
    "    disc_t=_td, disc=TURN['disc'][_td - 1], disc_blk=block_means(TURN['disc'], _td - 1, _half),\n",
    "    disc_lin=TURN['disc_pred_lin'][_md])\n",
    "\n",
    "\n",
    "def ring_period(x):\n",
    "    \"\"\"The dominant period (iterations) of a per-iteration amplitude, by FFT of the detrended series.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    x = x[np.isfinite(x)]\n",
    "    if x.size < 64:\n",
    "        return float('nan')\n",
    "    tt = np.arange(x.size)\n",
    "    x = x - np.polyval(np.polyfit(tt, x, 1), tt)\n",
    "    f = np.fft.rfftfreq(x.size, d=1.0)\n",
    "    P = np.abs(np.fft.rfft(x)) ** 2\n",
    "    P[(f == 0) | (f < 3.0 / x.size)] = 0.0              # at least three cycles in the span\n",
    "    k = int(np.argmax(P))\n",
    "    return float(1.0 / f[k]) if f[k] > 0 else float('nan')\n",
    "\n",
    "\n",
    "_fi_arr = np.asarray(FLOW_ITERS, dtype=int)\n",
    "_rod_amp = np.full(int(n_iterations), np.nan)\n",
    "_rod_amp[_fi_arr] = np.asarray(REC['mprod']['delta_norm'], dtype=float)\n",
    "RING = dict(disc=ring_period(np.asarray(DISC['a_norm'])[_span]), rod=ring_period(_rod_amp[_span]))\n",
    "\n",
    "\n",
    "def t90(W_list, pr):\n",
    "    \"\"\"The window at which PR has made 90 % of its rise from 1 to its saturated value (log-interpolated).\"\"\"\n",
    "    W_list, pr = np.asarray(W_list, dtype=float), np.asarray(pr, dtype=float)\n",
    "    ok = np.isfinite(pr)\n",
    "    W_list, pr = W_list[ok], pr[ok]\n",
    "    if W_list.size < 2 or pr[-1] <= 1.0:\n",
    "        return float('nan')\n",
    "    target = 1.0 + 0.9 * (pr[-1] - 1.0)\n",
    "    j = int(np.argmax(pr >= target))\n",
    "    if j == 0:\n",
    "        return float(W_list[0])\n",
    "    x0, x1 = np.log(W_list[j - 1]), np.log(W_list[j])\n",
    "    return float(np.exp(x0 + (target - pr[j - 1]) / (pr[j] - pr[j - 1]) * (x1 - x0)))\n",
    "\n",
    "\n",
    "_Wl = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "T90 = {s: t90(_Wl, [np.mean(LAD[W][f'pr_{s}']) for W in _Wl]) for s in SRC}\n",
    "\n",
    "# the orbit averages of section 8.1: the time-averaged sharpness against S*\n",
    "_si = np.asarray(DISC['sh_iters'])\n",
    "_ri = np.asarray(REC['mprod']['sh_iters'])\n",
    "LAM_AVG = dict(disc=float(np.mean(np.asarray(DISC['lam1_wbar'])[_in(_si)])) - S_star_eff,\n",
    "               rod=float(np.mean(np.asarray(REC['mprod']['lam1'])[_in(_ri)])) - S_star_eff)\n",
    "\n",
    "# ---- the npz --------------------------------------------------------------------\n",
    "_ex = dict(k_label=K_LABEL, avg_windows=np.asarray(AVG.windows), avg_start_iter=int(avg_start_iter), avg_m=int(avg_m),\n",
    "           W_sat=(W_SAT if W_SAT is not None else -1), S_star_eff=S_star_eff, learning_rate=float(learning_rate),\n",
    "           optimizer=OPT['key'], n_iterations=int(n_iterations), warmup_iterations=int(warmup_iterations),\n",
    "           rate_rod=RATE['rod'], rate_disc=RATE['disc'], ring_rod=RING['rod'], ring_disc=RING['disc'],\n",
    "           t90_rod=T90['rod'], t90_disc=T90['disc'], lam_avg_rod=LAM_AVG['rod'], lam_avg_disc=LAM_AVG['disc'],\n",
    "           turn_slope=TURN_SLOPE, turn_rod=TURN['rod'], turn_disc=TURN['disc'], coord_rod=AVG.coord['rod'], coord_disc=AVG.coord['disc'])\n",
    "for key in ('pred_t', 'pred_lin', 'pred_slow', 'std_v', 'share', 'disc_pred_t', 'disc_pred_lin', 'full_rod', 'full_disc'):\n",
    "    _ex[f'turn_{key}'] = TURN[key]\n",
    "_ex['closure_horizon'], _ex['closure_every'] = CLOS_H, AVG.clos['rod'].every\n",
    "for name, block in (('clos', CLOS), ('inst', INST), ('tc', TC), ('tcl', TCL)):\n",
    "    for key, val in block.items():\n",
    "        _ex[f'{name}_{key}'] = np.asarray(val)\n",
    "for W in W_OK:\n",
    "    for key, val in LAD[W].items():\n",
    "        _ex[f'T{W}_{key}'] = np.asarray(val)\n",
    "np.savez_compressed('rodavg.npz', **_ex)\n",
    "print(f\"k = {K_LABEL} (the central flow's rank over the span)   saturated window T = {W_SAT}   \"\n",
    "      f\"blocks per window {[LAD[W]['n'] for W in AVG.windows]}  (of {[LAD[W]['n_all'] for W in AVG.windows]}; \"\n",
    "      f\"the rest had no central contact at the midpoint)\")\n",
    "print(f\"wrote rodavg.npz: {len(_ex)} keys\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-figures-md",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "The family's colours: discrete black, rod flow blue, central flow red.  Every\n",
    "figure covers one $k$, which is named in its title.  `window_ladder`,\n",
    "`rod_turning` and `window_regime`, each as `.png` and `.pdf`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "# the family's colours (canonical ARM_STYLE); here the midpoint rod flow is just\n",
    "# \"rod flow\" -- the only rod these notebooks run\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',    marker='o', label='discrete'),\n",
    "    'mprod':   dict(color='tab:blue', marker='o', label='rod flow'),\n",
    "    'central': dict(color='tab:red',  marker='^', label='central flow'),\n",
    "}\n",
    "_ST = {'disc': ARM_STYLE['disc'], 'rod': ARM_STYLE['mprod'], 'central': ARM_STYLE['central']}\n",
    "SHARP_LABEL = OPT['sharp_label']\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself: their effective eigenvalues and\n",
    "# the threshold over eta (the canonical figure cell's SHARP_SCALE; Eric, 2026-10-25)\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# the first-order turning law s ||(M v)_perp|| in each optimizer's own form (cell 17's\n",
    "# turn_slope and perp_norm: s = eta for GD and heavy ball; for RMSProp / Adam M is the\n",
    "# pencil's P^-1 H = D H, D the diagonal step, and s = 1; for Nesterov s = 0.2119 eta, M\n",
    "# acting at the lookahead thetabar)\n",
    "LAW_LABEL = {\n",
    "    'gd':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'hb':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'rmsprop':  r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'adam':     r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'nesterov': r'$s\\,\\eta\\,\\|(H(\\bar\\theta)\\hat v)_\\perp\\|$',\n",
    "}.get(OPT['key'], r'$s\\,\\|(M\\hat v)_\\perp\\|$')\n",
    "# optimizer, architecture, loss (the canonical title), and the number of critical eigenvalues (the paper's words)\n",
    "_K_WORD = {0: 'no', 1: 'one', 2: 'two', 3: 'three', 4: 'four', 5: 'five'}.get(K_LABEL, str(K_LABEL))\n",
    "FIG_TITLE = (f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}: {_K_WORD} critical \"\n",
    "             f\"eigenvalue{'s' if K_LABEL != 1 else ''}\")\n",
    "if 'central' not in arm_keys and K_LABEL == 0:\n",
    "    # K_LABEL is the central flow's rank: without the central flow (and no k_label given) it says nothing\n",
    "    FIG_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "_x0, _x1 = int(avg_start_iter), int(n_iterations) - 1\n",
    "\n",
    "\n",
    "def _save(fig, name, title=True):\n",
    "    # the paper's figures (window_ladder, rod_turning) carry no title: the caption says it (Eric, 2026-10-05)\n",
    "    if title:\n",
    "        fig.suptitle(FIG_TITLE, fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "_ORDER = ['discrete', 'rod flow', 'central flow']\n",
    "\n",
    "\n",
    "def _style(ax, legend=True, legend_fs=7):\n",
    "    \"\"\"Grid, and the legend in the family's order: discrete, rod flow, central flow, then the rest.\"\"\"\n",
    "    ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    if legend:\n",
    "        h, lab = ax.get_legend_handles_labels()\n",
    "        idx = sorted(range(len(lab)), key=lambda i: _ORDER.index(lab[i]) if lab[i] in _ORDER else len(_ORDER))\n",
    "        ax.legend([h[i] for i in idx], [lab[i] for i in idx], fontsize=legend_fs, loc='best', framealpha=0.9)\n",
    "\n",
    "\n",
    "def _ladder(ax, x_of, key, src):\n",
    "    \"\"\"Block mean over the windows, one source (no error bars: Eric, 2026-10-01; the\n",
    "    per-block values stay in rodavg.npz as T<W>_<key>_<src>).\"\"\"\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    x = np.array([x_of(W, src) for W in Ws], dtype=float)\n",
    "    y = np.array([np.mean(LAD[W][f'{key}_{src}']) for W in Ws])\n",
    "    st = _ST[src]\n",
    "    ax.plot(x, y, color=st['color'], marker=st['marker'], markersize=4, lw=1.2, label=st['label'])\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. THE WINDOW LADDER -- does the rank-one oscillation, averaged, become Sigma_central?\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_ladder():\n",
    "    # linear window axes (Eric, 2026-10-01; were log).  5.6 in wide, was 7.5: the appendix includes it\n",
    "    # at 0.65 of the 6.5 in text width, so the type prints near its nominal size (section 8.2's\n",
    "    # composite redraws it at its own exact size, tools/rodavg_ladder_replot.py --size)\n",
    "    fig, (ax_p, ax_d) = plt.subplots(1, 2, figsize=(5.6, 2.35))\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    for src in SRC:\n",
    "        _ladder(ax_p, lambda W, s: W, 'pr', src)\n",
    "    ax_p.plot(Ws, [np.mean(LAD[W]['pr_central']) for W in Ws], color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "              marker=_ST['central']['marker'], markersize=4, label='central flow')\n",
    "    ax_p.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_p.set_ylabel('participation ratio', fontsize=10)\n",
    "    ax_p.set_title('Participation ratio', fontsize=10)\n",
    "    _style(ax_p)\n",
    "    for src in SRC:\n",
    "        _ladder(ax_d, lambda W, s: W, 'bw', src)\n",
    "    ax_d.set_ylim(bottom=0)\n",
    "    ax_d.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_d.set_ylabel('normalized $d_{\\\\rm BW}$\\nto $\\\\Sigma_{\\\\rm central}$', fontsize=10)\n",
    "    ax_d.set_title(r'Distance to $\\Sigma_{\\rm central}$', fontsize=10)\n",
    "    _style(ax_d)\n",
    "    _save(fig, 'window_ladder', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. THE ROD'S TURNING -- measured against the turning law, and what it buys the average\n",
    "# -----------------------------------------------------------------------------\n",
    "def rod_turning():\n",
    "    # drawn near its width in the paper (6.5 in) with larger type: it was 10.5 in at 10 pt, which\n",
    "    # printed at about 6 pt\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s, ax_c) = plt.subplots(1, 3, figsize=(8.5, 2.65))\n",
    "    B = TURN_BLK\n",
    "    tt = np.arange(len(TURN['rod']))\n",
    "    ax_t.plot(tt, TURN['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, TURN['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    # the linear law: the optimizer's own rows with the jump linearised, (delta, gamma) kept\n",
    "    # (cell 17's full_field), every iteration; runs without it fall back to the cadence law\n",
    "    _full = np.asarray(TURN.get('full_rod', np.full(len(tt), np.nan)), dtype=float)\n",
    "    _have_full = bool(np.isfinite(_full).any())\n",
    "    if _have_full:\n",
    "        ax_t.plot(tt, _full, color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "        _law_seg = _full\n",
    "    else:\n",
    "        ax_t.plot(B['t'], B['lin'], color=_ST['rod']['color'], lw=0, marker='o', markersize=3, mfc='white',\n",
    "                  label=LAW_LABEL)\n",
    "        _law_seg = np.full(len(tt), np.nan)\n",
    "        _law_seg[B['t']] = B['lin']\n",
    "    # about eight ring periods from the start of the span, so the ring and the law on it read\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))   # five-digit iterations: at most three ticks\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('turning rate\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_t.set_title('Turning rate', fontsize=_FS)\n",
    "    _seg = np.concatenate([TURN['rod'][_x0:_xe], TURN['disc'][_x0:_xe], _law_seg[_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        # the 99.5th percentile: a near-zero-amplitude instant (the momentum members) swings the axis by radians\n",
    "        # in one iteration; the scatter beside it keeps every point\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "\n",
    "    # measured against predicted: every iteration of the span against the linear law\n",
    "    # (rod: the arc in iteration t; discrete: the angle a_{t-1} -> a_t)\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    if _have_full:\n",
    "        pairs = [(np.asarray(TURN['full_disc'], dtype=float)[_sp], np.asarray(TURN['disc'], dtype=float)[_sp], 'disc'),\n",
    "                 (_full[_sp], np.asarray(TURN['rod'], dtype=float)[_sp], 'rod')]\n",
    "        msize, malpha = 3, 0.35\n",
    "    else:\n",
    "        pairs = [(B['disc_lin'], B['disc'], 'disc'), (B['lin'], B['rod'], 'rod')]\n",
    "        msize, malpha = 9, 0.7\n",
    "    allv = []\n",
    "    for x, y, src in pairs:\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=msize, color=_ST[src]['color'], marker=_ST[src]['marker'],\n",
    "                     alpha=malpha, linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        # the 99.5th percentile again: the few near-zero-amplitude swings lie on the diagonal, off the frame\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted turning rate (rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "\n",
    "    for src in SRC:\n",
    "        _ladder(ax_c, lambda W, s: RATE[s] * W, 'pr', src)\n",
    "    if W_SAT is not None:\n",
    "        ax_c.axhline(np.mean(LAD[W_SAT]['pr_central']), color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "                     label='central flow')\n",
    "    # no symbol: r is the paper's progressive sharpening constant (Eric, 2026-10-05; was \"$\\bar r\\,T$\")\n",
    "    ax_c.set_xlabel('swept angle (rad)', fontsize=_FS)\n",
    "    ax_c.set_ylabel('participation ratio', fontsize=_FS)\n",
    "    ax_c.set_title('Participation ratio\\nagainst the swept angle', fontsize=_FS)\n",
    "    ax_c.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_c, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'rod_turning', title=False)   # swept-angle axis linear (Eric, 2026-10-01; was log)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE REGIME -- the critical face and the amplitudes over the averaging span\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_regime():\n",
    "    fig, (ax_e, ax_a) = plt.subplots(1, 2, figsize=(7.5, 2.9), sharex=True)\n",
    "    xlo = max(int(warmup_iterations) - 500, 0)\n",
    "    si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "    E = SHARP_SCALE * np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    S_plot = SHARP_SCALE * S_star_eff\n",
    "    m = si >= xlo\n",
    "    for j in range(E.shape[1]):\n",
    "        ax_e.plot(si[m], E[m, j], color=f'C{j % 10}', lw=1.0, marker='o', markersize=2,\n",
    "                  label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "    ax_e.axhline(S_plot, color='0.25', ls='--', lw=1.2, label=THR_LABEL)\n",
    "    lo, hi = np.nanmin(E[m]), np.nanmax(E[m])\n",
    "    ax_e.set_ylim(max(lo, S_plot - 1.5 * (hi - S_plot)) - 0.05 * (hi - lo), hi + 0.05 * (hi - lo))\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax_e.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "    ax_e.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$', fontsize=10)\n",
    "    ax_e.set_title('Top eigenvalues at the discrete midpoint', fontsize=10)\n",
    "    ax_e.legend(fontsize=6, loc='best', ncol=2, framealpha=0.9)\n",
    "    ax_e.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "    t_all = np.arange(int(n_iterations))\n",
    "    mm = t_all >= xlo\n",
    "    ax_a.semilogy(t_all[mm], np.asarray(DISC['a_norm'])[mm], color=_ST['disc']['color'], lw=0.9, label='discrete')\n",
    "    fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "    ax_a.semilogy(fi, REC['mprod']['delta_norm'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_a.semilogy(fi, REC['central']['sqrt_tr_X'], color=_ST['central']['color'], lw=1.2, label='central flow')\n",
    "    ax_a.set_ylabel(r'$\\|\\delta\\|$', fontsize=10)\n",
    "    ax_a.set_title('Flip amplitude', fontsize=10)\n",
    "    _style(ax_a)\n",
    "    for ax in (ax_e, ax_a):\n",
    "        ax.axvspan(_x0, _x1, color='0.85', alpha=0.5, lw=0)\n",
    "        ax.set_xlim(xlo, int(n_iterations))\n",
    "        ax.set_xlabel('iteration', fontsize=10)\n",
    "    _save(fig, 'window_regime')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE RELATIVE MOMENTUM -- gamma~ = gamma / ||delta|| against its row (section 8.4)\n",
    "# -----------------------------------------------------------------------------\n",
    "# rod_turning's first two panels for gamma~ (Eric, 2026-10-06): the change of gamma~ in one\n",
    "# iteration, relative to |gamma~|, measured and as the linear row predicts it (cell 17's\n",
    "# instantaneous test).  The integrated predictions stay in rodavg.npz (clos_*) and the summary,\n",
    "# not in a figure.\n",
    "def gamma_turning():\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s) = plt.subplots(1, 2, figsize=(5.8, 2.65))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        meas = {s: np.asarray(INST[f'{s}_meas'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "        pred = {s: np.asarray(INST[f'{s}_pred'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "    ax_t.plot(tt, meas['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, meas['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_t.plot(tt, pred['rod'], color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "    # the same window as rod_turning: about eight ring periods from the start of the span\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('relative change of $\\\\tilde\\\\gamma$\\n(per iteration)', fontsize=_FS)\n",
    "    ax_t.set_title(r'Rate of change of $\\tilde\\gamma$', fontsize=_FS)\n",
    "    _seg = np.concatenate([meas['rod'][_x0:_xe], meas['disc'][_x0:_xe], pred['rod'][_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "    # measured against predicted: every iteration of the span\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    allv = []\n",
    "    for src in SRC:\n",
    "        x, y = pred[src][_sp], meas[src][_sp]\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=3, color=_ST[src]['color'], marker=_ST[src]['marker'], alpha=0.35,\n",
    "                     linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted (per iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(per iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'gamma_turning', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 5. THE TWO-CYCLE RELATION -- is gamma in a two-cycle's fixed proportion to delta?\n",
    "# -----------------------------------------------------------------------------\n",
    "# On a two-cycle delta = -(eta/2) P^-1 gamma (the paper's Adam step eta P^-1; P = I for heavy ball and\n",
    "# Nesterov; eta/(1+c) in place of eta/2 for AdamW, c = 1 - eta*weight_decay).  Cell 17's\n",
    "# two_cycle_image computes that right-hand side from the measured gamma; the labels write it out\n",
    "# (Eric, 2026-10-06: no new symbol for it).\n",
    "_TC_G = r'\\gamma' if OPT['key'] in ('hb', 'nesterov') else r'P^{-1}\\gamma'\n",
    "_TC_K = r'\\frac{\\eta}{1+c}' if OPT['name'] == 'AdamW' else r'\\frac{\\eta}{2}'\n",
    "# the two-cycle value of |P^-1 gamma|/|delta|: 2/eta, (1+c)/eta for AdamW (c = 1 - eta*weight_decay); the\n",
    "# panel plots gamma in its own units against it (Eric, 2026-10-06)\n",
    "_TC_C = 1.0 - float(learning_rate) * float(globals().get('weight_decay', 0.0))\n",
    "_TC_SCALE = (1.0 + _TC_C) / float(learning_rate)\n",
    "_TC_LINE = r'$(1+c)/\\eta$' if OPT['name'] == 'AdamW' else r'$2/\\eta$'\n",
    "_TC_AVG = (r'$\\langle \\frac{\\eta^2}{(1+c)^2}' if OPT['name'] == 'AdamW' else r'$\\langle \\frac{\\eta^2}{4}') + \\\n",
    "          (r'\\gamma\\gamma^\\top\\rangle_T$' if OPT['key'] in ('hb', 'nesterov') else r'(P^{-1}\\gamma)(P^{-1}\\gamma)^\\top\\rangle_T$')\n",
    "\n",
    "\n",
    "def two_cycle_relation():\n",
    "    # drawn near the paper's text width, as rod_turning (section 8.4 includes it at 6.5 in: type prints ~8 pt)\n",
    "    _FS = 11\n",
    "    fig, (ax_r, ax_c, ax_w) = plt.subplots(1, 3, figsize=(8.5, 3.0))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    for src in SRC:\n",
    "        st = _ST[src]\n",
    "        ax_r.plot(tt, _TC_SCALE * np.asarray(TC[f'{src}_ratio'], dtype=float), color=st['color'], lw=0.7, alpha=0.85,\n",
    "                  label=st['label'])\n",
    "        ax_c.plot(tt, TC[f'{src}_cos'], color=st['color'], lw=0.7, alpha=0.85)\n",
    "    for ax in (ax_r, ax_c):\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "        ax.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_r.axhline(_TC_SCALE, color='0.25', ls='--', lw=1.1, label=_TC_LINE)\n",
    "    ax_c.axhline(1.0, color='0.4', ls=':', lw=1.0)\n",
    "    ax_r.set_ylabel(rf'$\\|{_TC_G}\\| / \\|\\delta\\|$', fontsize=_FS)\n",
    "    ax_r.set_title('Amplitude ratio', fontsize=_FS)\n",
    "    _style(ax_r, legend_fs=_FS - 3)\n",
    "    ax_c.set_ylabel(rf'$\\cos(-{_TC_G}, \\delta)$', fontsize=_FS)\n",
    "    ax_c.set_title('Alignment', fontsize=_FS)\n",
    "    ax_c.ticklabel_format(axis='y', useOffset=False)       # Nesterov's cosine sits within 1e-3 of 1: no '+1' offset\n",
    "    _style(ax_c, legend=False)\n",
    "    # time-averaged: even where delta and gamma are not in proportion at an instant, do the averaged extents\n",
    "    # <delta (x) delta>_T and <(eta/2)^2 P^-1 gamma (x) P^-1 gamma>_T agree?  Normalized d_BW (cell 23's TCL)\n",
    "    # against the window, on the frozen top-avg_m basis as the window ladder\n",
    "    if len(TCL.get('W', ())):                   # runs from 2026-10-06 on\n",
    "        for src in SRC:\n",
    "            st = _ST[src]\n",
    "            ax_w.plot(TCL['W'], TCL[f'{src}_bw'], color=st['color'], marker=st['marker'], markersize=4, lw=1.2,\n",
    "                      label=st['label'])\n",
    "        ax_w.set_ylim(bottom=0)\n",
    "    else:\n",
    "        ax_w.text(0.5, 0.5, 'no complete block', ha='center', va='center', transform=ax_w.transAxes)\n",
    "    ax_w.set_xlabel('averaging window $T$', fontsize=_FS)\n",
    "    for ax in (ax_r, ax_c, ax_w):\n",
    "        ax.tick_params(labelsize=_FS - 2)\n",
    "    ax_w.set_ylabel('normalized $d_{\\\\rm BW}$', fontsize=_FS)\n",
    "    # the pair compared (_TC_AVG against <delta delta^T>_T) is the caption's to say: a two-line title crowds the row\n",
    "    ax_w.set_title('Time-averaged extents', fontsize=_FS)\n",
    "    _style(ax_w, legend=False)\n",
    "    _save(fig, 'two_cycle_relation')\n",
    "\n",
    "\n",
    "if W_OK and 'mprod' in arm_keys and 'central' in arm_keys:\n",
    "    window_ladder()\n",
    "    rod_turning()\n",
    "    window_regime()\n",
    "else:\n",
    "    print('no complete block (or the rod flow / central flow did not run) -- no averaging figures')\n",
    "if 'mprod' in arm_keys and 'CLOS' in globals():         # runs from 2026-10-06 on, with or without the central flow\n",
    "    if OPT.get('has_momentum', OPT['key'] in ('hb', 'nesterov', 'adam')):\n",
    "        gamma_turning()\n",
    "        two_cycle_relation()\n",
    "mpl.rcParams['font.size'] = 10\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-summary-md",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "Three tables (the saturated window, the ladder, the turning), printed; the\n",
    "first and the last also as `rodavg_table.tex`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY TABLES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "# Printed fixed-width, as the canonical summary, and the saturated-window and\n",
    "# turning tables also as booktabs LaTeX (rodavg_table.tex) for the paper.\n",
    "import numpy as np\n",
    "\n",
    "_NAME = {'disc': 'discrete', 'rod': 'rod flow', 'central': 'central flow'}\n",
    "_RULE = '=' * 100\n",
    "_rule = '-' * 100\n",
    "\n",
    "\n",
    "def _m(W, key):\n",
    "    v = LAD[W].get(key)\n",
    "    return float(np.mean(v)) if v is not None and len(v) else float('nan')\n",
    "\n",
    "\n",
    "print(_RULE)\n",
    "print(f\"{FIG_TITLE}  (eta = {float(learning_rate)}, averaging span {avg_start_iter}-{int(n_iterations) - 1}, \"\n",
    "      f\"basis m = {avg_m})\")\n",
    "print(_RULE)\n",
    "\n",
    "# ---- 1. the saturated window ------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    print(f\"\\nSATURATED WINDOW  T = {W_SAT}  ({L['n']} blocks; Sigma_central at each block's midpoint)\")\n",
    "    print(_rule)\n",
    "    print(f\"{'':<14s} {'l1':>10s} {'l2':>10s} {'l3':>10s}  {'l1/tr':>6s} {'l2/tr':>6s} {'l3/tr':>6s}  \"\n",
    "          f\"{'PR':>5s} {'tr/tr_c':>7s} {'d_BW':>6s} {'cos_k':>6s} {'leak':>6s}\")\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        e = L[f'eig_{s}'].mean(0)\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = _m(W_SAT, f'bw_{s}') if s != 'central' else 0.0\n",
    "        cs = _m(W_SAT, f'cos_{s}') if s != 'central' else 1.0\n",
    "        print(f\"{_NAME[s]:<14s} {e[0]:10.3e} {e[1]:10.3e} {e[2]:10.3e}  {en[0]:6.3f} {en[1]:6.3f} {en[2]:6.3f}  \"\n",
    "              f\"{_m(W_SAT, 'pr_' + s):5.2f} {tr:7.3f} {bw:6.3f} {cs:6.3f} {_m(W_SAT, 'leak_' + s):6.3f}\")\n",
    "    print(f\"rod flow against discrete: d_BW / sqrt(tr Sigma_central) = {_m(W_SAT, 'bw_rod_disc'):.3f}\")\n",
    "    print(\"l_j: eigenvalues of the window average (of Sigma_central) in the frozen basis; tr/tr_c, d_BW = \"\n",
    "          \"d_BW/sqrt(tr Sigma_central), cos_k (top-k eigenspaces, k = %d) against Sigma_central\" % K_LABEL)\n",
    "\n",
    "# ---- 2. the ladder --------------------------------------------------------------------\n",
    "print(f\"\\nWINDOW LADDER  (block means)\")\n",
    "print(_rule)\n",
    "print(f\"{'T':>6s} {'blocks':>6s}  {'PR disc':>8s} {'PR rod':>8s} {'PR cent':>8s}  {'d_BW disc':>9s} {'d_BW rod':>9s}  \"\n",
    "      f\"{'tr disc':>8s} {'tr rod':>8s}  {'rod-disc':>8s}\")\n",
    "for W in W_OK:\n",
    "    print(f\"{W:6d} {LAD[W]['n']:6d}  {_m(W, 'pr_disc'):8.3f} {_m(W, 'pr_rod'):8.3f} {_m(W, 'pr_central'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_disc'):9.3f} {_m(W, 'bw_rod'):9.3f}  {_m(W, 'tr_disc'):8.3f} {_m(W, 'tr_rod'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_rod_disc'):8.3f}\")\n",
    "\n",
    "# ---- 3. the turning ---------------------------------------------------------------------\n",
    "B = TURN_BLK\n",
    "\n",
    "\n",
    "def _ratio(meas, pred):\n",
    "    ok = np.isfinite(meas) & np.isfinite(pred) & (pred > 0)\n",
    "    if ok.sum() < 3:\n",
    "        return float('nan'), float('nan')\n",
    "    return float(meas[ok].mean() / pred[ok].mean()), float(np.corrcoef(meas[ok], pred[ok])[0, 1])\n",
    "\n",
    "\n",
    "r_lin, c_lin = _ratio(B['rod'], B['lin'])            # instantaneous: the rate at the cadence iteration\n",
    "r_slow, c_slow = _ratio(B['rod'], B['slow'])\n",
    "r_dl, c_dl = _ratio(B['disc'], B['disc_lin'])\n",
    "r_lin_b, _ = _ratio(B['rod_blk'], B['lin'])          # block means over +-sharpness_every/2\n",
    "r_dl_b, _ = _ratio(B['disc_blk'], B['disc_lin'])\n",
    "print(f\"\\nTURNING  (rad per iteration; cadence blocks of {int(sharpness_every)} iterations over the span)\")\n",
    "print(_rule)\n",
    "print(f\"{'':<14s} {'rate':>9s} {'it/rad':>7s} {'meas/lin':>9s} {'corr':>6s} {'blk/lin':>8s} {'meas/slow':>10s} \"\n",
    "      f\"{'corr':>6s} {'ring':>6s} {'rad/ring':>8s} {'T90':>7s} {'rad@T90':>8s} {'<S>-S*':>8s}\")\n",
    "for s in SRC:\n",
    "    rr, cc, rb = (r_lin, c_lin, r_lin_b) if s == 'rod' else (r_dl, c_dl, r_dl_b)\n",
    "    rs, cs = (r_slow, c_slow) if s == 'rod' else (float('nan'), float('nan'))\n",
    "    print(f\"{_NAME[s]:<14s} {RATE[s]:9.3e} {1.0 / RATE[s]:7.1f} {rr:9.3f} {cc:6.2f} {rb:8.3f} {rs:10.3f} {cs:6.2f} \"\n",
    "          f\"{RING[s]:6.1f} {RATE[s] * RING[s]:8.2f} {T90[s]:7.0f} {RATE[s] * T90[s]:8.2f} {LAM_AVG[s]:+8.4f}\")\n",
    "print(f\"std_v = ||(M v)_perp|| at the rod's axis (M = H, or the pencil's P^-1 H = D H, at the gradient point): \"\n",
    "      f\"mean {np.nanmean(B['std_v']):.4f}; the first-order law is s std_v, s = dmu/dlambda(M) = {TURN_SLOPE:.4g} \"\n",
    "      f\"(= {TURN_SLOPE / float(learning_rate):.4g} eta); face share {np.nanmean(B['share']):.3f} (the \"\n",
    "      f\"Euclidean fraction of the axis in the top modes' span)\")\n",
    "print(\"meas/lin, corr: the measured rate AT each cadence iteration over s ||(M v)_perp|| there (eq:turning-law), \"\n",
    "      \"ratio of means and correlation;\")\n",
    "print(f\"blk/lin: the same with the measured rate averaged over +-{int(sharpness_every) // 2} iterations \"\n",
    "      \"(does the law hold on average?);\")\n",
    "print(\"meas/slow: instantaneous, over ||(Re mu(M) v_f)_perp||, the slow-manifold form on the rod's top modes, \"\n",
    "      \"eigenpairs at its gradient point (the Im mu of a complex-band mode is left out);\")\n",
    "print(\"ring: dominant period of the amplitude; T90: window of 90 % of the PR rise; <S>-S*: the span-averaged \"\n",
    "      \"sharpness above the threshold (section 8.1)\")\n",
    "# ---- the full linear law: every iteration of the span, gamma kept (cell 17's full_field) ----\n",
    "FULL = {}\n",
    "_spn = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "for s in SRC:\n",
    "    pred = np.asarray(TURN.get(f'full_{s}', np.full(int(n_iterations), np.nan)), dtype=float)\n",
    "    if len(_spn) and np.isfinite(pred[_spn]).sum() >= 3:\n",
    "        meas = np.asarray(TURN[s], dtype=float)[_spn]\n",
    "        pp = pred[_spn]\n",
    "        ok = np.isfinite(meas) & np.isfinite(pp)\n",
    "        # the ratio and correlation over all iterations, and without the top 1 % of the\n",
    "        # measured rate (the near-zero-amplitude swings), which dominate a mean\n",
    "        keep = ok & (meas <= np.nanpercentile(meas[ok], 99.0))\n",
    "        FULL[s] = dict(n=int(ok.sum()), ratio=_ratio(meas[ok], pp[ok])[0], corr=_ratio(meas[ok], pp[ok])[1],\n",
    "                       ratio99=_ratio(meas[keep], pp[keep])[0], corr99=_ratio(meas[keep], pp[keep])[1],\n",
    "                       med=float(np.median(meas[ok] / np.where(pp[ok] > 0, pp[ok], np.nan))))\n",
    "if FULL:\n",
    "    print(_rule)\n",
    "    print(\"FULL LINEAR LAW  (every iteration of the span; the rows with the jump linearised, gamma kept -- no slaving)\")\n",
    "    print(f\"{'':<14s} {'n':>6s} {'meas/full':>10s} {'corr':>6s} {'w/o top 1%':>11s} {'corr':>6s} {'median ratio':>13s}\")\n",
    "    for s, F in FULL.items():\n",
    "        print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['ratio']:10.3f} {F['corr']:6.2f} {F['ratio99']:11.3f} {F['corr99']:6.2f} \"\n",
    "              f\"{F['med']:13.3f}\")\n",
    "    print(\"rod: the predicted arc per iteration, ||(ddelta/dt)_perp||/||delta|| dt summed over the substeps; discrete: the \"\n",
    "          \"angle a_{t-1} -> a_{t-1} + F_pos(a, b) (the map's rows at dt = 1)\")\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle -------------\n",
    "if 'CLOS' in globals():\n",
    "    _ages = [a for a in (1, 10, 25, 50, 100, 200, 400) if a <= CLOS_H]\n",
    "    print(_rule)\n",
    "    print(f\"CLOSED (v, gamma~) SYSTEM, INTEGRATED  (median over the predictions; horizon {CLOS_H}; \"\n",
    "          f\"base = the measured pair against itself at the seed)\")\n",
    "    print(f\"{'':<34s} {'n':>4s} \" + \" \".join(f\"{'age ' + str(a):>9s}\" for a in _ages))\n",
    "    for s in SRC:\n",
    "        for key, base, what in (('ang', 'bang', 'axis angle (rad)'), ('gerr', 'bg', 'gamma~ rel. error')):\n",
    "            for var in ('path', 'base'):\n",
    "                A = CLOS[f'{s}_path_{base}'] if var == 'base' else CLOS[f'{s}_{var}_{key}']\n",
    "                if not A.shape[0] or not np.isfinite(A).any():\n",
    "                    continue\n",
    "                med = np.nanmedian(A, 0)\n",
    "                print(f\"{_NAME[s] + ', ' + what + ', ' + var:<34s} {A.shape[0]:4d} \"\n",
    "                      + \" \".join(f\"{med[a]:9.2e}\" for a in _ages))\n",
    "    ISUM = {}\n",
    "    for s in SRC:\n",
    "        m_, p_, e_ = (np.asarray(INST[f'{s}_{k}'], dtype=float)[_spn] for k in ('meas', 'pred', 'err'))\n",
    "        ok = np.isfinite(m_) & np.isfinite(p_) & np.isfinite(e_) & (m_ > 0)\n",
    "        if ok.sum() >= 3:\n",
    "            ISUM[s] = dict(n=int(ok.sum()), rel=float(np.median(e_[ok] / m_[ok])),\n",
    "                           ratio=_ratio(m_[ok], p_[ok])[0], corr=_ratio(m_[ok], p_[ok])[1])\n",
    "    if ISUM:\n",
    "        print(\"GAMMA~ ROW, INSTANT BY INSTANT  (the change of gamma~ in one iteration against the row's)\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'median |err|/|meas|':>20s} {'|meas|/|pred|':>14s} {'corr':>6s}\")\n",
    "        for s, F in ISUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['rel']:20.3f} {F['ratio']:14.3f} {F['corr']:6.2f}\")\n",
    "    TCSUM = {}\n",
    "    for s in SRC:\n",
    "        r_, c_ = (np.asarray(TC[f'{s}_{k}'], dtype=float)[_spn] for k in ('ratio', 'cos'))\n",
    "        ok = np.isfinite(r_) & np.isfinite(c_)\n",
    "        if ok.sum() >= 3:\n",
    "            TCSUM[s] = dict(n=int(ok.sum()), r50=float(np.median(r_[ok])), r10=float(np.percentile(r_[ok], 10)),\n",
    "                            r90=float(np.percentile(r_[ok], 90)), c50=float(np.median(c_[ok])),\n",
    "                            c10=float(np.percentile(c_[ok], 10)), f99=float(np.mean(c_[ok] < 0.99)))\n",
    "    if TCSUM:\n",
    "        print(\"TWO-CYCLE RELATION  (a two-cycle has delta = -(eta/2) P^-1 gamma, P = I for heavy ball / Nesterov; \"\n",
    "              \"ratio = (eta/2)|P^-1 gamma|/|delta|, cos = cos(-P^-1 gamma, delta))\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'ratio p10':>14s} {'p50':>7s} {'p90':>7s} {'cos p10':>8s} {'p50':>7s} \"\n",
    "              f\"{'frac cos<0.99':>14s}\")\n",
    "        for s, F in TCSUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['r10']:14.3f} {F['r50']:7.3f} {F['r90']:7.3f} {F['c10']:8.3f} \"\n",
    "                  f\"{F['c50']:7.3f} {F['f99']:14.3f}\")\n",
    "    if 'TCL' in globals() and len(TCL.get('W', ())):\n",
    "        print(\"TWO-CYCLE RELATION, TIME-AVERAGED  (block means: normalized d_BW between <(eta/2)^2 P^-1 gamma (x) \"\n",
    "              \"P^-1 gamma>_T and <delta (x) delta>_T, trace ratio, and each side's leak out of the top-m basis)\")\n",
    "        print(f\"{'T':>6s} {'blocks':>6s}  \" + \"  \".join(f\"{_NAME[s] + ' d_BW':>15s} {'tr':>6s} {'leak d/g':>11s}\"\n",
    "                                                       for s in SRC))\n",
    "        for i, W in enumerate(TCL['W']):\n",
    "            print(f\"{int(W):6d} {int(TCL['n'][i]):6d}  \" + \"  \".join(\n",
    "                f\"{TCL[s + '_bw'][i]:15.3f} {TCL[s + '_tr'][i]:6.3f} {TCL[s + '_leak'][i]:5.3f}/{TCL[s + '_leak_eq'][i]:5.3f}\"\n",
    "                for s in SRC))\n",
    "print(_RULE)\n",
    "\n",
    "# ---- LaTeX ------------------------------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    rows = []\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = f\"{_m(W_SAT, f'bw_{s}'):.3f}\" if s != 'central' else '--'\n",
    "        rows.append(f\"{_NAME[s]} & {en[0]:.2f} & {en[1]:.2f} & {en[2]:.2f} & {_m(W_SAT, 'pr_' + s):.2f} & \"\n",
    "                    f\"{tr:.2f} & {bw} \\\\\\\\\")\n",
    "    tex = \"\\n\".join([\n",
    "        f\"% {FIG_TITLE}, eta = {float(learning_rate)}, T = {W_SAT} ({L['n']} blocks) -- rodavg notebook\",\n",
    "        \"\\\\begin{tabular}{lcccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & $\\\\lambda_1/\\\\operatorname{tr}$ & $\\\\lambda_2/\\\\operatorname{tr}$ & $\\\\lambda_3/\\\\operatorname{tr}$ & \"\n",
    "        \"PR & $\\\\operatorname{tr}/\\\\operatorname{tr}\\\\Sigma_{\\\\mathrm{central}}$ & $d_{\\\\mathrm{BW}}$ \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        *rows,\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\",\n",
    "        \"\\\\begin{tabular}{lccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & rate (rad/it) & measured/law & correlation & ring (it) & rad per ring \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        f\"discrete & {RATE['disc']:.2e} & {r_dl:.2f} & {c_dl:.2f} & {RING['disc']:.0f} & {RATE['disc'] * RING['disc']:.2f} \\\\\\\\\",\n",
    "        f\"rod flow & {RATE['rod']:.2e} & {r_lin:.2f} & {c_lin:.2f} & {RING['rod']:.0f} & {RATE['rod'] * RING['rod']:.2f} \\\\\\\\\",\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\"])\n",
    "    if FULL:\n",
    "        tex += \"\\n\".join([\n",
    "            \"\",\n",
    "            \"\\\\begin{tabular}{lccc}\",\n",
    "            \"\\\\toprule\",\n",
    "            \" & measured/full law & correlation & iterations \\\\\\\\\",\n",
    "            \"\\\\midrule\",\n",
    "            *[f\"{_NAME[s]} & {F['ratio']:.2f} & {F['corr']:.2f} & {F['n']} \\\\\\\\\" for s, F in FULL.items()],\n",
    "            \"\\\\bottomrule\",\n",
    "            \"\\\\end{tabular}\",\n",
    "            \"\"])\n",
    "    with open('rodavg_table.tex', 'w', encoding='utf-8') as fh:\n",
    "        fh.write(tex)\n",
    "    print(\"wrote rodavg_table.tex\")\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_hb_vit_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Heavy-ball momentum on the ViT: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Heavy-ball momentum on the ViT (a SimpleViT from vit-pytorch: three blocks of width 64), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_hb_vit_cifar10.ipynb hb_vit.ipynb -f params/hb_vit.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/hb_vit.yaml` | Figure 18, Table 5 | 7.4 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "# The ViT's own imports live here, not in the imports cell: that cell is shared\n",
    "# byte-for-byte with the MLP and CNN families (gates C2, C9).\n",
    "from vit_pytorch import SimpleViT\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "\n",
    "\n",
    "def make_vit(image_size=32, patch_size=4, dim=64, depth=3, heads=8, dim_head=8, mlp_dim=256,\n",
    "             num_classes=10, init_scale=0.5):\n",
    "    \"\"\"\n",
    "    SimpleViT (lucidrains' vit_pytorch) of the archived\n",
    "    experiment_vit_cifar10_adam.ipynb, Cohen & Damian 2024's spec: patch 4 (an\n",
    "    8x8 grid of 64 tokens), width 64, 3 blocks of 8-head attention and a 256-wide\n",
    "    MLP, sin-cos position embedding (fixed, not a parameter),\n",
    "    mean-pooled read-out.  One departure (2026-09-29): each head is dim_head = 8\n",
    "    wide, so heads x dim_head = dim, the usual convention.  The archived notebook\n",
    "    inherited SimpleViT's default dim_head = 64 -- a 512-wide attention block\n",
    "    inside a 64-wide model, 79% of its 497,386 parameters and ~2x the cost of a\n",
    "    Hessian-vector product; this model has 153,322.  The linear head starts at init_scale x its default\n",
    "    initialisation, to lower the curvature at init.  Every nn.LayerNorm is swapped\n",
    "    for TrainableLayerNorm (src/architectures/utils.py), a pure-PyTorch layer norm\n",
    "    whose third derivatives are correct -- the C++ kernel's are not, and the rod\n",
    "    flows and the central flow differentiate the loss three times.\n",
    "    \"\"\"\n",
    "    model = SimpleViT(image_size=image_size, patch_size=patch_size, num_classes=num_classes,\n",
    "                      dim=dim, depth=depth, heads=heads, dim_head=dim_head, mlp_dim=mlp_dim)\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples, the ViT's shape and microbatch_size cannot be overridden with\n",
    "# --params: edit a copy of the notebook.  (Wording note: this cell must never\n",
    "# contain the two hyperparameter marker literals together -- modal_run.sanitize()\n",
    "# tags the FIRST code cell containing both, and papermill would inject overrides\n",
    "# here instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "# The archived ViT's shape (experiment_vit_cifar10_adam; Cohen & Damian 2024)\n",
    "vit_patch = 4      # 32x32 images -> an 8x8 grid of 64 tokens\n",
    "vit_dim = 64       # token width\n",
    "vit_depth = 3      # transformer blocks\n",
    "vit_heads = 8      # attention heads per block\n",
    "vit_dim_head = 8   # width of each head: heads x dim_head = vit_dim (2026-09-29; the\n",
    "                   # archived notebook ran SimpleViT's default 64, a 512-wide attention\n",
    "                   # block and 497,386 parameters, 3.2x this model's 153,322)\n",
    "vit_mlp_dim = 256  # MLP width inside each block\n",
    "head_init_scale = 0.5   # the linear head starts at this multiple of its default init\n",
    "# The loss is averaged over slices of this many examples (SupervisedLossFunction\n",
    "# averages the loss and every derivative across its batches, so the value does not\n",
    "# change what is computed, only the peak memory of one pass).  5000 = one batch, as\n",
    "# in the archived notebook; lower it if attention over the full batch runs out of\n",
    "# GPU memory.\n",
    "microbatch_size = 5000\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, patch_size=vit_patch, dim=vit_dim, depth=vit_depth, heads=vit_heads,\n",
    "                 dim_head=vit_dim_head, mlp_dim=vit_mlp_dim, num_classes=output_dim, init_scale=head_init_scale).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP, CNN and ViT families): the figure titles, the\n",
    "# eigensolver's HVP batching and the architecture's own npz keys.  EIG_CHUNK = 1\n",
    "# runs the Hessian-vector products of a LOBPCG block one at a time, as the\n",
    "# archived ViT notebook did (chunk_size=1, to fit attention over 5000 images);\n",
    "# NOT measured at this size -- the CNN's 6 came from runs/diag_cnn_eig-crf-a100;\n",
    "# at dim_head = 64 (497k parameters) 6 ran out of an H100's 80 GB\n",
    "# (runs/experiment_adam_vit_cifar10-timing-chunk6).  A larger chunk is faster if it fits.  The MLP family runs -1.\n",
    "ARCH_NAME = 'ViT'\n",
    "EIG_CHUNK = 1\n",
    "ARCH_EXPORT = dict(arch=np.array('vit'), vit_patch=int(vit_patch), vit_dim=int(vit_dim),\n",
    "                   vit_depth=int(vit_depth), vit_heads=int(vit_heads), vit_dim_head=int(vit_dim_head),\n",
    "                   vit_mlp_dim=int(vit_mlp_dim),\n",
    "                   head_init_scale=float(head_init_scale), microbatch_size=int(microbatch_size))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def _slices(labels):\n",
    "    \"\"\"The data in microbatch_size slices (data cell); SupervisedLossFunction\n",
    "    averages over them weighted by size, so this is the full-batch loss.\"\"\"\n",
    "    return [Examples(inputs=X[i:i + microbatch_size], labels=labels[i:i + microbatch_size])\n",
    "            for i in range(0, n_samples, microbatch_size)]\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=_slices(y_onehot))\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=_slices(y_index))\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Heavy ball: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell.  Everything the lockstep cell needs to know about\n",
    "heavy ball is behind the interface defined here (`OPT`, `hyper`, `threshold`,\n",
    "`effective`, `discrete_step`, `stable_field`, `rod_field`, `central_free`,\n",
    "`central_sdcp`, `central_step`, `EndpointPair`, the floor wrappers); the\n",
    "lockstep, export, figure and summary cells are the same in every canonical\n",
    "notebook of the family.\n",
    "\n",
    "Heavy ball in the EMA parametrization, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(w_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$, threshold\n",
    "$S^\\star_{\\rm HB} = 2(1+\\beta)/(\\eta(1-\\beta))$ on $\\lambda_1(H)$, i.e.\n",
    "$\\eta\\lambda_1 = 38$ at $\\beta = 0.9$.  The flows are the paper's (section\n",
    "\"Rod Flow for Momentum Methods\" and appendix F):\n",
    "\n",
    "* **stable flow** -- the rod-free centre, $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)\\nabla L]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L - \\bar m]$, forward Euler.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\delta = -2\\delta + \\eta[\\beta\\gamma + (1-\\beta)\\llbracket g\\rrbracket]$,\n",
    "  $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$, the centre driven by\n",
    "  $\\bar g$; the rod block is $-(T_{\\rm lin} + I)$ per mode, so the rod grows at\n",
    "  the discrete flip's rate $|z| - 1$ exactly above the edge, and its unit\n",
    "  forward-Euler step is the map (claim \"centered heavy ball is a unit\n",
    "  forward-Euler step\").  Carried as (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$, $\\dot z' = T(z) - z'$\n",
    "  on the literal pair $(w, m), (w', m')$: the same ODE in endpoint\n",
    "  coordinates (`_rod_selfcheck` (c)), floored antisymmetrically.\n",
    "* **central flow** -- $\\dot{\\bar w} = -\\eta[\\beta\\bar m + (1-\\beta)(\\nabla L + \\tfrac12\\mathcal T[\\Sigma])]$,\n",
    "  $\\dot{\\bar m} = (1-\\beta)[\\nabla L + \\tfrac12\\mathcal T[\\Sigma] - \\bar m]$ with\n",
    "  $\\Sigma = UXU^\\top$ slaved by the velocity-level SDCP of appendix F\n",
    "  (prop. \"velocity-level persistence\"), in proximal form\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar w}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta)}{2}\\,\\mathcal G_U$; $k = 1$ in\n",
    "  closed form, $k \\ge 2$ through `SDCPSolver`.\n",
    "\n",
    "`_rod_selfcheck` and `_central_selfcheck` run at import time, in seconds, on\n",
    "toy losses: the rod rows equal $-(T_{\\rm lin}+I)$, the pair's unit step is the\n",
    "heavy-ball map, pair $\\equiv$ midpoint rows, the floor is antisymmetric on the\n",
    "pair, the central substep slides at $O(\\mathrm{d}t)$ with the gap at\n",
    "$O(\\mathrm{d}t^2)$, contacts without an impulse, agrees with `SDCPSolver` at\n",
    "$k = 1$, and reduces to gradient descent's program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# HEAVY BALL -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Every function takes `hp = hyper()`, the knobs resolved BELOW the papermill\n",
    "# injection point (the lockstep calls hyper() first thing), so nothing here\n",
    "# reads a hyperparameter at definition time.  EMA convention throughout:\n",
    "#     m <- beta m + (1-beta) g,   w <- w - eta m,   S* = 2(1+beta)/(eta(1-beta)).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='hb', name='heavy ball',\n",
    "    has_momentum=True,      # the state is z = (w, m); the rod is Delta = (delta, gamma)\n",
    "    has_nu=False,           # no second-moment estimate\n",
    "    lookahead=False,        # gradients are read at the centre itself\n",
    "    sharp_label=r'$\\eta\\lambda_1$',           # the plotted (effective) sharpness\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/(1-beta) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the threshold in the plotted units and on lambda(H).\"\"\"\n",
    "    s_eff = 2.0 * (1.0 + hp['beta']) / (1.0 - hp['beta'])\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    \"\"\"Raw Hessian eigenvalues -> the plotted units (eta*lambda for heavy ball).\"\"\"\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner at a state with second moment `nu`:\n",
    "    none for heavy ball (the eigensolve runs on the raw Hessian, so its\n",
    "    eigenvectors are Euclidean-unit and every cosine is a genuine cosine).\"\"\"\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One heavy-ball step from (w, m) with gradient g at w.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    w1 = w - hp['eta'] * m1\n",
    "    return w1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the centre itself.\"\"\"\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: its position block.\"\"\"\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's vector field (the K_S centre = the stable flow's own):\n",
    "    dm/dt = (1-beta)(g - m),  dw/dt = -eta (m + dm/dt) = -eta (beta m + (1-beta) g).\n",
    "    `g` is grad L at the centre for the stable flow and the endpoint-mean\n",
    "    gradient gbar for the rods.  Returns (dw, dm, dnu).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    dw = -hp['eta'] * (m + dm)\n",
    "    return dw, dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, on the unit axis (u_pos, u_mom)\n",
    "    with h_r = [[g]]/||Delta|| the odd endpoint gradient per unit amplitude:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt)  =  -2 delta + eta (beta gamma + (1-beta) [[g]]).\n",
    "    The position row reads the UPDATED momentum row -- the paper's K\n",
    "    structure; per mode this is -(T_lin + I), the map's own rates.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    \"\"\"The stored momentum's one-step displacement in position units (for the\n",
    "    floor's m_j): eta*mbar.\"\"\"\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The EMA parameter of the optimizer's one-step map the floor is matched to.\"\"\"\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"Slow root of the rod block -(T_lin + I) on a mode of EFFECTIVE sharpness\n",
    "    eta*lambda: the root of mu^2 + (3+beta-a) mu + 2(1+beta) - a = 0 with the\n",
    "    largest real part, a = (1-beta) eta lambda.  Complex on the rotating\n",
    "    branch (most of the approach at beta = 0.9), equal to the discrete |z| - 1\n",
    "    above the edge.  Its real part integrated over the approach is the trough\n",
    "    an unfloored rod would dig.\"\"\"\n",
    "    b = hp['beta']\n",
    "    a = (1.0 - b) * np.asarray(lam_eff, dtype=float)\n",
    "    c = (3.0 + b) - a\n",
    "    disc = c * c - 4.0 * (2.0 * (1.0 + b) - a)\n",
    "    return (-c + np.sqrt(disc.astype(complex))) / 2.0\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`:\n",
    "    weight 2 off the diagonal, 1 on it, for contracting a vech-packed X against\n",
    "    a [binom(k+1,2), ...] array of pair quantities.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the central flow's rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the heavy-ball CENTRAL FLOW (appendix F,\n",
    "    \"velocity-level persistence\"):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(wbar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(wbar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(wbar), T[Sigma] = grad_w <H, Sigma>.\n",
    "    Sigma is in dwbar/dt directly (relative degree one), so persistence is\n",
    "    GD's velocity-level SDCP with the free velocity and the Sigma coefficient\n",
    "    substituted.  Forward Euler on both rows, gap linearised at wbar:\n",
    "\n",
    "        A = S* I - H_U - dt U^T T[dwbar/dt|_free] U,     B = dt (eta(1-beta)/2) Gram_U,\n",
    "\n",
    "    with H_U = diag(eigs_c), Gram_U = nabla_H nabla_H^T.  B ~ dt (beta = 0 IS\n",
    "    gradient descent's program line for line: self-check (d)).\n",
    "\n",
    "    Args (torch, one device, float32 or float64):\n",
    "      eigs_c     [k]                RAW eigenvalues of H(wbar) on the critical block\n",
    "      nabla_H    [binom(k+1,2), d]  rows grad_w (u_i^T H u_j), i <= j\n",
    "      wdot_free  [d]                -eta(beta mbar + (1-beta) grad L(wbar))\n",
    "      dt, hp, S_star                substep, knobs, RAW threshold 2(1+beta)/((1-beta) eta)\n",
    "      solver                        an SDCPSolver; unused when k == 1 and exact_k1\n",
    "      exact_k1                      k == 1: the closed form [-A/B]_+ instead of cvxpy\n",
    "      st                            the flow state (unused by heavy ball)\n",
    "    Returns (X, T_Sigma, A, B, info): X is [k,k] PSD, T_Sigma = T[U X U^T] is [d].\n",
    "    \"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free)\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * hp['eta'] * (1.0 - hp['beta'])) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma force (T_Sigma None\n",
    "    below the band = the stable flow).\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return (w + dt * (wdot - hp['eta'] * c * T_Sigma),\n",
    "            m + dt * (mdot + c * T_Sigma), nu)\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"Position amplitude per sqrt(X): 1 (the constraint is on the centre).\"\"\"\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the PAIR of phase points z = (w, m),\n",
    "    z' = (w', m'), stored in the flow dtype (float64).\n",
    "\n",
    "    dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the heavy-ball map -- descent-\n",
    "    ascent on the phase-space edge coupling in the paper's K structure.  Pushed\n",
    "    through zbar = (z + z')/2, Delta = (z - z')/2 it is the midpoint rows\n",
    "    EXACTLY (`_rod_selfcheck` (c)); what differs is what is STORED: a rod that\n",
    "    loses hundreds of e-folds in ONE float64, against (axis, log-amplitude).\n",
    "    Delta = 0 is absorbing and rounding is deterministic, so the floor is\n",
    "    applied ANTISYMMETRICALLY (the endpoints move apart along each tracked\n",
    "    mode, the centre untouched).  Accessors mirror MidpointRod's.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        \"\"\"The consecutive discrete pair placed as (wbar +- dhat, mbar +- ghat).\"\"\"\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        \"\"\"delta = (w - w')/2.\"\"\"\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"Both stored points are the same numbers: Delta is exactly zero and\n",
    "        (the field commuting with the swap) stays so.\"\"\"\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z'\n",
    "        in the pair's arithmetic; g_p, g_m are grad L at w and w' (or the\n",
    "        hatch's reconstruction).  Returns d(log||Delta||)/dt at the start.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m      # T(z')\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p      # T(z)\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        \"\"\"The round-off floor, ANTISYMMETRIC on the pair's position block:\n",
    "        c_j -> sign(c_j) sqrt(c_j^2 + q_j) by moving the endpoints apart along\n",
    "        u_j; the centre is untouched.  Returns how many modes it dominated.\"\"\"\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.3, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field on the unit axis equals -(T_lin + I) per mode, and beta = 0\n",
    "    gives GD's ddelta/dt = -2 delta + eta [[g]];  (b) EndpointPair.step at dt = 1\n",
    "    is the heavy-ball map on the pair;  (c) the pair at dt = 0.1 (500 substeps,\n",
    "    non-quadratic loss) pushed through (zbar, Delta) equals the midpoint rows\n",
    "    integrated by forward Euler -- the mp-rod == ep-rod identity;  (d) the floor\n",
    "    is antisymmetric: the centre is untouched, each tracked component lands on\n",
    "    sqrt(c^2 + q), the momentum block is untouched;  (e) an equal pair reads\n",
    "    collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 50.0, 126.0, 127.5):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b], [-(1.0 - b) * lam, -(1.0 + b)]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * dd], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]),\n",
    "                          abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-12, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    c4 = 5.0\n",
    "    gL = lambda w: Hq @ w + 4.0 * c4 * w ** 3\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    # (b)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    # (c)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb),\n",
    "                         (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    # (d)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    # (e)\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on a three-dimensional toy, L = (1/2) lam(y,z) x^2\n",
    "    - f_y y - f_z z with lam = lam0 + y + (kappa/2) z^2, so k = 1 with u1 = e_x,\n",
    "    grad lam1 = (0, 1, kappa z), T[u1 (x) u1] = grad lam1, and the velocity-level\n",
    "    multiplier sigma_cf = 2 [<grad lam1, dwbar/dt|_free>]_+ / (eta (1-b) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), raw gap O(dt^2);\n",
    "      (b) CONTACT at zero gap with normal momentum: X finite = sigma_cf,\n",
    "          A + B X = 0, no impulse;\n",
    "      (c) the k = 1 closed form and SDCPSolver agree to the solver's ~1e-4;\n",
    "      (d) beta = 0 is gradient descent's velocity-level SDCP.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / (1.0 - b)\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    dlam = lambda z: torch.tensor([0.0, 1.0, kappa * z], dtype=f64)\n",
    "    lam1 = lambda y, z: lam0 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def wfree(m):\n",
    "        return central_free(gradL, m, None, hp, 0)[0]\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        g = dlam(z)\n",
    "        return 2.0 * max(float(g @ wfree(m)), 0.0) / (eta * (1.0 - b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True):\n",
    "        g = dlam(z)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hp, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(y, z)], dtype=f64), g.reshape(1, 3),\n",
    "                                         wf, dt, hp, thr_raw, solver=solver, exact_k1=exact_k1)\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hp)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    z0 = -0.5\n",
    "    y0 = thr_raw - lam0 - 0.5 * kappa * z0 * z0\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam1(y, z) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = thr_raw - lam0, 0.0\n",
    "        g = dlam(z)\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact, _, _, _, _, _ = substep(y, z, m, 0.1, exact_k1=True)\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    wf0 = -eta * gradL\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, wf0, 0.1, hp0, thr_raw, exact_k1=True)\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check: rows == -(T_lin+I) {_r[0]:.1e};  endpoint unit step == HB map {_r[1]:.1e};  \"\n",
    "      f\"pair (dt 0.1, 500 substeps) == midpoint rows {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check: sliding median |X - sigma_cf|/sigma_cf \"\n",
    "      f\"{_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  \"\n",
    "      f\"max raw gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (second)\")\n",
    "print(f\"                    contact: A + B X = 0 to {_c[2]:.1e}, |<grad lam1, mbar+ - mbar>|/dt {_c[3]:.2f} (no impulse);  \"\n",
    "      f\"k=1 closed form vs SDCPSolver {_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  The threshold\n",
    "# depends on beta, which IS overridable, so it is derived in the lockstep cell --\n",
    "# the CONFIG line printed there, not the prints at the bottom of this cell, is\n",
    "# the authoritative echo.\n",
    "\n",
    "# ViT (2026-09-30): the learning rate and window below were probed for the ViT\n",
    "# (dim_head = 8; runs/experiment_<opt>_vit_cifar10-dh8-probe-eta*, archive/THEORY.md,\n",
    "# \"ViT probes\").  The window is 500 iterations before the crossing and 1500 after\n",
    "# (Eric).  The window table below is the MLP twin's.  central_eig_tol is looser than the MLP's (below).\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  Nothing below depends on the loss\n",
    "#          except the window: the step size, handoff and length were probed for\n",
    "#          MSE, so a cross-entropy run passes its own, e.g.\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "#          (heavy ball with cross entropy: not probed yet; the GD xent probes of\n",
    "#          2026-08-02 are in archive/notebooks/experiment_gd_mlp_cifar10_xent_covariance.ipynb)\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA convention:  m <- beta*m + (1-beta)*g,   w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/(1-beta) = 38 at beta = 0.9.  This is\n",
    "# NOT the classic 2(1+beta)/eta of m <- beta*m + g; the two conventions are the\n",
    "# same optimizer with eta_classic = eta_EMA*(1-beta), so eta = 0.2 here is a\n",
    "# classic-convention 0.02.\n",
    "beta               = 0.9\n",
    "learning_rate      = 0.2        # eta  (the MLP twin runs 0.3)\n",
    "\n",
    "# ---- the window (n_samples = 5000; archive/THEORY.md, hb-tc-5000) -------------\n",
    "#   eta = 0.3   eta*lam1 crosses 38 at 4800, lam2 at 10400, lam3 enters the\n",
    "#               37.05 band at 22100 and is 37.93 at 30000, lam4 plateaus at 33.3\n",
    "#   eta = 0.4   lam1 at 2900, lam2 at 6500\n",
    "# Handoff 2000 iterations BEFORE the first crossing, 2000 after: the approach\n",
    "# (the floor's onset lag, the trough), the crossing, the ring and the arrest are\n",
    "# in the window, and the critical face is one-dimensional throughout (the\n",
    "# central flow runs its k = 1 closed form).  Two-mode window:\n",
    "#     --params \"warmup_iterations=11000,n_iterations=15000,central_rank=3\"\n",
    "# Second step size (raw knobs only; the threshold is derived below the\n",
    "# injection point, so learning_rate IS a safe override):\n",
    "#     --params \"learning_rate=0.4,warmup_iterations=900,n_iterations=4900\"\n",
    "# The ViT (discrete-only probes, 2026-09-30), eta*lambda_1(wbar) against 38:\n",
    "#   eta = 0.3   one sample at 38.8 (3750), then 28-36 for ~2000 iterations\n",
    "#   eta = 0.2   t_c 6200, +4.4 %; lambda_2 in the band 7350   <- this notebook\n",
    "#   eta = 0.15  t_c 8900, +3.8 %\n",
    "# At every eta the ViT's lambda_1 SAWTOOTHS after the crossing: it ramps to 38,\n",
    "# drops to 0.75-0.85 of it and repeats every ~200-250 iterations.\n",
    "n_iterations       = 7700       # T:  t_c + 1500\n",
    "warmup_iterations  = 5700       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 500\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder);\n",
    "                                # must be >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre)                 green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored     purple\n",
    "#   central  the central flow, Sigma slaved by the SDCP           red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted), one\n",
    "dt                 = 0.25       # unit of flow time per discrete iteration\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 2          # modes the constraint is assembled on (k <= this);\n",
    "                                # k = 1 is the closed form, k >= 2 goes through cvxpy\n",
    "                                # (k(k+1)/2 third-derivative evaluations per substep)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  ViT (Eric, 2026-09-29): at 1e-10 the\n",
    "                                # rank-3 solve takes 8 LOBPCG iterations, 14.5 s -- four of them are\n",
    "                                # ~58 of a 59 s flow iteration.  runs/diag_vit_eig-crf-h100 (H100,\n",
    "                                # 12 substeps of dt 0.25 from t = 1700, eta = 1e-5):\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam vs 1e-10\n",
    "                                #   1e-10  14.5     8          --\n",
    "                                #   3e-10  10.5     6          2.6e-6\n",
    "                                #   1e-9    7.0     4-5        6.1e-5   <- below the SDCP's ~1e-4\n",
    "                                #   3e-9    4.5     3          3.6e-4\n",
    "                                #   1e-8    2.5     2          2.7e-3\n",
    "                                # EIG_CHUNK = 6 is ~15% slower than 1 at every tol.\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S*.\n",
    "                                # The constraint is always at S*; this widens the\n",
    "                                # band the linearised gap test sees, and the SDCP\n",
    "                                # zeroes whatever in it is not critical.  k > 0 is\n",
    "                                # therefore NOT contact (contact is tr X > 0).\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "# flow_dtype: the carrier of every flow's STATE (centre, momentum centre, rod\n",
    "# axis and log-amplitude, the endpoint pair, the central-flow state).  Gradients\n",
    "# and eigensolves stay at the model's float32; the cast happens once, at the\n",
    "# loss_fn boundary (_E in the lockstep cell).  'auto' = the model's dtype.\n",
    "flow_dtype         = 'float64'\n",
    "# floor_dtype: the arithmetic the round-off floor MODELS -- the discrete arm's\n",
    "# ('auto' = its iterate dtype, float32).  'float64' is the precision prediction\n",
    "# (the fp64 rerun lengthened GD's onset lag 216 -> 464).\n",
    "floor_dtype        = 'auto'\n",
    "# floor_rank: every tracked mode carries the floor.  A LITERAL, not n_eig: a\n",
    "# derived value here would be computed from the on-disk n_eig and silently\n",
    "# ignore an override.\n",
    "floor_rank         = 3\n",
    "# hatch_ulps: the probe hatch r_min = hatch_ulps * u * ||wbar|| at the handoff,\n",
    "# u the unit round-off of the DISCRETE arm's arithmetic -- 64 ulps of\n",
    "# resolvability for the odd-force read.  Never handoff-scaled.\n",
    "hatch_ulps         = 64\n",
    "endpoint_hatch     = 1          # 1 = the pair reads its odd force at r_min when closer\n",
    "                                # than the hatch and rescales it; 0 = as stored\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  threshold(eta*lam1)={2 * (1 + beta) / (1 - beta):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_nesterov_cnn_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Nesterov momentum on the CNN: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Nesterov momentum on the CNN (two 3x3 convolutions with 32 channels, tanh, average pooling), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_nesterov_cnn_cifar10.ipynb nesterov_cnn.ipynb -f params/nesterov_cnn.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/nesterov_cnn.yaml` | Figure 19, Table 5 | 3.5 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"\n",
    "    2-conv CNN of the archived experiment_cnn_cifar10_adam_hyperrod.ipynb\n",
    "    (Cohen et al. 2022's CIFAR setting): conv3x3 -> tanh -> avg-pool 2, twice,\n",
    "    then a linear read-out.  32x32 -> 16x16 -> 8x8.\n",
    "    \"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and num_filters cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "num_filters = 32   # the archived CNN's width (experiment_cnn_cifar10_adam_hyperrod)\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=num_filters, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (at most 6 HVPs in one vmap: a rank-2 LOBPCG block\n",
    "# whole, a rank-6 block in three pieces -- the whole rank-6 block, 18 double\n",
    "# backwards over 5000 images, runs out of an A100's 40 GB, and one at a time\n",
    "# costs 1.5x; runs/diag_cnn_eig-crf-a100, 2026-09-28; the MLP family runs -1)\n",
    "# and the architecture's own npz keys.\n",
    "ARCH_NAME = 'CNN'\n",
    "EIG_CHUNK = 6\n",
    "ARCH_EXPORT = dict(arch=np.array('cnn'), num_filters=int(num_filters))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor (Nesterov)\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" with the optimizer's one-step map\n",
    "the Nesterov one.  The source is the same, $p_j = (u^2/3)\\sum_i U_{ij}^2\\bar w_i^2$\n",
    "on the stored position and $m_j$ on the stored momentum, but the map that\n",
    "holds it up is the lookahead map $T = [[1-a, -\\beta(1-a)], [a, \\beta(1-a)]]$,\n",
    "$a = 2b(1+\\beta)/(1+2\\beta)$, whose modulus is not heavy ball's flat\n",
    "$\\sqrt\\beta$ but runs from 0.37 to 0.91 across the approach.  Its stationary\n",
    "variance has the closed form (checked against the Lyapunov recursion at import\n",
    "time)\n",
    "\n",
    "$$R_j = \\frac{p_j P(b) + m_j M(b)}{4b(1-b)(1+\\beta)(1+2\\beta)D(b)},$$\n",
    "\n",
    "with the polynomials $P, M, D$ of the cell header, and the rod is fed\n",
    "$q_j = R_j(1-\\rho_j^2)$ with the Nesterov rod block's own slaved multiplier\n",
    "$\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j/(1+2\\beta(1-b_j)) - 1)$ -- finite through\n",
    "the edge and held at its $b = 1$ value above it (where the floor is inert).\n",
    "Everything else is as in the other notebooks: per mode, sign-preserving, in\n",
    "quadrature, on the position block, no knob.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR, NESTEROV  (paper appendix \"The Round-off Floor\" with\n",
    "# the lookahead map; notes/2026-09-11-map-matched-roundoff-floor.tex, its\n",
    "# Nesterov port of 2026-09-12)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype): on a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units; step = eta mbar).\n",
    "# For NESTEROV the one-step map on the mode (momentum in position units) is the\n",
    "# lookahead one,\n",
    "#     T = [[1 - a, -beta (1 - a)], [a, beta (1 - a)]],   a = eta (1-beta) lambda = 2 b (1+beta)/(1+2 beta),\n",
    "# whose modulus runs 0.37-0.91 across the approach (heavy ball's is the flat\n",
    "# sqrt(beta)).  Its stationary round-off variance R = T R T^T + diag(p, m) has the\n",
    "# closed form (sympy; checked against the Lyapunov recursion in _floor_selfcheck)\n",
    "#     R_j = ( p_j P(b) + m_j M(b) ) / ( 4 b (1-b) (1+beta) (1+2 beta) D(b) )\n",
    "#     D(b) = 1 + beta - 2 beta^2 + 2 b beta (1+beta)\n",
    "#     M(b) = beta^2 (1 + 2 beta - 2 b beta) (1 + 2 beta - 2 b (1+beta))^2\n",
    "#     P(b) = c0 + c1 b + c2 b^2 + c3 b^3   (coefficients in _roundoff_polys)\n",
    "# (beta = 0 gives GD's p/4b(1-b)).  The rod scheme -- one substep of the rod\n",
    "# block with the momentum row slaved, then the quadrature add -- holds\n",
    "# q/(1 - rho^2) with the NESTEROV rod block's slaved multiplier\n",
    "#     rho = 1 + 2 dt ( b / (1 + 2 beta (1-b)) - 1 )\n",
    "# (not heavy ball's 1 + 2 dt (b - 1); rho = 1 at b = 1 either way), so the rod is\n",
    "# fed q_j = R_j (1 - rho_j^2), written with the (1-b) cancelled analytically:\n",
    "# finite through the edge and HELD at its b = 1 value above it, where the map\n",
    "# has no stationary state and the floor is inert anyway.  Per mode, in\n",
    "# quadrature, sign-preserving, on the position block; no knob.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and of\n",
    "    the stored momentum (in position units) injects on each tracked mode.  The\n",
    "    lookahead theta = w - eta beta m is not STORED, so it carries no rounding of\n",
    "    its own: its rounding is the map's image of (p, m), which is what T carries.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The NESTEROV one-step map on a mode at fraction b of its threshold,\n",
    "    momentum in position units: theta = w - eta beta m, m' = beta m + (1-beta) g(theta),\n",
    "    w' = w - eta m'; on a mode with a = 2 b (1+beta)/(1+2 beta) that is\n",
    "    [[1 - a, -beta (1-a)], [a, beta (1-a)]].  beta = 0 is the memoryless map.\"\"\"\n",
    "    a = 2.0 * float(b) * (1.0 + beta) / (1.0 + 2.0 * beta)\n",
    "    return np.array([[1.0 - a, -beta * (1.0 - a)], [a, beta * (1.0 - a)]])\n",
    "\n",
    "\n",
    "def _roundoff_polys(b, beta):\n",
    "    \"\"\"(P(b), M(b), D(b)) of the closed form.  Vectorised in b.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    c3 = -8.0 * beta ** 3 * (1.0 + beta) ** 2\n",
    "    c2 = 24.0 * beta ** 5 + 28.0 * beta ** 4 - 16.0 * beta ** 3 - 28.0 * beta ** 2 - 8.0 * beta\n",
    "    c1 = -24.0 * beta ** 5 - 8.0 * beta ** 4 + 34.0 * beta ** 3 + 28.0 * beta ** 2 + 6.0 * beta\n",
    "    c0 = 8.0 * beta ** 5 - 4.0 * beta ** 4 - 10.0 * beta ** 3 + beta ** 2 + 4.0 * beta + 1.0\n",
    "    P = c0 + b * (c1 + b * (c2 + b * c3))\n",
    "    M = beta ** 2 * (1.0 + 2.0 * beta - 2.0 * b * beta) * (1.0 + 2.0 * beta - 2.0 * b * (1.0 + beta)) ** 2\n",
    "    D = 1.0 + beta - 2.0 * beta ** 2 + 2.0 * b * beta * (1.0 + beta)\n",
    "    return P, M, D\n",
    "\n",
    "\n",
    "def roundoff_equilibrium_finite(p, m, b, beta):\n",
    "    \"\"\"Rtilde_j = R_j (1 - b_j): the stationary variance with its pole factored\n",
    "    out -- finite for every b > 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    P, M, D = _roundoff_polys(b, beta)\n",
    "    return (p * P + m * M) / (4.0 * b * (1.0 + beta) * (1.0 + 2.0 * beta) * D)\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row of\n",
    "    a tracked mode (the Nesterov map).  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = roundoff_equilibrium_finite(p, m, b, beta) / (1.0 - b)\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def scheme_rho(b, beta, dt):\n",
    "    \"\"\"The slaved-momentum multiplier per substep of the Nesterov rod block under\n",
    "    forward Euler: rho = 1 + 2 dt (b / (1 + 2 beta (1 - b)) - 1); rho = 1 exactly\n",
    "    at b = 1; beta = 0 gives 1 + 2 dt (b - 1).\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    return 1.0 + 2.0 * float(dt) * (b / (1.0 + 2.0 * beta * (1.0 - b)) - 1.0)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source, R_j (1 - rho_j^2) with the (1 - b)\n",
    "    cancelled analytically: finite through the edge; above it, held at the\n",
    "    b = 1 value; a mode with b <= 0 (a flat or slightly negative sub-leading\n",
    "    Hessian eigenvalue between cadence samples) gets q_j = 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    live = b > 0.0\n",
    "    b = np.where(live, b, 1.0)\n",
    "    b = np.minimum(b, 1.0)\n",
    "    rho = scheme_rho(b, beta, dt)\n",
    "    q = (roundoff_equilibrium_finite(p, m, b, beta)\n",
    "         * 2.0 * float(dt) * (1.0 + 2.0 * beta) / (1.0 + 2.0 * beta * (1.0 - b))\n",
    "         * (1.0 + rho))\n",
    "    return np.where(live, q, 0.0)\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U.\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component of the POSITION block, signs preserved, momentum block\n",
    "    untouched.  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); a floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.2, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    Nesterov midpoint rod block (the odd force read at the lookahead image\n",
    "    phi = delta - eta beta gamma):\n",
    "      (a) the closed form R_j is the Lyapunov solution of the Nesterov mode map\n",
    "          at beta = 0, 0.5, 0.9, with and without a momentum source, and does not\n",
    "          depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the test of scheme_rho);  (c) q = 0 is a no-op;  (d) an empty mode is\n",
    "          refilled to +sqrt(q_j);  (e) the momentum block is untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b) and rho = 1 + 2dt(b-1); the source at\n",
    "          b = 1 is dt (beta^2 m + (1+beta)^2 p)/((1+beta)(1+3 beta)) and is held there\n",
    "          above; flat modes get no floor;  (g) q/(1-rho^2) is R_j exactly.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / ((1.0 - beta) * (1.0 + 2.0 * beta))\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.5, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, _m, _b, _b1)) / R_it - 1.0))\n",
    "    for _eta in (0.2, 2.0):\n",
    "        _b = 0.7\n",
    "        _lam = _b * thr / _eta\n",
    "        _mw, _mm = (1.0 - beta) * _lam, beta - (1.0 - beta) * _lam * _eta * beta\n",
    "        T_eta = np.array([[1.0 - _eta * _mw, -_eta * _mm], [_mw, _mm]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            phi = u_pos - eta * beta * u_mom\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * phi\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    err_f = max(err_f, float(np.max(np.abs(scheme_rho(_bb, 0.0, dt) - (1.0 + 2.0 * dt * (_bb - 1.0))))))\n",
    "    err_f = max(err_f, abs(float(scheme_rho(1.0, beta, dt)) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.3, 1.0, beta, dt))\n",
    "    _q1_pred = dt * (beta ** 2 * 0.3 + (1.0 + beta) ** 2) / ((1.0 + beta) * (1.0 + 3.0 * beta))\n",
    "    err_f = max(err_f, abs(_q1 / _q1_pred - 1.0))\n",
    "    _q_above = roundoff_floor_source(1.0, 0.3, np.array([1.0, 1.2, 2.0]), beta, dt)\n",
    "    assert np.all(np.isfinite(_q_above)) and np.all(_q_above > 0.0), _q_above\n",
    "    err_f = max(err_f, float(np.max(np.abs(_q_above / _q1 - 1.0))))\n",
    "    _q_flat = roundoff_floor_source(1.0, 0.3, np.array([0.5, 0.0, -0.2]), beta, dt)\n",
    "    assert _q_flat[0] > 0.0 and _q_flat[1] == 0.0 and _q_flat[2] == 0.0, _q_flat\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = scheme_rho(b_track, beta, dt)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check (Nesterov map): |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  |no-op at q=0| {_e[2]:.1e}  \"\n",
    "      f\"|empty-mode refill| {_e[3]:.1e}  |momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 (float32 {_u32:.2e}); \"\n",
    "      f\"floor = the NESTEROV map's own equilibrium R_j = (p_j P(b) + m_j M(b)) / 4b(1-b)(1+beta)(1+2beta)D(b), \"\n",
    "      f\"fed as q_j = R_j (1 - rho_j^2), rho_j = 1 + 2dt(b/(1+2beta(1-b)) - 1)\")\n",
    "_T09 = [max(abs(np.linalg.eigvals(optimizer_mode_map(_b, 0.9)))) for _b in (0.3, 0.6, 0.9, 0.97)]\n",
    "print(f\"Nesterov mode-map modulus at beta=0.9, b=0.3/0.6/0.9/0.97: {' / '.join(f'{_x:.3f}' for _x in _T09)}  \"\n",
    "      f\"(heavy ball: sqrt(beta)=0.949 flat)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Nesterov momentum: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Nesterov in the EMA lookahead form (paper appendix C):\n",
    "$\\theta_t = w_t - \\eta\\beta m_t$, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(\\theta_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$; threshold\n",
    "$S^\\star_{\\rm NAG} = 2(1+\\beta)/(\\eta(1-\\beta)(1+2\\beta))$, i.e. $\\eta\\lambda_1 = 13.571$\n",
    "at $\\beta = 0.9$.  Every gradient is read at a lookahead: the flows' centre at\n",
    "$\\bar\\theta = \\bar w - \\eta\\beta\\bar m$ and the rod through its lookahead image\n",
    "$\\varphi = \\delta - \\eta\\beta\\gamma$.\n",
    "\n",
    "The flows are the relaxation structure -- heavy ball's rows with every gradient\n",
    "at the lookahead (`notes/2026-09-25-nesterov-ks-relax-flow.tex`), as in the\n",
    "heavy-ball and Adam notebooks.  The paper's appendix C still writes the earlier\n",
    "K-flow ($\\dot\\delta = -2\\delta - \\eta\\gamma$, symplectic K central flow); the\n",
    "appendix is owed an update to this structure (Eric, 2026-09-26).\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta)[\\nabla L(\\bar\\theta) - \\bar m]$,\n",
    "  $\\dot{\\bar w} = -\\eta(\\bar m + \\dot{\\bar m})$.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$,\n",
    "  $\\dot\\delta = -2\\delta - \\eta(\\gamma + \\dot\\gamma)$, $\\llbracket g\\rrbracket$ at\n",
    "  $\\bar\\theta \\pm \\varphi$; the rod block is $-(T_{\\rm lin} + I)$ per mode,\n",
    "  singular exactly at $S^\\star_{\\rm NAG}$.  (axis, log-amplitude), the Nesterov floor.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$ on the literal pair, each\n",
    "  endpoint's gradient at its own lookahead; the midpoint rows in other coordinates.\n",
    "* **central flow** -- the constraint on the lookahead sharpness\n",
    "  $\\lambda_1(H(\\bar\\theta)) \\le S^\\star$; the lookahead velocity sees $X$ with\n",
    "  stiffness $\\eta(1-\\beta^2)/2$, so the program is\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar\\theta}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta^2)}{2}\\mathcal G_U$; the position\n",
    "  amplitude compared with the discrete flip is $\\sqrt{X_{\\max}}/(1+2\\beta)$\n",
    "  (the multiplier lives on $\\varphi = (1+2\\beta)\\delta$ on the face).  The\n",
    "  arrest is read on `central_lam1_probe` (the lookahead's sharpness).\n",
    "\n",
    "The self-checks run at import time: rod rows equal $-(T_{\\rm lin} + I)$ and are\n",
    "singular at the edge, the pair's unit step is the Nesterov map, pair $\\equiv$\n",
    "midpoint rows, the floor is antisymmetric, the central substep slides at\n",
    "$O(\\mathrm{d}t)$ with the lookahead gap at $O(\\mathrm{d}t^2)$, contacts without\n",
    "an impulse, agrees with `SDCPSolver`, and reduces to gradient descent's\n",
    "program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NESTEROV MOMENTUM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Nesterov in the EMA lookahead form (paper appendix C):\n",
    "#     theta = w - eta beta m,   m <- beta m + (1-beta) g(theta),   w <- w - eta m,\n",
    "#     S* = 2(1+beta)/((1-beta)(1+2beta)) on eta lambda_1(H) = 13.571 at beta = 0.9.\n",
    "# Every gradient is read at a LOOKAHEAD: the flows' centre at thetabar =\n",
    "# wbar - eta beta mbar and the rod through its lookahead image\n",
    "# phi = delta - eta beta gamma (paper: varphi).  The structure is the same\n",
    "# relaxation structure as heavy ball's (K_S = J^-1 (2K) with the same J;\n",
    "# notes/2026-09-25-nesterov-ks-relax-flow.tex): dz/dt = T(z') - z on the pair,\n",
    "# and in centred coordinates heavy ball's rows with every gradient at the\n",
    "# lookahead.  The paper's appendix C still writes the earlier K-flow\n",
    "# (ddelta/dt = -2 delta - eta gamma); this notebook runs the relaxation\n",
    "# structure, as the heavy-ball and Adam notebooks do (Eric, 2026-09-26).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='nesterov', name='Nesterov',\n",
    "    has_momentum=True,\n",
    "    has_nu=False,\n",
    "    lookahead=True,         # gradients at theta = w - eta beta m; the central flow constrains thetabar\n",
    "    sharp_label=r'$\\eta\\lambda_1$',\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/((1-beta)(1+2beta)) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the Nesterov threshold on eta*lambda_1 and on lambda_1.\"\"\"\n",
    "    b = hp['beta']\n",
    "    s_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Nesterov step from (w, m) with g = grad L at the lookahead theta.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    return w - hp['eta'] * m1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the lookahead centre thetabar.\"\"\"\n",
    "    return w_bar - hp['eta'] * hp['beta'] * m_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: phi = delta - eta beta gamma.\"\"\"\n",
    "    return u_pos - hp['eta'] * hp['beta'] * u_mom\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field with g read at the lookahead: dm/dt = (1-beta)(g - m),\n",
    "    dw/dt = -eta (m + dm/dt).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    return -hp['eta'] * (m + dm), dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, the odd force [[g]] read at\n",
    "    thetabar +- phi:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt).\n",
    "    Per mode this is -(T_lin + I) with T_lin the Nesterov one-step Jacobian:\n",
    "    singular exactly at the Nesterov threshold (self-check (a)).\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The least-damped rate -(1 + z) of the rod block -(T_lin + I) on a mode of\n",
    "    EFFECTIVE sharpness eta*lambda, z the multipliers of the Nesterov Jacobian\n",
    "    T_lin = [[1-a, -eta beta (1-a)], [(1-beta) lambda, beta (1-a)]], a = (1-beta) eta lambda.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    out = []\n",
    "    for le in np.atleast_1d(np.asarray(lam_eff, dtype=float)):\n",
    "        a = (1.0 - b) * le\n",
    "        T = np.array([[1.0 - a, -eta * b * (1.0 - a)], [(1.0 - b) * le / eta, b * (1.0 - a)]])\n",
    "        z = np.linalg.eigvals(T)\n",
    "        r = -(1.0 + z)\n",
    "        out.append(r[np.argmax(r.real)])\n",
    "    return np.asarray(out, dtype=complex)\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the rows: the stable field at grad L(thetabar).\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the NESTEROV CENTRAL FLOW in the relaxation\n",
    "    structure (notes/2026-09-25-nesterov-ks-relax-flow.tex):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(thetabar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(thetabar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(thetabar), T[Sigma] the\n",
    "    third-derivative contraction at thetabar.  The constrained point is the\n",
    "    lookahead, whose velocity\n",
    "        dthetabar/dt = -eta [ beta^2 mbar + (1-beta^2) ( grad L(thetabar) + (1/2) T[Sigma] ) ]\n",
    "    sees X at first order with stiffness eta (1-beta^2)/2: velocity-level,\n",
    "    forward Euler on both rows, gap linearised at thetabar:\n",
    "        A = S* I - H_U - dt U^T T[dthetabar/dt|_free] U,   B = dt (eta(1-beta^2)/2) Gram_U.\n",
    "    beta = 0 is gradient descent's program line for line (self-check (d)).\n",
    "    Args: eigs_c the RAW eigenvalues of H(thetabar), nabla_H the pair rows at\n",
    "    thetabar, wdot_free the centre's free velocity (unused: the lookahead's is\n",
    "    rebuilt from st), st = {m, gL, ...}.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    thetadot_free = -eta * (b * b * st['m'] + (1.0 - b * b) * st['gL'].to(st['m'].dtype))\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ thetadot_free.to(dty))\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * eta * (1.0 - b * b)) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return w + dt * (wdot - hp['eta'] * c * T_Sigma), m + dt * (mdot + c * T_Sigma), nu\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"The multiplier lives on the lookahead rod phi = (1 + 2 beta) delta on the\n",
    "    face: position amplitude per sqrt(X) is 1/(1 + 2 beta).\"\"\"\n",
    "    return 1.0 / (1.0 + 2.0 * hp['beta'])\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') in the\n",
    "    flow dtype, dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the Nesterov map --\n",
    "    each endpoint's gradient at its OWN lookahead w - eta beta m, which is what\n",
    "    `endpoints()` returns (the lockstep reads the gradient there).  Pushed\n",
    "    through (zbar, Delta) it is the midpoint rows with the probes at\n",
    "    thetabar +- phi (`_rod_selfcheck` (c)).  Floor antisymmetric.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.eb = (hp['eta'] * hp['beta']) if hp is not None else 0.0   # eta beta: the lookahead offset\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        if self.hp is not None:\n",
    "            self.eb = self.hp['eta'] * self.hp['beta']\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        \"\"\"The two points the gradient is read at: each endpoint's own lookahead.\"\"\"\n",
    "        return self.w_p - self.eb * self.m_p, self.w_m - self.eb * self.m_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z';\n",
    "        g_p, g_m are grad L at the endpoints' lookaheads.  Returns d(log||Delta||)/dt.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        self.eb = eta * b\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/nag_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.2, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field with the odd force at the lookahead image equals -(T_lin + I)\n",
    "    per mode, singular at the Nesterov edge, beta = 0 gives GD's row;\n",
    "    (b) EndpointPair.step at dt = 1 fed the lookahead gradients is the Nesterov\n",
    "    map on the pair;  (c) the pair at dt = 0.1 (500 substeps) equals the midpoint\n",
    "    rows with the probes at thetabar +- phi;  (d) the floor is antisymmetric;\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    thr_raw = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b) * eta)\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 60.0, 67.0, thr_raw):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b * (1.0 - a)], [-(1.0 - b) * lam, -(1.0 + b) + b * a]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            phi = float(probe_axis(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64), hp)[0])\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * phi], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]), abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    G_thr = np.array([[-2.0 + eta * (1.0 - b) * thr_raw, eta * b * (1.0 - eta * (1.0 - b) * thr_raw)],\n",
    "                      [-(1.0 - b) * thr_raw, -(1.0 + b) + b * eta * (1.0 - b) * thr_raw]])\n",
    "    worst_a = max(worst_a, abs(np.linalg.det(G_thr)))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-10, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([67.0, 40.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    eb = eta * b\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w - eb * m)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        thb, phi = probe_centre(wb, mb, hp), probe_axis(dl, ga, hp)\n",
    "        gp, gm = gL(thb + phi), gL(thb - phi)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.2, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z,\n",
    "    lam = lam0 + y + (kappa/2) z^2, the constraint on the LOOKAHEAD\n",
    "    theta = (y, z) - eta beta (m_y, m_z):\n",
    "    sigma_cf = 2 [<grad lam1(theta), dthetabar/dt|_free>]_+ / (eta (1-beta^2) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), lookahead gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0, no impulse;\n",
    "      (c) k = 1 closed form vs SDCPSolver;  (d) beta = 0 is GD's program.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    eb = eta * b\n",
    "    dlam = lambda tz: torch.tensor([0.0, 1.0, kappa * tz], dtype=f64)\n",
    "    lam1 = lambda ty, tz: lam0 + ty + 0.5 * kappa * tz * tz\n",
    "\n",
    "    def theta_of(y, z, m):\n",
    "        return y - eb * float(m[1]), z - eb * float(m[2])\n",
    "\n",
    "    def thetadot_free(m):\n",
    "        return -eta * (b * b * m + (1.0 - b * b) * gradL)\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        return 2.0 * max(float(g @ thetadot_free(m)), 0.0) / (eta * (1.0 - b * b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True, hpx=None):\n",
    "        hpx = hpx or hp\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hpx, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(ty, tz)], dtype=f64), g.reshape(1, 3), wf, dt, hpx, thr_raw,\n",
    "                                         solver=solver, exact_k1=exact_k1, st=dict(m=m, gL=gradL))\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hpx)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    def lam_theta(y, z, m):\n",
    "        return lam1(*theta_of(y, z, m))\n",
    "\n",
    "    def face_state(tz0, m):\n",
    "        ty = thr_raw - lam0 - 0.5 * kappa * tz0 * tz0\n",
    "        return ty + eb * float(m[1]), tz0 + eb * float(m[2])\n",
    "\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    y0, z0 = face_state(-0.5, m0)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam_theta(y, z, m) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = face_state(0.0, m)\n",
    "        g = dlam(theta_of(y, z, m)[1])\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    mb = torch.randn(3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, None, 0.1, hp0, thr_raw, exact_k1=True,\n",
    "                                     st=dict(m=mb, gL=gradL))\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Nesterov): rows == -(T_lin+I) at the lookahead image {_r[0]:.1e};  endpoint unit step == NAG map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at thetabar +- phi {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (Nesterov): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  max lookahead gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e} (second);  contact residual {_c[2]:.1e}, no impulse {_c[3]:.2f};  k=1 closed form vs SDCPSolver \"\n",
    "      f\"{_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# CNN (2026-09-28): every learning rate, crossing and window below is the MLP\n",
    "# twin's, NOT probed for the CNN.  Probe the crossing with a discrete-only run\n",
    "# (arms='') before a full run.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (Nesterov with cross\n",
    "#          entropy: not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA Nesterov, lookahead form:\n",
    "#     theta = w - eta*beta*m ;  m <- beta*m + (1-beta)*g(theta) ;  w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/((1-beta)(1+2beta)) = 13.571 at beta = 0.9\n",
    "# (heavy ball's 38 lowered by 1/(1+2beta)).  The classic-convention step is\n",
    "# eta_classic = eta_EMA*(1-beta).\n",
    "beta               = 0.9\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md,\n",
    "# nesterov-tc-5000; paper tab:probes):\n",
    "#     eta = 0.100  t_c 14500     eta = 0.125  t_c 9400     eta = 0.150  t_c 6800\n",
    "#     eta = 0.175  t_c  5200     eta = 0.200  t_c 4100   <- this notebook\n",
    "# t_c ~ eta^-1.9; every probe arrests within 0.5 of 13.571.  The lookahead's\n",
    "# sharpness tracks the centre's to 0.02 throughout.\n",
    "learning_rate      = 0.2        # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# Multi-mode window (the archived _central notebook's -long-k4 run; cvxpy from\n",
    "# the second crossing on): --params \"n_iterations=9100,floor_rank=4,central_rank=4\"\n",
    "n_iterations       = 6100       # T:  t_c + 2000\n",
    "warmup_iterations  = 2100       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre, gradients at the lookahead)  green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored             blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored                 purple\n",
    "#   central  the central flow on the lookahead sharpness, Sigma slaved       red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 3e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  CNN (Eric, 2026-09-28): at 1e-10 the\n",
    "                                # solve takes 7 LOBPCG iterations, 2.2 s, ten times an iteration --\n",
    "                                # 75% of a 30 s flow iteration.  runs/diag_cnn_eig-crf-a100-tol:\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam1 vs 1e-10\n",
    "                                #   1e-10  2.19     8          --\n",
    "                                #   1e-9   1.59     6          8.8e-6\n",
    "                                #   3e-9   0.99     4          1.2e-5   <- below the SDCP's ~1e-4\n",
    "                                #   1e-8   0.69     3          5.1e-5\n",
    "                                #   1e-7   0.39     2          1.3e-3\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness(thetabar) > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  \"\n",
    "      f\"threshold(eta*lam1)={2 * (1 + beta) / ((1 - beta) * (1 + 2 * beta)):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_nesterov_mlp_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Nesterov momentum on the MLP: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Nesterov momentum on the MLP (3072-50-50-10, SiLU), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_nesterov_mlp_cifar10.ipynb nesterov_mlp.ipynb -f params/nesterov_mlp.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/nesterov_mlp.yaml` | Figure 19, Table 5 | 35 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor (Nesterov)\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" with the optimizer's one-step map\n",
    "the Nesterov one.  The source is the same, $p_j = (u^2/3)\\sum_i U_{ij}^2\\bar w_i^2$\n",
    "on the stored position and $m_j$ on the stored momentum, but the map that\n",
    "holds it up is the lookahead map $T = [[1-a, -\\beta(1-a)], [a, \\beta(1-a)]]$,\n",
    "$a = 2b(1+\\beta)/(1+2\\beta)$, whose modulus is not heavy ball's flat\n",
    "$\\sqrt\\beta$ but runs from 0.37 to 0.91 across the approach.  Its stationary\n",
    "variance has the closed form (checked against the Lyapunov recursion at import\n",
    "time)\n",
    "\n",
    "$$R_j = \\frac{p_j P(b) + m_j M(b)}{4b(1-b)(1+\\beta)(1+2\\beta)D(b)},$$\n",
    "\n",
    "with the polynomials $P, M, D$ of the cell header, and the rod is fed\n",
    "$q_j = R_j(1-\\rho_j^2)$ with the Nesterov rod block's own slaved multiplier\n",
    "$\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j/(1+2\\beta(1-b_j)) - 1)$ -- finite through\n",
    "the edge and held at its $b = 1$ value above it (where the floor is inert).\n",
    "Everything else is as in the other notebooks: per mode, sign-preserving, in\n",
    "quadrature, on the position block, no knob.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR, NESTEROV  (paper appendix \"The Round-off Floor\" with\n",
    "# the lookahead map; notes/2026-09-11-map-matched-roundoff-floor.tex, its\n",
    "# Nesterov port of 2026-09-12)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype): on a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units; step = eta mbar).\n",
    "# For NESTEROV the one-step map on the mode (momentum in position units) is the\n",
    "# lookahead one,\n",
    "#     T = [[1 - a, -beta (1 - a)], [a, beta (1 - a)]],   a = eta (1-beta) lambda = 2 b (1+beta)/(1+2 beta),\n",
    "# whose modulus runs 0.37-0.91 across the approach (heavy ball's is the flat\n",
    "# sqrt(beta)).  Its stationary round-off variance R = T R T^T + diag(p, m) has the\n",
    "# closed form (sympy; checked against the Lyapunov recursion in _floor_selfcheck)\n",
    "#     R_j = ( p_j P(b) + m_j M(b) ) / ( 4 b (1-b) (1+beta) (1+2 beta) D(b) )\n",
    "#     D(b) = 1 + beta - 2 beta^2 + 2 b beta (1+beta)\n",
    "#     M(b) = beta^2 (1 + 2 beta - 2 b beta) (1 + 2 beta - 2 b (1+beta))^2\n",
    "#     P(b) = c0 + c1 b + c2 b^2 + c3 b^3   (coefficients in _roundoff_polys)\n",
    "# (beta = 0 gives GD's p/4b(1-b)).  The rod scheme -- one substep of the rod\n",
    "# block with the momentum row slaved, then the quadrature add -- holds\n",
    "# q/(1 - rho^2) with the NESTEROV rod block's slaved multiplier\n",
    "#     rho = 1 + 2 dt ( b / (1 + 2 beta (1-b)) - 1 )\n",
    "# (not heavy ball's 1 + 2 dt (b - 1); rho = 1 at b = 1 either way), so the rod is\n",
    "# fed q_j = R_j (1 - rho_j^2), written with the (1-b) cancelled analytically:\n",
    "# finite through the edge and HELD at its b = 1 value above it, where the map\n",
    "# has no stationary state and the floor is inert anyway.  Per mode, in\n",
    "# quadrature, sign-preserving, on the position block; no knob.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and of\n",
    "    the stored momentum (in position units) injects on each tracked mode.  The\n",
    "    lookahead theta = w - eta beta m is not STORED, so it carries no rounding of\n",
    "    its own: its rounding is the map's image of (p, m), which is what T carries.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The NESTEROV one-step map on a mode at fraction b of its threshold,\n",
    "    momentum in position units: theta = w - eta beta m, m' = beta m + (1-beta) g(theta),\n",
    "    w' = w - eta m'; on a mode with a = 2 b (1+beta)/(1+2 beta) that is\n",
    "    [[1 - a, -beta (1-a)], [a, beta (1-a)]].  beta = 0 is the memoryless map.\"\"\"\n",
    "    a = 2.0 * float(b) * (1.0 + beta) / (1.0 + 2.0 * beta)\n",
    "    return np.array([[1.0 - a, -beta * (1.0 - a)], [a, beta * (1.0 - a)]])\n",
    "\n",
    "\n",
    "def _roundoff_polys(b, beta):\n",
    "    \"\"\"(P(b), M(b), D(b)) of the closed form.  Vectorised in b.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    c3 = -8.0 * beta ** 3 * (1.0 + beta) ** 2\n",
    "    c2 = 24.0 * beta ** 5 + 28.0 * beta ** 4 - 16.0 * beta ** 3 - 28.0 * beta ** 2 - 8.0 * beta\n",
    "    c1 = -24.0 * beta ** 5 - 8.0 * beta ** 4 + 34.0 * beta ** 3 + 28.0 * beta ** 2 + 6.0 * beta\n",
    "    c0 = 8.0 * beta ** 5 - 4.0 * beta ** 4 - 10.0 * beta ** 3 + beta ** 2 + 4.0 * beta + 1.0\n",
    "    P = c0 + b * (c1 + b * (c2 + b * c3))\n",
    "    M = beta ** 2 * (1.0 + 2.0 * beta - 2.0 * b * beta) * (1.0 + 2.0 * beta - 2.0 * b * (1.0 + beta)) ** 2\n",
    "    D = 1.0 + beta - 2.0 * beta ** 2 + 2.0 * b * beta * (1.0 + beta)\n",
    "    return P, M, D\n",
    "\n",
    "\n",
    "def roundoff_equilibrium_finite(p, m, b, beta):\n",
    "    \"\"\"Rtilde_j = R_j (1 - b_j): the stationary variance with its pole factored\n",
    "    out -- finite for every b > 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    P, M, D = _roundoff_polys(b, beta)\n",
    "    return (p * P + m * M) / (4.0 * b * (1.0 + beta) * (1.0 + 2.0 * beta) * D)\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row of\n",
    "    a tracked mode (the Nesterov map).  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = roundoff_equilibrium_finite(p, m, b, beta) / (1.0 - b)\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def scheme_rho(b, beta, dt):\n",
    "    \"\"\"The slaved-momentum multiplier per substep of the Nesterov rod block under\n",
    "    forward Euler: rho = 1 + 2 dt (b / (1 + 2 beta (1 - b)) - 1); rho = 1 exactly\n",
    "    at b = 1; beta = 0 gives 1 + 2 dt (b - 1).\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    return 1.0 + 2.0 * float(dt) * (b / (1.0 + 2.0 * beta * (1.0 - b)) - 1.0)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source, R_j (1 - rho_j^2) with the (1 - b)\n",
    "    cancelled analytically: finite through the edge; above it, held at the\n",
    "    b = 1 value; a mode with b <= 0 (a flat or slightly negative sub-leading\n",
    "    Hessian eigenvalue between cadence samples) gets q_j = 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    live = b > 0.0\n",
    "    b = np.where(live, b, 1.0)\n",
    "    b = np.minimum(b, 1.0)\n",
    "    rho = scheme_rho(b, beta, dt)\n",
    "    q = (roundoff_equilibrium_finite(p, m, b, beta)\n",
    "         * 2.0 * float(dt) * (1.0 + 2.0 * beta) / (1.0 + 2.0 * beta * (1.0 - b))\n",
    "         * (1.0 + rho))\n",
    "    return np.where(live, q, 0.0)\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U.\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component of the POSITION block, signs preserved, momentum block\n",
    "    untouched.  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); a floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.2, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    Nesterov midpoint rod block (the odd force read at the lookahead image\n",
    "    phi = delta - eta beta gamma):\n",
    "      (a) the closed form R_j is the Lyapunov solution of the Nesterov mode map\n",
    "          at beta = 0, 0.5, 0.9, with and without a momentum source, and does not\n",
    "          depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the test of scheme_rho);  (c) q = 0 is a no-op;  (d) an empty mode is\n",
    "          refilled to +sqrt(q_j);  (e) the momentum block is untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b) and rho = 1 + 2dt(b-1); the source at\n",
    "          b = 1 is dt (beta^2 m + (1+beta)^2 p)/((1+beta)(1+3 beta)) and is held there\n",
    "          above; flat modes get no floor;  (g) q/(1-rho^2) is R_j exactly.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / ((1.0 - beta) * (1.0 + 2.0 * beta))\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.5, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, _m, _b, _b1)) / R_it - 1.0))\n",
    "    for _eta in (0.2, 2.0):\n",
    "        _b = 0.7\n",
    "        _lam = _b * thr / _eta\n",
    "        _mw, _mm = (1.0 - beta) * _lam, beta - (1.0 - beta) * _lam * _eta * beta\n",
    "        T_eta = np.array([[1.0 - _eta * _mw, -_eta * _mm], [_mw, _mm]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            phi = u_pos - eta * beta * u_mom\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * phi\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    err_f = max(err_f, float(np.max(np.abs(scheme_rho(_bb, 0.0, dt) - (1.0 + 2.0 * dt * (_bb - 1.0))))))\n",
    "    err_f = max(err_f, abs(float(scheme_rho(1.0, beta, dt)) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.3, 1.0, beta, dt))\n",
    "    _q1_pred = dt * (beta ** 2 * 0.3 + (1.0 + beta) ** 2) / ((1.0 + beta) * (1.0 + 3.0 * beta))\n",
    "    err_f = max(err_f, abs(_q1 / _q1_pred - 1.0))\n",
    "    _q_above = roundoff_floor_source(1.0, 0.3, np.array([1.0, 1.2, 2.0]), beta, dt)\n",
    "    assert np.all(np.isfinite(_q_above)) and np.all(_q_above > 0.0), _q_above\n",
    "    err_f = max(err_f, float(np.max(np.abs(_q_above / _q1 - 1.0))))\n",
    "    _q_flat = roundoff_floor_source(1.0, 0.3, np.array([0.5, 0.0, -0.2]), beta, dt)\n",
    "    assert _q_flat[0] > 0.0 and _q_flat[1] == 0.0 and _q_flat[2] == 0.0, _q_flat\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = scheme_rho(b_track, beta, dt)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check (Nesterov map): |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  |no-op at q=0| {_e[2]:.1e}  \"\n",
    "      f\"|empty-mode refill| {_e[3]:.1e}  |momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 (float32 {_u32:.2e}); \"\n",
    "      f\"floor = the NESTEROV map's own equilibrium R_j = (p_j P(b) + m_j M(b)) / 4b(1-b)(1+beta)(1+2beta)D(b), \"\n",
    "      f\"fed as q_j = R_j (1 - rho_j^2), rho_j = 1 + 2dt(b/(1+2beta(1-b)) - 1)\")\n",
    "_T09 = [max(abs(np.linalg.eigvals(optimizer_mode_map(_b, 0.9)))) for _b in (0.3, 0.6, 0.9, 0.97)]\n",
    "print(f\"Nesterov mode-map modulus at beta=0.9, b=0.3/0.6/0.9/0.97: {' / '.join(f'{_x:.3f}' for _x in _T09)}  \"\n",
    "      f\"(heavy ball: sqrt(beta)=0.949 flat)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Nesterov momentum: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Nesterov in the EMA lookahead form (paper appendix C):\n",
    "$\\theta_t = w_t - \\eta\\beta m_t$, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(\\theta_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$; threshold\n",
    "$S^\\star_{\\rm NAG} = 2(1+\\beta)/(\\eta(1-\\beta)(1+2\\beta))$, i.e. $\\eta\\lambda_1 = 13.571$\n",
    "at $\\beta = 0.9$.  Every gradient is read at a lookahead: the flows' centre at\n",
    "$\\bar\\theta = \\bar w - \\eta\\beta\\bar m$ and the rod through its lookahead image\n",
    "$\\varphi = \\delta - \\eta\\beta\\gamma$.\n",
    "\n",
    "The flows are the relaxation structure -- heavy ball's rows with every gradient\n",
    "at the lookahead (`notes/2026-09-25-nesterov-ks-relax-flow.tex`), as in the\n",
    "heavy-ball and Adam notebooks.  The paper's appendix C still writes the earlier\n",
    "K-flow ($\\dot\\delta = -2\\delta - \\eta\\gamma$, symplectic K central flow); the\n",
    "appendix is owed an update to this structure (Eric, 2026-09-26).\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta)[\\nabla L(\\bar\\theta) - \\bar m]$,\n",
    "  $\\dot{\\bar w} = -\\eta(\\bar m + \\dot{\\bar m})$.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$,\n",
    "  $\\dot\\delta = -2\\delta - \\eta(\\gamma + \\dot\\gamma)$, $\\llbracket g\\rrbracket$ at\n",
    "  $\\bar\\theta \\pm \\varphi$; the rod block is $-(T_{\\rm lin} + I)$ per mode,\n",
    "  singular exactly at $S^\\star_{\\rm NAG}$.  (axis, log-amplitude), the Nesterov floor.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$ on the literal pair, each\n",
    "  endpoint's gradient at its own lookahead; the midpoint rows in other coordinates.\n",
    "* **central flow** -- the constraint on the lookahead sharpness\n",
    "  $\\lambda_1(H(\\bar\\theta)) \\le S^\\star$; the lookahead velocity sees $X$ with\n",
    "  stiffness $\\eta(1-\\beta^2)/2$, so the program is\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar\\theta}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta^2)}{2}\\mathcal G_U$; the position\n",
    "  amplitude compared with the discrete flip is $\\sqrt{X_{\\max}}/(1+2\\beta)$\n",
    "  (the multiplier lives on $\\varphi = (1+2\\beta)\\delta$ on the face).  The\n",
    "  arrest is read on `central_lam1_probe` (the lookahead's sharpness).\n",
    "\n",
    "The self-checks run at import time: rod rows equal $-(T_{\\rm lin} + I)$ and are\n",
    "singular at the edge, the pair's unit step is the Nesterov map, pair $\\equiv$\n",
    "midpoint rows, the floor is antisymmetric, the central substep slides at\n",
    "$O(\\mathrm{d}t)$ with the lookahead gap at $O(\\mathrm{d}t^2)$, contacts without\n",
    "an impulse, agrees with `SDCPSolver`, and reduces to gradient descent's\n",
    "program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NESTEROV MOMENTUM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Nesterov in the EMA lookahead form (paper appendix C):\n",
    "#     theta = w - eta beta m,   m <- beta m + (1-beta) g(theta),   w <- w - eta m,\n",
    "#     S* = 2(1+beta)/((1-beta)(1+2beta)) on eta lambda_1(H) = 13.571 at beta = 0.9.\n",
    "# Every gradient is read at a LOOKAHEAD: the flows' centre at thetabar =\n",
    "# wbar - eta beta mbar and the rod through its lookahead image\n",
    "# phi = delta - eta beta gamma (paper: varphi).  The structure is the same\n",
    "# relaxation structure as heavy ball's (K_S = J^-1 (2K) with the same J;\n",
    "# notes/2026-09-25-nesterov-ks-relax-flow.tex): dz/dt = T(z') - z on the pair,\n",
    "# and in centred coordinates heavy ball's rows with every gradient at the\n",
    "# lookahead.  The paper's appendix C still writes the earlier K-flow\n",
    "# (ddelta/dt = -2 delta - eta gamma); this notebook runs the relaxation\n",
    "# structure, as the heavy-ball and Adam notebooks do (Eric, 2026-09-26).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='nesterov', name='Nesterov',\n",
    "    has_momentum=True,\n",
    "    has_nu=False,\n",
    "    lookahead=True,         # gradients at theta = w - eta beta m; the central flow constrains thetabar\n",
    "    sharp_label=r'$\\eta\\lambda_1$',\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/((1-beta)(1+2beta)) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the Nesterov threshold on eta*lambda_1 and on lambda_1.\"\"\"\n",
    "    b = hp['beta']\n",
    "    s_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Nesterov step from (w, m) with g = grad L at the lookahead theta.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    return w - hp['eta'] * m1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the lookahead centre thetabar.\"\"\"\n",
    "    return w_bar - hp['eta'] * hp['beta'] * m_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: phi = delta - eta beta gamma.\"\"\"\n",
    "    return u_pos - hp['eta'] * hp['beta'] * u_mom\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field with g read at the lookahead: dm/dt = (1-beta)(g - m),\n",
    "    dw/dt = -eta (m + dm/dt).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    return -hp['eta'] * (m + dm), dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, the odd force [[g]] read at\n",
    "    thetabar +- phi:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt).\n",
    "    Per mode this is -(T_lin + I) with T_lin the Nesterov one-step Jacobian:\n",
    "    singular exactly at the Nesterov threshold (self-check (a)).\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The least-damped rate -(1 + z) of the rod block -(T_lin + I) on a mode of\n",
    "    EFFECTIVE sharpness eta*lambda, z the multipliers of the Nesterov Jacobian\n",
    "    T_lin = [[1-a, -eta beta (1-a)], [(1-beta) lambda, beta (1-a)]], a = (1-beta) eta lambda.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    out = []\n",
    "    for le in np.atleast_1d(np.asarray(lam_eff, dtype=float)):\n",
    "        a = (1.0 - b) * le\n",
    "        T = np.array([[1.0 - a, -eta * b * (1.0 - a)], [(1.0 - b) * le / eta, b * (1.0 - a)]])\n",
    "        z = np.linalg.eigvals(T)\n",
    "        r = -(1.0 + z)\n",
    "        out.append(r[np.argmax(r.real)])\n",
    "    return np.asarray(out, dtype=complex)\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the rows: the stable field at grad L(thetabar).\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the NESTEROV CENTRAL FLOW in the relaxation\n",
    "    structure (notes/2026-09-25-nesterov-ks-relax-flow.tex):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(thetabar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(thetabar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(thetabar), T[Sigma] the\n",
    "    third-derivative contraction at thetabar.  The constrained point is the\n",
    "    lookahead, whose velocity\n",
    "        dthetabar/dt = -eta [ beta^2 mbar + (1-beta^2) ( grad L(thetabar) + (1/2) T[Sigma] ) ]\n",
    "    sees X at first order with stiffness eta (1-beta^2)/2: velocity-level,\n",
    "    forward Euler on both rows, gap linearised at thetabar:\n",
    "        A = S* I - H_U - dt U^T T[dthetabar/dt|_free] U,   B = dt (eta(1-beta^2)/2) Gram_U.\n",
    "    beta = 0 is gradient descent's program line for line (self-check (d)).\n",
    "    Args: eigs_c the RAW eigenvalues of H(thetabar), nabla_H the pair rows at\n",
    "    thetabar, wdot_free the centre's free velocity (unused: the lookahead's is\n",
    "    rebuilt from st), st = {m, gL, ...}.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    thetadot_free = -eta * (b * b * st['m'] + (1.0 - b * b) * st['gL'].to(st['m'].dtype))\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ thetadot_free.to(dty))\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * eta * (1.0 - b * b)) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return w + dt * (wdot - hp['eta'] * c * T_Sigma), m + dt * (mdot + c * T_Sigma), nu\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"The multiplier lives on the lookahead rod phi = (1 + 2 beta) delta on the\n",
    "    face: position amplitude per sqrt(X) is 1/(1 + 2 beta).\"\"\"\n",
    "    return 1.0 / (1.0 + 2.0 * hp['beta'])\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') in the\n",
    "    flow dtype, dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the Nesterov map --\n",
    "    each endpoint's gradient at its OWN lookahead w - eta beta m, which is what\n",
    "    `endpoints()` returns (the lockstep reads the gradient there).  Pushed\n",
    "    through (zbar, Delta) it is the midpoint rows with the probes at\n",
    "    thetabar +- phi (`_rod_selfcheck` (c)).  Floor antisymmetric.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.eb = (hp['eta'] * hp['beta']) if hp is not None else 0.0   # eta beta: the lookahead offset\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        if self.hp is not None:\n",
    "            self.eb = self.hp['eta'] * self.hp['beta']\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        \"\"\"The two points the gradient is read at: each endpoint's own lookahead.\"\"\"\n",
    "        return self.w_p - self.eb * self.m_p, self.w_m - self.eb * self.m_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z';\n",
    "        g_p, g_m are grad L at the endpoints' lookaheads.  Returns d(log||Delta||)/dt.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        self.eb = eta * b\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/nag_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.2, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field with the odd force at the lookahead image equals -(T_lin + I)\n",
    "    per mode, singular at the Nesterov edge, beta = 0 gives GD's row;\n",
    "    (b) EndpointPair.step at dt = 1 fed the lookahead gradients is the Nesterov\n",
    "    map on the pair;  (c) the pair at dt = 0.1 (500 substeps) equals the midpoint\n",
    "    rows with the probes at thetabar +- phi;  (d) the floor is antisymmetric;\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    thr_raw = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b) * eta)\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 60.0, 67.0, thr_raw):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b * (1.0 - a)], [-(1.0 - b) * lam, -(1.0 + b) + b * a]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            phi = float(probe_axis(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64), hp)[0])\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * phi], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]), abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    G_thr = np.array([[-2.0 + eta * (1.0 - b) * thr_raw, eta * b * (1.0 - eta * (1.0 - b) * thr_raw)],\n",
    "                      [-(1.0 - b) * thr_raw, -(1.0 + b) + b * eta * (1.0 - b) * thr_raw]])\n",
    "    worst_a = max(worst_a, abs(np.linalg.det(G_thr)))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-10, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([67.0, 40.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    eb = eta * b\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w - eb * m)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        thb, phi = probe_centre(wb, mb, hp), probe_axis(dl, ga, hp)\n",
    "        gp, gm = gL(thb + phi), gL(thb - phi)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.2, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z,\n",
    "    lam = lam0 + y + (kappa/2) z^2, the constraint on the LOOKAHEAD\n",
    "    theta = (y, z) - eta beta (m_y, m_z):\n",
    "    sigma_cf = 2 [<grad lam1(theta), dthetabar/dt|_free>]_+ / (eta (1-beta^2) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), lookahead gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0, no impulse;\n",
    "      (c) k = 1 closed form vs SDCPSolver;  (d) beta = 0 is GD's program.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    eb = eta * b\n",
    "    dlam = lambda tz: torch.tensor([0.0, 1.0, kappa * tz], dtype=f64)\n",
    "    lam1 = lambda ty, tz: lam0 + ty + 0.5 * kappa * tz * tz\n",
    "\n",
    "    def theta_of(y, z, m):\n",
    "        return y - eb * float(m[1]), z - eb * float(m[2])\n",
    "\n",
    "    def thetadot_free(m):\n",
    "        return -eta * (b * b * m + (1.0 - b * b) * gradL)\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        return 2.0 * max(float(g @ thetadot_free(m)), 0.0) / (eta * (1.0 - b * b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True, hpx=None):\n",
    "        hpx = hpx or hp\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hpx, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(ty, tz)], dtype=f64), g.reshape(1, 3), wf, dt, hpx, thr_raw,\n",
    "                                         solver=solver, exact_k1=exact_k1, st=dict(m=m, gL=gradL))\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hpx)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    def lam_theta(y, z, m):\n",
    "        return lam1(*theta_of(y, z, m))\n",
    "\n",
    "    def face_state(tz0, m):\n",
    "        ty = thr_raw - lam0 - 0.5 * kappa * tz0 * tz0\n",
    "        return ty + eb * float(m[1]), tz0 + eb * float(m[2])\n",
    "\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    y0, z0 = face_state(-0.5, m0)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam_theta(y, z, m) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = face_state(0.0, m)\n",
    "        g = dlam(theta_of(y, z, m)[1])\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    mb = torch.randn(3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, None, 0.1, hp0, thr_raw, exact_k1=True,\n",
    "                                     st=dict(m=mb, gL=gradL))\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Nesterov): rows == -(T_lin+I) at the lookahead image {_r[0]:.1e};  endpoint unit step == NAG map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at thetabar +- phi {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (Nesterov): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  max lookahead gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e} (second);  contact residual {_c[2]:.1e}, no impulse {_c[3]:.2f};  k=1 closed form vs SDCPSolver \"\n",
    "      f\"{_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (Nesterov with cross\n",
    "#          entropy: not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA Nesterov, lookahead form:\n",
    "#     theta = w - eta*beta*m ;  m <- beta*m + (1-beta)*g(theta) ;  w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/((1-beta)(1+2beta)) = 13.571 at beta = 0.9\n",
    "# (heavy ball's 38 lowered by 1/(1+2beta)).  The classic-convention step is\n",
    "# eta_classic = eta_EMA*(1-beta).\n",
    "beta               = 0.9\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md,\n",
    "# nesterov-tc-5000; paper tab:probes):\n",
    "#     eta = 0.100  t_c 14500     eta = 0.125  t_c 9400     eta = 0.150  t_c 6800\n",
    "#     eta = 0.175  t_c  5200     eta = 0.200  t_c 4100   <- this notebook\n",
    "# t_c ~ eta^-1.9; every probe arrests within 0.5 of 13.571.  The lookahead's\n",
    "# sharpness tracks the centre's to 0.02 throughout.\n",
    "learning_rate      = 0.2        # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# Multi-mode window (the archived _central notebook's -long-k4 run; cvxpy from\n",
    "# the second crossing on): --params \"n_iterations=9100,floor_rank=4,central_rank=4\"\n",
    "n_iterations       = 6100       # T:  t_c + 2000\n",
    "warmup_iterations  = 2100       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre, gradients at the lookahead)  green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored             blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored                 purple\n",
    "#   central  the central flow on the lookahead sharpness, Sigma slaved       red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness(thetabar) > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  \"\n",
    "      f\"threshold(eta*lam1)={2 * (1 + beta) / ((1 - beta) * (1 + 2 * beta)):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_nesterov_mlp_cifar10_rodavg.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Nesterov momentum on the MLP: time-averaged rod flow against central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Nesterov momentum on the MLP, as in `experiment_nesterov_mlp_cifar10`, with midpoint rod flow and central flow only. An observer averages the rod's extent matrix over windows of growing length (`avg_windows`, from `avg_start_iter`) and compares the average with central flow's covariance. It also measures how fast the rod's axis turns, against the linear turning law. The runs place the window where two or three eigenvalues are critical (k = 2 or 3). With `arms = 'mprod'` the notebook runs rod flow alone and compares its position and momentum extents, the two-cycle relation.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_nesterov_mlp_cifar10_rodavg.ipynb nesterov_rodavg_k2.ipynb -f params/nesterov_rodavg_k2.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/nesterov_rodavg_k2.yaml` | Figures 27 and 32 | 14 min |\n",
    "| `params/nesterov_rodavg_k3.yaml` | Figure 27 | 48 min |\n",
    "| `params/nesterov_two_cycle.yaml` | Figures 30 and 31 | 6 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor (Nesterov)\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" with the optimizer's one-step map\n",
    "the Nesterov one.  The source is the same, $p_j = (u^2/3)\\sum_i U_{ij}^2\\bar w_i^2$\n",
    "on the stored position and $m_j$ on the stored momentum, but the map that\n",
    "holds it up is the lookahead map $T = [[1-a, -\\beta(1-a)], [a, \\beta(1-a)]]$,\n",
    "$a = 2b(1+\\beta)/(1+2\\beta)$, whose modulus is not heavy ball's flat\n",
    "$\\sqrt\\beta$ but runs from 0.37 to 0.91 across the approach.  Its stationary\n",
    "variance has the closed form (checked against the Lyapunov recursion at import\n",
    "time)\n",
    "\n",
    "$$R_j = \\frac{p_j P(b) + m_j M(b)}{4b(1-b)(1+\\beta)(1+2\\beta)D(b)},$$\n",
    "\n",
    "with the polynomials $P, M, D$ of the cell header, and the rod is fed\n",
    "$q_j = R_j(1-\\rho_j^2)$ with the Nesterov rod block's own slaved multiplier\n",
    "$\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j/(1+2\\beta(1-b_j)) - 1)$ -- finite through\n",
    "the edge and held at its $b = 1$ value above it (where the floor is inert).\n",
    "Everything else is as in the other notebooks: per mode, sign-preserving, in\n",
    "quadrature, on the position block, no knob.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR, NESTEROV  (paper appendix \"The Round-off Floor\" with\n",
    "# the lookahead map; notes/2026-09-11-map-matched-roundoff-floor.tex, its\n",
    "# Nesterov port of 2026-09-12)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype): on a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units; step = eta mbar).\n",
    "# For NESTEROV the one-step map on the mode (momentum in position units) is the\n",
    "# lookahead one,\n",
    "#     T = [[1 - a, -beta (1 - a)], [a, beta (1 - a)]],   a = eta (1-beta) lambda = 2 b (1+beta)/(1+2 beta),\n",
    "# whose modulus runs 0.37-0.91 across the approach (heavy ball's is the flat\n",
    "# sqrt(beta)).  Its stationary round-off variance R = T R T^T + diag(p, m) has the\n",
    "# closed form (sympy; checked against the Lyapunov recursion in _floor_selfcheck)\n",
    "#     R_j = ( p_j P(b) + m_j M(b) ) / ( 4 b (1-b) (1+beta) (1+2 beta) D(b) )\n",
    "#     D(b) = 1 + beta - 2 beta^2 + 2 b beta (1+beta)\n",
    "#     M(b) = beta^2 (1 + 2 beta - 2 b beta) (1 + 2 beta - 2 b (1+beta))^2\n",
    "#     P(b) = c0 + c1 b + c2 b^2 + c3 b^3   (coefficients in _roundoff_polys)\n",
    "# (beta = 0 gives GD's p/4b(1-b)).  The rod scheme -- one substep of the rod\n",
    "# block with the momentum row slaved, then the quadrature add -- holds\n",
    "# q/(1 - rho^2) with the NESTEROV rod block's slaved multiplier\n",
    "#     rho = 1 + 2 dt ( b / (1 + 2 beta (1-b)) - 1 )\n",
    "# (not heavy ball's 1 + 2 dt (b - 1); rho = 1 at b = 1 either way), so the rod is\n",
    "# fed q_j = R_j (1 - rho_j^2), written with the (1-b) cancelled analytically:\n",
    "# finite through the edge and HELD at its b = 1 value above it, where the map\n",
    "# has no stationary state and the floor is inert anyway.  Per mode, in\n",
    "# quadrature, sign-preserving, on the position block; no knob.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and of\n",
    "    the stored momentum (in position units) injects on each tracked mode.  The\n",
    "    lookahead theta = w - eta beta m is not STORED, so it carries no rounding of\n",
    "    its own: its rounding is the map's image of (p, m), which is what T carries.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The NESTEROV one-step map on a mode at fraction b of its threshold,\n",
    "    momentum in position units: theta = w - eta beta m, m' = beta m + (1-beta) g(theta),\n",
    "    w' = w - eta m'; on a mode with a = 2 b (1+beta)/(1+2 beta) that is\n",
    "    [[1 - a, -beta (1-a)], [a, beta (1-a)]].  beta = 0 is the memoryless map.\"\"\"\n",
    "    a = 2.0 * float(b) * (1.0 + beta) / (1.0 + 2.0 * beta)\n",
    "    return np.array([[1.0 - a, -beta * (1.0 - a)], [a, beta * (1.0 - a)]])\n",
    "\n",
    "\n",
    "def _roundoff_polys(b, beta):\n",
    "    \"\"\"(P(b), M(b), D(b)) of the closed form.  Vectorised in b.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    c3 = -8.0 * beta ** 3 * (1.0 + beta) ** 2\n",
    "    c2 = 24.0 * beta ** 5 + 28.0 * beta ** 4 - 16.0 * beta ** 3 - 28.0 * beta ** 2 - 8.0 * beta\n",
    "    c1 = -24.0 * beta ** 5 - 8.0 * beta ** 4 + 34.0 * beta ** 3 + 28.0 * beta ** 2 + 6.0 * beta\n",
    "    c0 = 8.0 * beta ** 5 - 4.0 * beta ** 4 - 10.0 * beta ** 3 + beta ** 2 + 4.0 * beta + 1.0\n",
    "    P = c0 + b * (c1 + b * (c2 + b * c3))\n",
    "    M = beta ** 2 * (1.0 + 2.0 * beta - 2.0 * b * beta) * (1.0 + 2.0 * beta - 2.0 * b * (1.0 + beta)) ** 2\n",
    "    D = 1.0 + beta - 2.0 * beta ** 2 + 2.0 * b * beta * (1.0 + beta)\n",
    "    return P, M, D\n",
    "\n",
    "\n",
    "def roundoff_equilibrium_finite(p, m, b, beta):\n",
    "    \"\"\"Rtilde_j = R_j (1 - b_j): the stationary variance with its pole factored\n",
    "    out -- finite for every b > 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    P, M, D = _roundoff_polys(b, beta)\n",
    "    return (p * P + m * M) / (4.0 * b * (1.0 + beta) * (1.0 + 2.0 * beta) * D)\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row of\n",
    "    a tracked mode (the Nesterov map).  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = roundoff_equilibrium_finite(p, m, b, beta) / (1.0 - b)\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def scheme_rho(b, beta, dt):\n",
    "    \"\"\"The slaved-momentum multiplier per substep of the Nesterov rod block under\n",
    "    forward Euler: rho = 1 + 2 dt (b / (1 + 2 beta (1 - b)) - 1); rho = 1 exactly\n",
    "    at b = 1; beta = 0 gives 1 + 2 dt (b - 1).\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    return 1.0 + 2.0 * float(dt) * (b / (1.0 + 2.0 * beta * (1.0 - b)) - 1.0)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source, R_j (1 - rho_j^2) with the (1 - b)\n",
    "    cancelled analytically: finite through the edge; above it, held at the\n",
    "    b = 1 value; a mode with b <= 0 (a flat or slightly negative sub-leading\n",
    "    Hessian eigenvalue between cadence samples) gets q_j = 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    live = b > 0.0\n",
    "    b = np.where(live, b, 1.0)\n",
    "    b = np.minimum(b, 1.0)\n",
    "    rho = scheme_rho(b, beta, dt)\n",
    "    q = (roundoff_equilibrium_finite(p, m, b, beta)\n",
    "         * 2.0 * float(dt) * (1.0 + 2.0 * beta) / (1.0 + 2.0 * beta * (1.0 - b))\n",
    "         * (1.0 + rho))\n",
    "    return np.where(live, q, 0.0)\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U.\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component of the POSITION block, signs preserved, momentum block\n",
    "    untouched.  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); a floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.2, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    Nesterov midpoint rod block (the odd force read at the lookahead image\n",
    "    phi = delta - eta beta gamma):\n",
    "      (a) the closed form R_j is the Lyapunov solution of the Nesterov mode map\n",
    "          at beta = 0, 0.5, 0.9, with and without a momentum source, and does not\n",
    "          depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the test of scheme_rho);  (c) q = 0 is a no-op;  (d) an empty mode is\n",
    "          refilled to +sqrt(q_j);  (e) the momentum block is untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b) and rho = 1 + 2dt(b-1); the source at\n",
    "          b = 1 is dt (beta^2 m + (1+beta)^2 p)/((1+beta)(1+3 beta)) and is held there\n",
    "          above; flat modes get no floor;  (g) q/(1-rho^2) is R_j exactly.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / ((1.0 - beta) * (1.0 + 2.0 * beta))\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.5, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, _m, _b, _b1)) / R_it - 1.0))\n",
    "    for _eta in (0.2, 2.0):\n",
    "        _b = 0.7\n",
    "        _lam = _b * thr / _eta\n",
    "        _mw, _mm = (1.0 - beta) * _lam, beta - (1.0 - beta) * _lam * _eta * beta\n",
    "        T_eta = np.array([[1.0 - _eta * _mw, -_eta * _mm], [_mw, _mm]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            phi = u_pos - eta * beta * u_mom\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * phi\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    err_f = max(err_f, float(np.max(np.abs(scheme_rho(_bb, 0.0, dt) - (1.0 + 2.0 * dt * (_bb - 1.0))))))\n",
    "    err_f = max(err_f, abs(float(scheme_rho(1.0, beta, dt)) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.3, 1.0, beta, dt))\n",
    "    _q1_pred = dt * (beta ** 2 * 0.3 + (1.0 + beta) ** 2) / ((1.0 + beta) * (1.0 + 3.0 * beta))\n",
    "    err_f = max(err_f, abs(_q1 / _q1_pred - 1.0))\n",
    "    _q_above = roundoff_floor_source(1.0, 0.3, np.array([1.0, 1.2, 2.0]), beta, dt)\n",
    "    assert np.all(np.isfinite(_q_above)) and np.all(_q_above > 0.0), _q_above\n",
    "    err_f = max(err_f, float(np.max(np.abs(_q_above / _q1 - 1.0))))\n",
    "    _q_flat = roundoff_floor_source(1.0, 0.3, np.array([0.5, 0.0, -0.2]), beta, dt)\n",
    "    assert _q_flat[0] > 0.0 and _q_flat[1] == 0.0 and _q_flat[2] == 0.0, _q_flat\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = scheme_rho(b_track, beta, dt)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check (Nesterov map): |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  |no-op at q=0| {_e[2]:.1e}  \"\n",
    "      f\"|empty-mode refill| {_e[3]:.1e}  |momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 (float32 {_u32:.2e}); \"\n",
    "      f\"floor = the NESTEROV map's own equilibrium R_j = (p_j P(b) + m_j M(b)) / 4b(1-b)(1+beta)(1+2beta)D(b), \"\n",
    "      f\"fed as q_j = R_j (1 - rho_j^2), rho_j = 1 + 2dt(b/(1+2beta(1-b)) - 1)\")\n",
    "_T09 = [max(abs(np.linalg.eigvals(optimizer_mode_map(_b, 0.9)))) for _b in (0.3, 0.6, 0.9, 0.97)]\n",
    "print(f\"Nesterov mode-map modulus at beta=0.9, b=0.3/0.6/0.9/0.97: {' / '.join(f'{_x:.3f}' for _x in _T09)}  \"\n",
    "      f\"(heavy ball: sqrt(beta)=0.949 flat)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Nesterov momentum: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Nesterov in the EMA lookahead form (paper appendix C):\n",
    "$\\theta_t = w_t - \\eta\\beta m_t$, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(\\theta_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$; threshold\n",
    "$S^\\star_{\\rm NAG} = 2(1+\\beta)/(\\eta(1-\\beta)(1+2\\beta))$, i.e. $\\eta\\lambda_1 = 13.571$\n",
    "at $\\beta = 0.9$.  Every gradient is read at a lookahead: the flows' centre at\n",
    "$\\bar\\theta = \\bar w - \\eta\\beta\\bar m$ and the rod through its lookahead image\n",
    "$\\varphi = \\delta - \\eta\\beta\\gamma$.\n",
    "\n",
    "The flows are the relaxation structure -- heavy ball's rows with every gradient\n",
    "at the lookahead (`notes/2026-09-25-nesterov-ks-relax-flow.tex`), as in the\n",
    "heavy-ball and Adam notebooks.  The paper's appendix C still writes the earlier\n",
    "K-flow ($\\dot\\delta = -2\\delta - \\eta\\gamma$, symplectic K central flow); the\n",
    "appendix is owed an update to this structure (Eric, 2026-09-26).\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta)[\\nabla L(\\bar\\theta) - \\bar m]$,\n",
    "  $\\dot{\\bar w} = -\\eta(\\bar m + \\dot{\\bar m})$.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$,\n",
    "  $\\dot\\delta = -2\\delta - \\eta(\\gamma + \\dot\\gamma)$, $\\llbracket g\\rrbracket$ at\n",
    "  $\\bar\\theta \\pm \\varphi$; the rod block is $-(T_{\\rm lin} + I)$ per mode,\n",
    "  singular exactly at $S^\\star_{\\rm NAG}$.  (axis, log-amplitude), the Nesterov floor.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$ on the literal pair, each\n",
    "  endpoint's gradient at its own lookahead; the midpoint rows in other coordinates.\n",
    "* **central flow** -- the constraint on the lookahead sharpness\n",
    "  $\\lambda_1(H(\\bar\\theta)) \\le S^\\star$; the lookahead velocity sees $X$ with\n",
    "  stiffness $\\eta(1-\\beta^2)/2$, so the program is\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar\\theta}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta^2)}{2}\\mathcal G_U$; the position\n",
    "  amplitude compared with the discrete flip is $\\sqrt{X_{\\max}}/(1+2\\beta)$\n",
    "  (the multiplier lives on $\\varphi = (1+2\\beta)\\delta$ on the face).  The\n",
    "  arrest is read on `central_lam1_probe` (the lookahead's sharpness).\n",
    "\n",
    "The self-checks run at import time: rod rows equal $-(T_{\\rm lin} + I)$ and are\n",
    "singular at the edge, the pair's unit step is the Nesterov map, pair $\\equiv$\n",
    "midpoint rows, the floor is antisymmetric, the central substep slides at\n",
    "$O(\\mathrm{d}t)$ with the lookahead gap at $O(\\mathrm{d}t^2)$, contacts without\n",
    "an impulse, agrees with `SDCPSolver`, and reduces to gradient descent's\n",
    "program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NESTEROV MOMENTUM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Nesterov in the EMA lookahead form (paper appendix C):\n",
    "#     theta = w - eta beta m,   m <- beta m + (1-beta) g(theta),   w <- w - eta m,\n",
    "#     S* = 2(1+beta)/((1-beta)(1+2beta)) on eta lambda_1(H) = 13.571 at beta = 0.9.\n",
    "# Every gradient is read at a LOOKAHEAD: the flows' centre at thetabar =\n",
    "# wbar - eta beta mbar and the rod through its lookahead image\n",
    "# phi = delta - eta beta gamma (paper: varphi).  The structure is the same\n",
    "# relaxation structure as heavy ball's (K_S = J^-1 (2K) with the same J;\n",
    "# notes/2026-09-25-nesterov-ks-relax-flow.tex): dz/dt = T(z') - z on the pair,\n",
    "# and in centred coordinates heavy ball's rows with every gradient at the\n",
    "# lookahead.  The paper's appendix C still writes the earlier K-flow\n",
    "# (ddelta/dt = -2 delta - eta gamma); this notebook runs the relaxation\n",
    "# structure, as the heavy-ball and Adam notebooks do (Eric, 2026-09-26).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='nesterov', name='Nesterov',\n",
    "    has_momentum=True,\n",
    "    has_nu=False,\n",
    "    lookahead=True,         # gradients at theta = w - eta beta m; the central flow constrains thetabar\n",
    "    sharp_label=r'$\\eta\\lambda_1$',\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/((1-beta)(1+2beta)) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the Nesterov threshold on eta*lambda_1 and on lambda_1.\"\"\"\n",
    "    b = hp['beta']\n",
    "    s_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Nesterov step from (w, m) with g = grad L at the lookahead theta.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    return w - hp['eta'] * m1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the lookahead centre thetabar.\"\"\"\n",
    "    return w_bar - hp['eta'] * hp['beta'] * m_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: phi = delta - eta beta gamma.\"\"\"\n",
    "    return u_pos - hp['eta'] * hp['beta'] * u_mom\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field with g read at the lookahead: dm/dt = (1-beta)(g - m),\n",
    "    dw/dt = -eta (m + dm/dt).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    return -hp['eta'] * (m + dm), dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, the odd force [[g]] read at\n",
    "    thetabar +- phi:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt).\n",
    "    Per mode this is -(T_lin + I) with T_lin the Nesterov one-step Jacobian:\n",
    "    singular exactly at the Nesterov threshold (self-check (a)).\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The least-damped rate -(1 + z) of the rod block -(T_lin + I) on a mode of\n",
    "    EFFECTIVE sharpness eta*lambda, z the multipliers of the Nesterov Jacobian\n",
    "    T_lin = [[1-a, -eta beta (1-a)], [(1-beta) lambda, beta (1-a)]], a = (1-beta) eta lambda.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    out = []\n",
    "    for le in np.atleast_1d(np.asarray(lam_eff, dtype=float)):\n",
    "        a = (1.0 - b) * le\n",
    "        T = np.array([[1.0 - a, -eta * b * (1.0 - a)], [(1.0 - b) * le / eta, b * (1.0 - a)]])\n",
    "        z = np.linalg.eigvals(T)\n",
    "        r = -(1.0 + z)\n",
    "        out.append(r[np.argmax(r.real)])\n",
    "    return np.asarray(out, dtype=complex)\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the rows: the stable field at grad L(thetabar).\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the NESTEROV CENTRAL FLOW in the relaxation\n",
    "    structure (notes/2026-09-25-nesterov-ks-relax-flow.tex):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(thetabar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(thetabar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(thetabar), T[Sigma] the\n",
    "    third-derivative contraction at thetabar.  The constrained point is the\n",
    "    lookahead, whose velocity\n",
    "        dthetabar/dt = -eta [ beta^2 mbar + (1-beta^2) ( grad L(thetabar) + (1/2) T[Sigma] ) ]\n",
    "    sees X at first order with stiffness eta (1-beta^2)/2: velocity-level,\n",
    "    forward Euler on both rows, gap linearised at thetabar:\n",
    "        A = S* I - H_U - dt U^T T[dthetabar/dt|_free] U,   B = dt (eta(1-beta^2)/2) Gram_U.\n",
    "    beta = 0 is gradient descent's program line for line (self-check (d)).\n",
    "    Args: eigs_c the RAW eigenvalues of H(thetabar), nabla_H the pair rows at\n",
    "    thetabar, wdot_free the centre's free velocity (unused: the lookahead's is\n",
    "    rebuilt from st), st = {m, gL, ...}.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    thetadot_free = -eta * (b * b * st['m'] + (1.0 - b * b) * st['gL'].to(st['m'].dtype))\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ thetadot_free.to(dty))\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * eta * (1.0 - b * b)) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return w + dt * (wdot - hp['eta'] * c * T_Sigma), m + dt * (mdot + c * T_Sigma), nu\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"The multiplier lives on the lookahead rod phi = (1 + 2 beta) delta on the\n",
    "    face: position amplitude per sqrt(X) is 1/(1 + 2 beta).\"\"\"\n",
    "    return 1.0 / (1.0 + 2.0 * hp['beta'])\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') in the\n",
    "    flow dtype, dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the Nesterov map --\n",
    "    each endpoint's gradient at its OWN lookahead w - eta beta m, which is what\n",
    "    `endpoints()` returns (the lockstep reads the gradient there).  Pushed\n",
    "    through (zbar, Delta) it is the midpoint rows with the probes at\n",
    "    thetabar +- phi (`_rod_selfcheck` (c)).  Floor antisymmetric.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.eb = (hp['eta'] * hp['beta']) if hp is not None else 0.0   # eta beta: the lookahead offset\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        if self.hp is not None:\n",
    "            self.eb = self.hp['eta'] * self.hp['beta']\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        \"\"\"The two points the gradient is read at: each endpoint's own lookahead.\"\"\"\n",
    "        return self.w_p - self.eb * self.m_p, self.w_m - self.eb * self.m_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z';\n",
    "        g_p, g_m are grad L at the endpoints' lookaheads.  Returns d(log||Delta||)/dt.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        self.eb = eta * b\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/nag_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.2, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field with the odd force at the lookahead image equals -(T_lin + I)\n",
    "    per mode, singular at the Nesterov edge, beta = 0 gives GD's row;\n",
    "    (b) EndpointPair.step at dt = 1 fed the lookahead gradients is the Nesterov\n",
    "    map on the pair;  (c) the pair at dt = 0.1 (500 substeps) equals the midpoint\n",
    "    rows with the probes at thetabar +- phi;  (d) the floor is antisymmetric;\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    thr_raw = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b) * eta)\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 60.0, 67.0, thr_raw):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b * (1.0 - a)], [-(1.0 - b) * lam, -(1.0 + b) + b * a]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            phi = float(probe_axis(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64), hp)[0])\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * phi], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]), abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    G_thr = np.array([[-2.0 + eta * (1.0 - b) * thr_raw, eta * b * (1.0 - eta * (1.0 - b) * thr_raw)],\n",
    "                      [-(1.0 - b) * thr_raw, -(1.0 + b) + b * eta * (1.0 - b) * thr_raw]])\n",
    "    worst_a = max(worst_a, abs(np.linalg.det(G_thr)))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-10, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([67.0, 40.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    eb = eta * b\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w - eb * m)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        thb, phi = probe_centre(wb, mb, hp), probe_axis(dl, ga, hp)\n",
    "        gp, gm = gL(thb + phi), gL(thb - phi)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.2, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z,\n",
    "    lam = lam0 + y + (kappa/2) z^2, the constraint on the LOOKAHEAD\n",
    "    theta = (y, z) - eta beta (m_y, m_z):\n",
    "    sigma_cf = 2 [<grad lam1(theta), dthetabar/dt|_free>]_+ / (eta (1-beta^2) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), lookahead gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0, no impulse;\n",
    "      (c) k = 1 closed form vs SDCPSolver;  (d) beta = 0 is GD's program.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    eb = eta * b\n",
    "    dlam = lambda tz: torch.tensor([0.0, 1.0, kappa * tz], dtype=f64)\n",
    "    lam1 = lambda ty, tz: lam0 + ty + 0.5 * kappa * tz * tz\n",
    "\n",
    "    def theta_of(y, z, m):\n",
    "        return y - eb * float(m[1]), z - eb * float(m[2])\n",
    "\n",
    "    def thetadot_free(m):\n",
    "        return -eta * (b * b * m + (1.0 - b * b) * gradL)\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        return 2.0 * max(float(g @ thetadot_free(m)), 0.0) / (eta * (1.0 - b * b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True, hpx=None):\n",
    "        hpx = hpx or hp\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hpx, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(ty, tz)], dtype=f64), g.reshape(1, 3), wf, dt, hpx, thr_raw,\n",
    "                                         solver=solver, exact_k1=exact_k1, st=dict(m=m, gL=gradL))\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hpx)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    def lam_theta(y, z, m):\n",
    "        return lam1(*theta_of(y, z, m))\n",
    "\n",
    "    def face_state(tz0, m):\n",
    "        ty = thr_raw - lam0 - 0.5 * kappa * tz0 * tz0\n",
    "        return ty + eb * float(m[1]), tz0 + eb * float(m[2])\n",
    "\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    y0, z0 = face_state(-0.5, m0)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam_theta(y, z, m) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = face_state(0.0, m)\n",
    "        g = dlam(theta_of(y, z, m)[1])\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    mb = torch.randn(3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, None, 0.1, hp0, thr_raw, exact_k1=True,\n",
    "                                     st=dict(m=mb, gL=gradL))\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Nesterov): rows == -(T_lin+I) at the lookahead image {_r[0]:.1e};  endpoint unit step == NAG map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at thetabar +- phi {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (Nesterov): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  max lookahead gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e} (second);  contact residual {_c[2]:.1e}, no impulse {_c[3]:.2f};  k=1 closed form vs SDCPSolver \"\n",
    "      f\"{_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (Nesterov with cross\n",
    "#          entropy: not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA Nesterov, lookahead form:\n",
    "#     theta = w - eta*beta*m ;  m <- beta*m + (1-beta)*g(theta) ;  w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/((1-beta)(1+2beta)) = 13.571 at beta = 0.9\n",
    "# (heavy ball's 38 lowered by 1/(1+2beta)).  The classic-convention step is\n",
    "# eta_classic = eta_EMA*(1-beta).\n",
    "beta               = 0.9\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md,\n",
    "# nesterov-tc-5000; paper tab:probes):\n",
    "#     eta = 0.100  t_c 14500     eta = 0.125  t_c 9400     eta = 0.150  t_c 6800\n",
    "#     eta = 0.175  t_c  5200     eta = 0.200  t_c 4100   <- this notebook\n",
    "# t_c ~ eta^-1.9; every probe arrests within 0.5 of 13.571.  The lookahead's\n",
    "# sharpness tracks the centre's to 0.02 throughout.\n",
    "learning_rate      = 0.2        # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# THE ROD-AVERAGING WINDOWS sit past the crossings, on a critical face of fixed\n",
    "# dimension (on the lookahead sharpness): lambda_1 crosses at 4100, the SDCP band\n",
    "# holds 2 modes from 5673 and lambda_2 crosses ~6000 (the -paper-w4000 traces,\n",
    "# 2026-09-29); the central flow's lambda_3 is 13.03 at 7000 and its rank steps\n",
    "# 2 -> 3 at 7174, lambda_3 crossing ~7500 (the archived -central-long-k4 run,\n",
    "# archive/THEORY.md 2026-09-20).  The k = 2 face is therefore short.\n",
    "#   k = 2 (the default): handoff 5900 (in the two-mode band), averaging 6300-7100,\n",
    "#         stopping short of the rank step; cvxpy every substep -- use an A100\n",
    "#   k = 1 (the control: the average stays rank one):\n",
    "#     --params \"warmup_iterations=2100,n_iterations=5601,avg_start_iter=4600,central_rank=2\"\n",
    "#         (t_c + 500 up to the two-mode band at 5673)\n",
    "#   k = 3: the central flow holds lambda_3 at 13.571 from ~7500 and lambda_4 stays 1.3-2.1\n",
    "#         below to 14000 (the central-only probe runs/experiment_nesterov_mlp_cifar10-k3probe).\n",
    "#         Windows to 500, spelled out in bash as W=\"[1,$(seq -s, 10 10 500)]\":\n",
    "#     --params \"warmup_iterations=7900,n_iterations=11401,avg_start_iter=8400,central_rank=4,avg_windows=$W\"\n",
    "#         (run -canon-k3-lin500: 0.8 h on an A100, T_sat 500 with 6 blocks)\n",
    "#   A longer k = 2 face needs a smaller step: eta = 0.175 crosses lambda_1 at 5200 and\n",
    "#   lambda_2 at 8700; lambda_3 there is unprobed.\n",
    "# n_iterations is one past the last averaged iteration: a block's last flip\n",
    "# a_{t1-1} is recorded at iteration t1, which must exist.\n",
    "n_iterations       = 7101\n",
    "warmup_iterations  = 5900       # t_h + 1: the flows start from the pair (t_h, t_h + 1)\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre, gradients at the lookahead)  green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored             blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored                 purple\n",
    "#   central  the central flow on the lookahead sharpness, Sigma slaved       red\n",
    "arms               = 'mprod+central'   # the rod-averaging notebooks: the rod flow and the central flow\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); one above the\n",
    "                                # face's dimension (2 for the k = 1 control)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness(thetabar) > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- the time average (the rod-averaging cells 16-17) --------------------------\n",
    "# Blocks [t0, t0 + T) from avg_start_iter, one per window T and position; the\n",
    "# discrete flip a_t, the rod flow's delta and the central flow's Sigma (at each\n",
    "# block's midpoint, in position units: central_delta_scale = 1/(1+2 beta)) projected\n",
    "# on the discrete arm's top-avg_m eigenvectors, frozen at t0.  Windows need not\n",
    "# divide anything; the longest with >= 3 blocks is the table's \"saturated\" one --\n",
    "# T = 250 on this 800-iteration span.\n",
    "avg_start_iter     = 6300       # >= warmup_iterations: 400 iterations for the rod to settle\n",
    "avg_windows        = [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250]\n",
    "                                # linear, every 10 iterations to 250 (Eric, 2026-10-01): every run's PR has\n",
    "                                # made 90 % of its rise by T = 79-190 and is flat beyond 250\n",
    "avg_m              = 5          # the frozen basis; <= n_eig\n",
    "closure_horizon    = 200        # cell 17's closed (v, gamma~) system: each integrated prediction runs this many\n",
    "                                # iterations from the measured pair (2026-10-06)\n",
    "closure_every      = 100        # a new prediction opens every this many iterations (two open at a time)\n",
    "k_label            = None       # arms without 'central': the window's number of critical eigenvalues, read off a\n",
    "                                # central-flow run of the same configuration (its rank, rodavg.npz k_label); a label only\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  \"\n",
    "      f\"threshold(eta*lam1)={2 * (1 + beta) / ((1 - beta) * (1 + 2 * beta)):.4f}\")\n",
    "print(f\"avg_start_iter={avg_start_iter}  avg_windows={avg_windows}  avg_m={avg_m}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-md",
   "metadata": {},
   "source": [
    "## Time averaging and turning: the observer\n",
    "\n",
    "`lockstep_hook(event, **kw)` is called by the shared lockstep (the canonical\n",
    "cell, unchanged apart from its five guarded call sites) and writes only `AVG`.\n",
    "The blocks, the three projected objects and the turning series are documented\n",
    "at the top of the cell.  It runs its own self-tests at import: BW, PR, the\n",
    "top-$k$ cosine, the small-angle arc, and a vector turning in a plane whose\n",
    "window average climbs from PR 1 to 2.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-observer",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME AVERAGING AND TURNING -- the observer the lockstep calls (lockstep_hook)\n",
    "# =============================================================================\n",
    "# Shared by the rod-averaging notebooks.  The lockstep (the canonical cell,\n",
    "# unchanged) calls lockstep_hook(event, **kw) at five points; the hook reads the\n",
    "# discrete, rod-flow and central-flow state and writes only AVG.  Hyperparameters\n",
    "# are read at call time (the lockstep resolves hp, loss_fn, ... below papermill).\n",
    "#\n",
    "#   'disc'             every iteration: a_{t-1} (eq:decomp), the discrete basis at the cadence\n",
    "#   'rod_substep'      every rod-flow substep: delta, the rod's position half-difference\n",
    "#   'central_substep'  every central-flow substep: X_ce on crit_U (Sigma_central = U X U^T)\n",
    "#   'arm_cadence'      each arm's eigensolve: the turning law's predictions for the rod\n",
    "#   'iter_end'         closes blocks, captures Sigma_central at block midpoints\n",
    "#\n",
    "# Blocks: for each window T in avg_windows, consecutive non-overlapping blocks\n",
    "# [t0, t0 + T) from avg_start_iter.  Each block freezes the discrete arm's latest\n",
    "# top-avg_m eigenbasis U_f at t0; all three sources are projected on it:\n",
    "#   discrete   <a_t (x) a_t>_T          one sample per iteration\n",
    "#   rod flow   <delta (x) delta>_T      every substep, weight dt (one iteration = unit flow time)\n",
    "#   central    Sigma_central(t0 + floor(T/2)), the block's midpoint (section 8's\n",
    "#              Sigma_central(t) = (1/T) int_{t-T/2}^{t+T/2} Sigma_rod)\n",
    "# What falls outside U_f is kept as each source's leak.  No integer k enters:\n",
    "# k labels a run (the central flow's rank over the averaging span), nothing more.\n",
    "import math\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "# ---- metrics on m x m PSD blocks --------------------------------------------\n",
    "def _sym(A):\n",
    "    A = np.asarray(A, dtype=float)\n",
    "    return 0.5 * (A + A.T)\n",
    "\n",
    "\n",
    "def _psd_eig(A):\n",
    "    e, V = np.linalg.eigh(_sym(A))\n",
    "    return np.clip(e, 0.0, None)[::-1], V[:, ::-1]\n",
    "\n",
    "\n",
    "def _psd_sqrt(A):\n",
    "    e, V = _psd_eig(A)\n",
    "    return (V * np.sqrt(e)) @ V.T\n",
    "\n",
    "\n",
    "def bw_distance(A, B):\n",
    "    \"\"\"Bures-Wasserstein distance: d^2 = tr A + tr B - 2 tr (A^1/2 B A^1/2)^1/2.\"\"\"\n",
    "    rA = _psd_sqrt(A)\n",
    "    cross = float(np.trace(_psd_sqrt(rA @ _sym(B) @ rA)))\n",
    "    return math.sqrt(max(float(np.trace(A)) + float(np.trace(B)) - 2.0 * cross, 0.0))\n",
    "\n",
    "\n",
    "def bw_normalized(A, B):\n",
    "    \"\"\"d_BW(A, B) / sqrt(tr B): zero iff A = B; |sqrt(r) - 1| when A = r B.\"\"\"\n",
    "    trB = float(np.trace(B))\n",
    "    return bw_distance(A, B) / math.sqrt(trB) if trB > 0 else float('nan')\n",
    "\n",
    "\n",
    "def participation_ratio(A):\n",
    "    \"\"\"PR = (tr A)^2 / tr A^2 (appendix A).\"\"\"\n",
    "    e = _psd_eig(A)[0]\n",
    "    s2 = float((e * e).sum())\n",
    "    return float(e.sum()) ** 2 / s2 if s2 > 0 else float('nan')\n",
    "\n",
    "\n",
    "def top_cos(A, B, k):\n",
    "    \"\"\"Smallest principal-angle cosine between the top-k eigenspaces of A and B; NaN when\n",
    "    either has rank below k (its top-k space would hold an arbitrary null vector).\"\"\"\n",
    "    k = int(k)\n",
    "    if k < 1 or num_rank(_psd_eig(A)[0]) < k or num_rank(_psd_eig(B)[0]) < k:\n",
    "        return float('nan')\n",
    "    Va, Vb = _psd_eig(A)[1][:, :k], _psd_eig(B)[1][:, :k]\n",
    "    return float(np.clip(np.linalg.svd(Va.T @ Vb, compute_uv=False), 0.0, 1.0).min())\n",
    "\n",
    "\n",
    "def num_rank(e, rtol=1e-3):\n",
    "    e = np.asarray(e, dtype=float)\n",
    "    return int((e > rtol * e.max()).sum()) if e.size and e.max() > 0 else 0\n",
    "\n",
    "\n",
    "def _unit_d(x):\n",
    "    n = float(x.norm())\n",
    "    return x / n if n > 0 else x\n",
    "\n",
    "\n",
    "def _angle(u, v):\n",
    "    \"\"\"The unsigned angle between two lines (radians), robust at small angles.\"\"\"\n",
    "    c = abs(float(u @ v))\n",
    "    s = float((v - (u @ v) * u).norm()) if float(u.norm()) > 0 else 0.0\n",
    "    return math.atan2(s, c)\n",
    "\n",
    "\n",
    "# ---- the blocks ---------------------------------------------------------------\n",
    "class WindowBank:\n",
    "    \"\"\"Every window's blocks, and the per-iteration turning series.\"\"\"\n",
    "\n",
    "    SOURCES = ('disc', 'rod')\n",
    "    # the blocks also average the two-cycle image of gamma, -(eta/2) P^-1 gamma (two_cycle_image), beside delta\n",
    "    BLOCK_SOURCES = ('disc', 'rod', 'disc_eq', 'rod_eq')\n",
    "\n",
    "    def __init__(self, windows, start, m):\n",
    "        self.windows = [int(W) for W in windows]\n",
    "        self.start, self.m = int(start), int(m)\n",
    "        self.open = {W: [] for W in self.windows}\n",
    "        self.rows = {W: [] for W in self.windows}      # closed blocks: dicts of m x m matrices\n",
    "        self.U = None                                   # the discrete top-m basis, sign-gauged\n",
    "        self.a_last = None                              # a_{t-2}, for the discrete turning angle\n",
    "        self.v_last = None                              # the rod axis at the previous substep\n",
    "        self.arc = 0.0                                  # the rod axis' arc length this iteration\n",
    "        self.central = None                             # the last central substep's (X, U, scale)\n",
    "        self.eig_probe = None                           # lookahead optimizers: the rod's own solve at thetabar\n",
    "        self.ghat_prev = None                           # the discrete momentum half-difference, one step back\n",
    "        self.arc_full = 0.0                             # the full linear law's predicted arc this iteration\n",
    "        # the full linear law per iteration over the averaging span: rod (predicted arc in\n",
    "        # iteration t, beside turn['rod'][t]) and discrete (predicted angle a_{t-1} -> a_t,\n",
    "        # beside turn['disc'][t])\n",
    "        self.full = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.k_central = []                             # the central flow's rank at each capture\n",
    "        self.turn = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.coord = dict(rod=np.full((int(n_iterations), self.m), np.nan),\n",
    "                          disc=np.full((int(n_iterations), self.m), np.nan))\n",
    "        self.pred = dict(t=[], lin=[], slow=[], std_v=[], share=[], disc_t=[], disc_lin=[])\n",
    "        # the closed (v, gamma~) system (lin_rows, Closure, two_cycle_image below), over the span\n",
    "        _n = int(n_iterations)\n",
    "        self.clos = {s: Closure(globals().get('closure_horizon', 200), globals().get('closure_every', 100))\n",
    "                     for s in self.SOURCES}\n",
    "        # instantaneous gamma~ row, per iteration: |measured change|, |predicted change|, |difference|, |gamma~|\n",
    "        self.inst = {s: {k: np.full(_n, np.nan) for k in ('meas', 'pred', 'err', 'gt')} for s in self.SOURCES}\n",
    "        # the two-cycle relation, per iteration: |delta_2c| / |delta| and cos(delta_2c, delta), delta_2c the\n",
    "        # position extent a two-cycle pairs with the measured gamma; and delta_2c / |delta| on the basis\n",
    "        self.tc = {s: dict(ratio=np.full(_n, np.nan), cos=np.full(_n, np.nan)) for s in self.SOURCES}\n",
    "        self.rod_ctx = None                              # (c, nu, gbar, s) at the rod's last substep\n",
    "        self.rod_last = None                             # (delta, gamma, H phi) at the rod's last substep\n",
    "        self.rod_pend = None                             # (gamma~, predicted increment over the next substep)\n",
    "        self.gacc = None                                 # this iteration's [measured, predicted] gamma~ change\n",
    "        self.disc_pend = None                            # (index, gamma~, the map's predicted gamma~ there)\n",
    "\n",
    "    # -- the basis: the discrete arm's top-m cadence eigenvectors, orthonormalised (a\n",
    "    # preconditioned eigensolve -- RMSProp, Adam -- returns P-orthonormal right\n",
    "    # eigenvectors of P^-1 H, and every projection below is Euclidean), then rotated\n",
    "    # inside their span onto the previous basis (orthogonal Procrustes).  On a critical\n",
    "    # face the pinned eigenvalues are degenerate and the solver returns an arbitrary\n",
    "    # rotation of the face; the aligned basis keeps the coordinate series continuous.\n",
    "    # Every block metric is invariant to the basis inside the span.\n",
    "    def set_basis(self, U):\n",
    "        Un = ortho_track(U.detach().double(), self.m).clone()\n",
    "        if self.U is not None:\n",
    "            P, _, Qt = torch.linalg.svd(Un.T @ self.U)\n",
    "            Un = Un @ (P @ Qt)\n",
    "        self.U = Un\n",
    "\n",
    "    def open_blocks(self, t):\n",
    "        if self.U is None or t < self.start:\n",
    "            return\n",
    "        for W in self.windows:\n",
    "            # the discrete a_{t0+W-1} arrives at iteration t0 + W, which must exist\n",
    "            if (t - self.start) % W == 0 and t + W <= int(n_iterations) - 1:\n",
    "                self.open[W].append(dict(t0=t, t1=t + W, t_mid=t + W // 2, U=self.U,\n",
    "                                         S={s: np.zeros((self.m, self.m)) for s in self.BLOCK_SOURCES},\n",
    "                                         tot={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         wsum={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         S_central=None, central_full=float('nan'), contact=False))\n",
    "\n",
    "    def add(self, src, idx, v, weight):\n",
    "        \"\"\"Route one sample (a vector, flow dtype or float32) to the blocks holding index idx.\"\"\"\n",
    "        vd = None\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t0'] <= idx < b['t1']:\n",
    "                    if vd is None:\n",
    "                        vd = v.detach().double()\n",
    "                    c = (b['U'].T @ vd).cpu().numpy()\n",
    "                    b['S'][src] += weight * np.outer(c, c)\n",
    "                    b['tot'][src] += weight * float(vd @ vd)\n",
    "                    b['wsum'][src] += weight\n",
    "\n",
    "    def capture_central(self, t):\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t_mid'] != t or b['S_central'] is not None:\n",
    "                    continue\n",
    "                b['S_central'] = np.zeros((self.m, self.m))\n",
    "                if self.central is not None:\n",
    "                    X, Uc, scale = self.central\n",
    "                    Xd, Ucd = X.detach().double(), Uc.detach().double()\n",
    "                    R = (b['U'].T @ Ucd)                                # m x k\n",
    "                    b['S_central'] = (R @ Xd @ R.T).cpu().numpy() * scale ** 2\n",
    "                    b['central_full'] = float((Xd * (Ucd.T @ Ucd)).sum()) * scale ** 2\n",
    "                    b['contact'] = bool(float(torch.diagonal(Xd).sum()) > 0.0)\n",
    "                    self.k_central.append(num_rank(torch.linalg.eigvalsh(Xd).cpu().numpy()))\n",
    "                else:\n",
    "                    b['central_full'] = 0.0\n",
    "\n",
    "    def close_blocks(self, t):\n",
    "        for W in self.windows:\n",
    "            keep = []\n",
    "            for b in self.open[W]:\n",
    "                if b['t1'] > t:\n",
    "                    keep.append(b)\n",
    "                    continue\n",
    "                row = dict(t0=b['t0'], t1=b['t1'], t_mid=b['t_mid'], contact=b['contact'])\n",
    "                for s in self.BLOCK_SOURCES:\n",
    "                    ws = b['wsum'][s]\n",
    "                    row[f'S_{s}'] = b['S'][s] / ws if ws > 0 else np.full((self.m, self.m), np.nan)\n",
    "                    row[f'leak_{s}'] = 1.0 - float(np.trace(b['S'][s])) / b['tot'][s] if b['tot'][s] > 0 else float('nan')\n",
    "                    row[f'n_{s}'] = ws\n",
    "                row['S_central'] = b['S_central'] if b['S_central'] is not None else np.full((self.m, self.m), np.nan)\n",
    "                trf = b['central_full']\n",
    "                row['leak_central'] = (1.0 - float(np.trace(row['S_central'])) / trf) if trf > 0 else float('nan')\n",
    "                self.rows[W].append(row)\n",
    "            self.open[W] = keep\n",
    "\n",
    "    def k_label(self):\n",
    "        return int(np.median(self.k_central)) if self.k_central else 0\n",
    "\n",
    "\n",
    "# ---- the turning law, for every optimizer ------------------------------------------\n",
    "# The rod's axis v turns at ||(mu(M) v)_perp|| (eq:turning-law; appendix H for the\n",
    "# momentum members): M the operator whose eigenvalues the eigensolve returns -- H, or\n",
    "# P^-1 H for the pencil of RMSProp and Adam (P = precond's vector) -- and mu =\n",
    "# rod_slow_root on them in the plotted units.  To first order near the edge this is\n",
    "# s ||(M v)_perp||, s = d mu / d lambda at the raw threshold S_star: eta for GD and\n",
    "# heavy ball, 1 for RMSProp and Adam (their pencil carries eta), and\n",
    "# (1-b)(1+2b)^2/(1+3b) eta for Nesterov.  M acts where the rod reads its jump,\n",
    "# probe_centre (the lookahead thetabar for Nesterov, the centre otherwise).\n",
    "_SLOPE = {}\n",
    "\n",
    "\n",
    "def turn_slope():\n",
    "    \"\"\"s = d mu / d lambda (raw units) at S_star, a central difference of rod_slow_root.\"\"\"\n",
    "    if 'v' not in _SLOPE:\n",
    "        h = 1e-7 * float(S_star)       # heavy ball's root branches 7e-4 below S*: keep h well inside\n",
    "        mu = lambda x: float(np.real(np.ravel(rod_slow_root(effective(np.array([x]), hp), hp))[0]))\n",
    "        _SLOPE['v'] = (mu(float(S_star) + h) - mu(float(S_star) - h)) / (2.0 * h)\n",
    "    return _SLOPE['v']\n",
    "\n",
    "\n",
    "# ---- the full linear law: the rows themselves, nothing slaved --------------------------\n",
    "# The first-order and slow-manifold laws above assume the momentum half-difference gamma\n",
    "# is slaved to delta (one real rate per mode).  For heavy ball / Adam the rod block's two\n",
    "# rates are 0 and -(1-beta) at S* and go complex just below it, so that fails there.  The\n",
    "# full linear law keeps the whole (delta, gamma) state: the optimizer's own rod rows\n",
    "# (rod_field) with the odd jump linearised, [[g]] = H(c) phi, phi = probe_axis(delta, gamma),\n",
    "# at the gradient point c.  The rod's axis then turns at ||(ddelta/dt)_perp|| / ||delta||.\n",
    "# At dt = 1 the same rows are the map on the flip pair (z + F(z) = -T_lin z, every flow\n",
    "# cell's self-check), so the discrete flip's next direction is a + F_pos(a, b), b the\n",
    "# momentum flip.  For GD / RMSProp (no gamma) this is the first-order law exactly.\n",
    "def lin_rows(c, u_pos, u_mom, nu, gbar, t, amp=1.0):\n",
    "    \"\"\"Both rows on the pair (u_pos, u_mom), jump linearised, [[g]] = H(c) phi.  The frozen\n",
    "    preconditioner of RMSProp / Adam reads the odd force at amp times the pair (amp = 1: the\n",
    "    pair is at the rod's own amplitude; a unit-normalised prediction passes the measured one).\n",
    "    Returns (f_pos, f_mom or None, H phi).\"\"\"\n",
    "    phi = probe_axis(u_pos, u_mom, hp)\n",
    "    pn = float(phi.norm())\n",
    "    if pn > 0:\n",
    "        Hphi = loss_fn.D(c, 2, (phi / pn).to(c.dtype)).double() * pn\n",
    "    else:\n",
    "        Hphi = torch.zeros_like(u_pos)\n",
    "    f_pos, f_mom = rod_field(u_pos, u_mom, Hphi, None, nu, hp, t, gbar=gbar, h_amp=Hphi * amp)\n",
    "    return f_pos.double(), (f_mom.double() if f_mom is not None else None), Hphi\n",
    "\n",
    "\n",
    "def full_field(c, u_pos, u_mom, nu, gbar, t):\n",
    "    \"\"\"The rows' position field on the pair (u_pos, u_mom), at amplitude, jump linearised.\"\"\"\n",
    "    return lin_rows(c, u_pos, u_mom, nu, gbar, t)[0]\n",
    "\n",
    "\n",
    "# ---- the closed (v, gamma~) system: gamma~ = gamma / ||delta|| (section 8.4) ------------------\n",
    "# Dividing the linear rows by s = ||delta|| gives the pair (v, gamma~) = (delta, gamma)/||delta||;\n",
    "# the products in its gamma~ row come only from that division, so the pair is the direction of\n",
    "# the linear rows.  Three tests, all on the rows lin_rows evaluates:\n",
    "#   instantaneous  the gamma~ row against the measured change of gamma~, every substep (rod) and\n",
    "#                  every iteration (discrete, the map at dt = 1) -- gamma~'s twin of the turning test\n",
    "#   closure        the pair integrated forward from the measured state for closure_horizon\n",
    "#                  iterations, reseeded every closure_every, with H read along the measured centre's\n",
    "#                  path; against the measured axis and gamma~, and against the persistence baseline\n",
    "#                  (how far the measured pair itself moved since the seed).  H frozen at the seed was\n",
    "#                  tried and dropped (2026-10-06): it fails within 10-25 iterations, H moving on the\n",
    "#                  turning time scale (runs/*-closure-k2)\n",
    "#   two-cycle      the position extent a two-cycle pairs with the measured gamma (two_cycle_image),\n",
    "#                  against the measured delta\n",
    "def two_cycle_image(u_mom, nu, gbar, h_amp, t, hpx=None):\n",
    "    \"\"\"The position extent that the rows at rest pair with the momentum extent u_mom.  Every\n",
    "    member's rows are elementwise affine in (delta, gamma, [[g]]) at a frozen preconditioner, so\n",
    "    unit probes give the coefficients; eliminating [[g]] between the rows at rest gives\n",
    "    delta = -(p_gamma - p_jump m_gamma / m_jump) / p_delta * gamma: -eta gamma / 2 for heavy ball\n",
    "    and Nesterov, -D gamma / 2 for Adam, -D gamma / (1 + c) for AdamW.\"\"\"\n",
    "    h = hp if hpx is None else hpx\n",
    "    e, z = torch.ones_like(u_mom), torch.zeros_like(u_mom)\n",
    "    p_d, _ = rod_field(e, z, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_g, m_g = rod_field(z, e, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_j, m_j = rod_field(z, z, e, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    return (-(p_g - p_j * m_g / m_j) / p_d).double() * u_mom.double()\n",
    "\n",
    "\n",
    "class Closure:\n",
    "    \"\"\"The integrated (v, gamma~) predictions for one source ('rod' or 'disc'), H read along the path.\"\"\"\n",
    "\n",
    "    def __init__(self, horizon, every):\n",
    "        self.H, self.every = int(horizon), int(every)\n",
    "        self.live = []                                   # open predictions\n",
    "        self.done = []                                   # closed: dicts of (H+1,) series\n",
    "        self.t0 = []\n",
    "\n",
    "    @staticmethod\n",
    "    def _unit_pair(d, g):\n",
    "        n = float(d.norm())\n",
    "        return d / n, (g / n if g is not None else None)\n",
    "\n",
    "    def seed(self, t0, d, g):\n",
    "        \"\"\"Open a prediction at the measured pair (d, g).\"\"\"\n",
    "        v0, gt0 = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        rec = {k: np.full(self.H + 1, np.nan) for k in ('ang', 'gerr', 'bang', 'bg')}\n",
    "        self.live.append(dict(t0=int(t0), dp=v0.clone(), gp=(gt0.clone() if gt0 is not None else None),\n",
    "                              v0=v0, gt0=gt0, rec=rec))\n",
    "\n",
    "    def advance(self, ctx, step, t):\n",
    "        \"\"\"Euler-advance every open prediction by `step` flow time; ctx = (c, nu, gbar, s), the\n",
    "        measured centre's state where the step reads H.\"\"\"\n",
    "        c, nu, gbar, s = ctx\n",
    "        for p in self.live:\n",
    "            f_pos, f_mom, _ = lin_rows(c, p['dp'], p['gp'], nu, gbar, t, amp=s)\n",
    "            dp = p['dp'] + step * f_pos\n",
    "            gp = p['gp'] + step * f_mom if p['gp'] is not None else None\n",
    "            p['dp'], p['gp'] = self._unit_pair(dp, gp)\n",
    "\n",
    "    def record(self, idx, d, g):\n",
    "        \"\"\"Score every open prediction against the measured pair at index idx; close the full ones.\"\"\"\n",
    "        v, gt = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        keep = []\n",
    "        for p in self.live:\n",
    "            age = int(idx) - p['t0']\n",
    "            if 0 <= age <= self.H:\n",
    "                r = p['rec']\n",
    "                r['ang'][age] = _angle(p['dp'], v)\n",
    "                r['bang'][age] = _angle(p['v0'], v)\n",
    "                if gt is not None and p['gp'] is not None:\n",
    "                    gn = float(gt.norm())\n",
    "                    r['gerr'][age] = float((p['gp'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "                    r['bg'][age] = float((p['gt0'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "            if age >= self.H:\n",
    "                self.done.append(p['rec'])\n",
    "                self.t0.append(p['t0'])\n",
    "            else:\n",
    "                keep.append(p)\n",
    "        self.live = keep\n",
    "\n",
    "    def due(self, idx, last):\n",
    "        \"\"\"Whether a prediction opens at index idx (it must close by index `last`).\"\"\"\n",
    "        return (idx >= int(avg_start_iter) and (idx - int(avg_start_iter)) % self.every == 0\n",
    "                and idx + self.H <= last)\n",
    "\n",
    "\n",
    "def perp_norm(c, v, P):\n",
    "    \"\"\"||(M v)_perp|| for a unit float64 v: M = P^-1 H at the point c (H when P is None).\"\"\"\n",
    "    Mv = loss_fn.D(c, 2, v.to(c.dtype)).double()\n",
    "    if P is not None:\n",
    "        Mv = Mv / P.P.double()\n",
    "    return float((Mv - (v @ Mv) * v).norm())\n",
    "\n",
    "\n",
    "def lockstep_hook(event, **kw):\n",
    "    \"\"\"The lockstep's observer: reads state, writes AVG only.\"\"\"\n",
    "    t = kw.get('t')\n",
    "    if event == 'disc':\n",
    "        if kw['lam_eff'] is not None:\n",
    "            AVG.set_basis(kw['U'])\n",
    "        AVG.open_blocks(t)\n",
    "        # the momentum flip b_{t-1} = (-1)^(t-1) (ghat_{t-1} - ghat_t)/2, a_{t-1}'s partner\n",
    "        gh, b = kw['ghat'], None\n",
    "        if gh is not None:\n",
    "            if AVG.ghat_prev is not None:\n",
    "                b = ((-1.0) ** (t - 1)) * 0.5 * (AVG.ghat_prev.double() - gh.double())\n",
    "            AVG.ghat_prev = gh.detach().clone()\n",
    "        a = kw['a']                                     # a_{t-1}\n",
    "        if a is None:\n",
    "            return\n",
    "        ad = a.detach().double()\n",
    "        an = float(ad.norm())\n",
    "        if an <= 0:\n",
    "            return\n",
    "        au = ad / an\n",
    "        if AVG.a_last is not None:\n",
    "            AVG.turn['disc'][t - 1] = _angle(AVG.a_last, au)\n",
    "        AVG.a_last = au\n",
    "        if AVG.U is not None:\n",
    "            AVG.coord['disc'][t - 1] = (AVG.U.T @ au).cpu().numpy()\n",
    "        if t - 1 >= int(avg_start_iter) and (gh is None or b is not None):\n",
    "            # the full linear law: the map's rows at dt = 1 carry (a_{t-1}, b_{t-1}) to a_t\n",
    "            c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "            f_pos, f_mom, Hphi = lin_rows(c, ad, b, kw['nu'], kw['g'], t)\n",
    "            AVG.full['disc'][t] = _angle(au, _unit_d(ad + f_pos))\n",
    "            idx = t - 1\n",
    "            if b is not None:\n",
    "                bd = b.double()\n",
    "                gt = bd / an\n",
    "                # gamma~'s row: the map's prediction for this flip, made one iteration back\n",
    "                if AVG.disc_pend is not None and AVG.disc_pend[0] == idx:\n",
    "                    _, gt_prev, gt_pred = AVG.disc_pend\n",
    "                    AVG.inst['disc']['meas'][idx] = float((gt - gt_prev).norm())\n",
    "                    AVG.inst['disc']['pred'][idx] = float((gt_pred - gt_prev).norm())\n",
    "                    AVG.inst['disc']['err'][idx] = float((gt - gt_pred).norm())\n",
    "                    AVG.inst['disc']['gt'][idx] = float(gt.norm())\n",
    "                AVG.disc_pend = (idx + 1, gt, (bd + f_mom) / float((ad + f_pos).norm()))\n",
    "                # the two-cycle relation\n",
    "                deq = two_cycle_image(bd, kw['nu'], kw['g'], Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['disc']['ratio'][idx] = dqn / an\n",
    "                AVG.tc['disc']['cos'][idx] = float(deq @ ad) / (dqn * an) if dqn > 0 else float('nan')\n",
    "                AVG.add('disc_eq', idx, deq, 1.0)\n",
    "            # the closed system integrated: score, open, then carry every prediction to a_t\n",
    "            cl = AVG.clos['disc']\n",
    "            cl.record(idx, ad, b)\n",
    "            if cl.due(idx, int(n_iterations) - 2):\n",
    "                cl.seed(idx, ad, b)\n",
    "                cl.record(idx, ad, b)\n",
    "            cl.advance((c, kw['nu'], kw['g'], an), 1.0, t)\n",
    "        if t - 1 >= int(warmup_iterations):\n",
    "            AVG.add('disc', t - 1, ad, 1.0)\n",
    "            if kw['lam_eff'] is not None:\n",
    "                # the first-order law on the discrete flip: s ||(M a)_perp|| / ||a|| at the midpoint's\n",
    "                # gradient point, under the preconditioner this step used\n",
    "                c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "                AVG.pred['disc_t'].append(t)\n",
    "                AVG.pred['disc_lin'].append(turn_slope() * perp_norm(c, au, kw['P']))\n",
    "    elif event == 'rod_substep':\n",
    "        if kw['arm'] != 'mprod':\n",
    "            return\n",
    "        delta, gam = kw['rod'].get_delta_gamma()\n",
    "        delta = delta.detach().double()\n",
    "        gam = gam.detach().double() if gam.numel() > 0 else None\n",
    "        dn = float(delta.norm())\n",
    "        if dn > 0:\n",
    "            v = delta / dn\n",
    "            if AVG.v_last is not None:\n",
    "                AVG.arc += _angle(AVG.v_last, v)\n",
    "            AVG.v_last = v\n",
    "            if t >= int(avg_start_iter):\n",
    "                # the full linear law at this substep's state: ||(ddelta/dt)_perp|| / ||delta|| dt\n",
    "                S = kw['S']\n",
    "                c = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "                gbar = loss_fn.grad_and_value(c)[0] if S.get('nu') is not None else None\n",
    "                f_pos, f_mom, Hphi = lin_rows(c, delta, gam, S.get('nu'), gbar, t)\n",
    "                AVG.arc_full += float((f_pos - (v @ f_pos) * v).norm()) / dn * float(dt)\n",
    "                if gam is not None:\n",
    "                    # gamma~'s row, d gamma~/dt = f_mom/s - (ds/dt / s) gamma~: its prediction for the\n",
    "                    # next substep, and the measured change over the substep just taken\n",
    "                    gt = gam / dn\n",
    "                    if AVG.rod_pend is not None:\n",
    "                        if AVG.gacc is None:\n",
    "                            AVG.gacc = [torch.zeros_like(gt), torch.zeros_like(gt)]\n",
    "                        AVG.gacc[0] += gt - AVG.rod_pend[0]\n",
    "                        AVG.gacc[1] += AVG.rod_pend[1]\n",
    "                    AVG.rod_pend = (gt, float(dt) * (f_mom / dn - (float(v @ f_pos) / dn) * gt))\n",
    "                # the closed system integrated: carry every prediction over the substep just taken,\n",
    "                # H read where the rod read it (the previous substep's state)\n",
    "                if AVG.rod_ctx is not None:\n",
    "                    AVG.clos['rod'].advance(AVG.rod_ctx, float(dt), t)\n",
    "                AVG.rod_ctx = (c, S.get('nu'), gbar, dn)\n",
    "                AVG.rod_last = (delta, gam, Hphi)\n",
    "                if gam is not None:\n",
    "                    # the two-cycle image of gamma, averaged beside delta (same index, same weight)\n",
    "                    AVG.add('rod_eq', t - 1, two_cycle_image(gam, S.get('nu'), gbar, Hphi, t), float(dt))\n",
    "        # iteration t's substeps cover flow time (t-1, t] (the end state is dhat_t's): index\n",
    "        # t-1, the flip a_{t-1} centred at t - 1/2 -- the canonical pairing of cos_a_disc\n",
    "        AVG.add('rod', t - 1, delta, float(dt))\n",
    "    elif event == 'central_substep':\n",
    "        AVG.central = (kw['X'], kw['U'], float(kw['scale'])) if kw['X'] is not None else None\n",
    "    elif event == 'arm_cadence':\n",
    "        if kw['arm'] != 'mprod' or AVG.v_last is None:\n",
    "            return\n",
    "        # the turning law (eq:turning-law) at the rod's gradient point: first order\n",
    "        # s ||(M v)_perp|| (std_v = ||(M v)_perp||, eta std_v(H) for GD), and the slow-manifold\n",
    "        # form ||(mu(M) v_f)_perp|| on the top modes of M at that same point, v_f = U c the\n",
    "        # modal projection of v on their span (c = U^T P v: the pencil's U is P-orthonormal;\n",
    "        # P = I without one), mu from rod_slow_root (for GD eta lambda - 2, the same law in\n",
    "        # the face).  The arm's cadence solve is at the centre; a lookahead optimizer's\n",
    "        # gradient point is thetabar, so the observer runs its own warm-started solve there.\n",
    "        v = AVG.v_last\n",
    "        S = kw['S']\n",
    "        P = kw['P']\n",
    "        c_pt = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "        std_v = perp_norm(c_pt, v, P)\n",
    "        if OPT['lookahead']:\n",
    "            if AVG.eig_probe is None:\n",
    "                AVG.eig_probe = WarmStartEigSolver(loss_fn, c_pt, initial_neigs=int(kw['U'].shape[1]),\n",
    "                                                   chunk_size=EIG_CHUNK)\n",
    "            eigs_p, U_p, _ = AVG.eig_probe.update(c_pt, P=P)\n",
    "            U, lam_eff = U_p.detach().double(), effective(eigs_p, hp)\n",
    "        else:\n",
    "            U, lam_eff = kw['U'].detach().double(), kw['lam_eff']\n",
    "        c = U.T @ (v * P.P.double() if P is not None else v)\n",
    "        vf = U @ c\n",
    "        # the face share: the Euclidean fraction of the axis in the top modes' span (<= 1)\n",
    "        share = float((ortho_track(U, U.shape[1]).T @ v).norm())\n",
    "        mu = torch.as_tensor(np.real(np.asarray(rod_slow_root(lam_eff.detach().double().cpu().numpy(), hp))),\n",
    "                             dtype=torch.float64, device=U.device)\n",
    "        nf = float(vf.norm())\n",
    "        if nf > 0:\n",
    "            vh = vf / nf\n",
    "            wv = U @ (mu * c) / nf\n",
    "            slow = float((wv - (vh @ wv) * vh).norm())\n",
    "        else:\n",
    "            slow = float('nan')\n",
    "        AVG.pred['t'].append(t)\n",
    "        AVG.pred['lin'].append(turn_slope() * std_v)\n",
    "        AVG.pred['slow'].append(slow)\n",
    "        AVG.pred['std_v'].append(std_v)\n",
    "        AVG.pred['share'].append(share)\n",
    "    elif event == 'iter_end':\n",
    "        if t >= int(warmup_iterations) and AVG.v_last is not None:\n",
    "            AVG.turn['rod'][t] = AVG.arc\n",
    "            if AVG.U is not None:\n",
    "                AVG.coord['rod'][t] = (AVG.U.T @ AVG.v_last).cpu().numpy()\n",
    "        if t >= int(avg_start_iter) and AVG.v_last is not None:\n",
    "            AVG.full['rod'][t] = AVG.arc_full\n",
    "        if t >= int(avg_start_iter) and AVG.rod_last is not None:\n",
    "            delta, gam, Hphi = AVG.rod_last\n",
    "            dn = float(delta.norm())\n",
    "            if gam is not None:\n",
    "                if AVG.gacc is not None:\n",
    "                    AVG.inst['rod']['meas'][t] = float(AVG.gacc[0].norm())\n",
    "                    AVG.inst['rod']['pred'][t] = float(AVG.gacc[1].norm())\n",
    "                    AVG.inst['rod']['err'][t] = float((AVG.gacc[0] - AVG.gacc[1]).norm())\n",
    "                    AVG.inst['rod']['gt'][t] = float(gam.norm()) / dn\n",
    "                c, nu_c, gbar_c, _ = AVG.rod_ctx\n",
    "                deq = two_cycle_image(gam, nu_c, gbar_c, Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['rod']['ratio'][t] = dqn / dn\n",
    "                AVG.tc['rod']['cos'][t] = float(deq @ delta) / (dqn * dn) if dqn > 0 else float('nan')\n",
    "            cl = AVG.clos['rod']\n",
    "            cl.record(t, delta, gam)\n",
    "            if cl.due(t, int(n_iterations) - 1):\n",
    "                cl.seed(t, delta, gam)\n",
    "                cl.record(t, delta, gam)\n",
    "        AVG.gacc = None\n",
    "        AVG.arc = 0.0\n",
    "        AVG.arc_full = 0.0\n",
    "        AVG.capture_central(t)\n",
    "        AVG.close_blocks(t)\n",
    "\n",
    "\n",
    "# ---- self-tests ----------------------------------------------------------------\n",
    "def _avg_selftest():\n",
    "    rng = np.random.default_rng(0)\n",
    "    G = rng.standard_normal((4, 4))\n",
    "    A = G @ G.T\n",
    "    assert bw_distance(A, A) < 1e-6 * math.sqrt(np.trace(A))\n",
    "    assert abs(bw_normalized(2.25 * A, A) - 0.5) < 1e-6          # |sqrt(r) - 1|\n",
    "    x = rng.standard_normal(4)\n",
    "    assert abs(participation_ratio(np.outer(x, x)) - 1.0) < 1e-9\n",
    "    assert abs(participation_ratio(np.eye(3)) - 3.0) < 1e-9\n",
    "    assert top_cos(A, A, 2) > 1 - 1e-9\n",
    "    # a unit vector turning at a constant rate in a plane: the window average's PR rises to 2\n",
    "    om = 0.05\n",
    "    th = om * np.arange(4000)\n",
    "    prs = []\n",
    "    for W in (1, 10, 100, 1000):\n",
    "        V = np.stack([np.cos(th[:W]), np.sin(th[:W])], 1)\n",
    "        prs.append(participation_ratio(V.T @ V / W))\n",
    "    assert prs[0] < 1.0 + 1e-9 and prs[-1] > 1.95 and all(np.diff(prs) >= -1e-9), prs\n",
    "    u = torch.tensor([1.0, 0.0], dtype=torch.float64)\n",
    "    v = torch.tensor([math.cos(1e-6), math.sin(1e-6)], dtype=torch.float64)\n",
    "    assert abs(_angle(u, v) - 1e-6) < 1e-12\n",
    "    # a P-orthonormal basis (a preconditioned eigensolve's) is orthonormalised, span kept\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(8, 3, dtype=torch.float64, generator=gen))\n",
    "    Pv = torch.rand(8, dtype=torch.float64, generator=gen) + 0.1\n",
    "    bank = WindowBank([1], 0, 3)\n",
    "    bank.set_basis(Q / Pv.sqrt()[:, None])\n",
    "    I3 = torch.eye(3, dtype=torch.float64)\n",
    "    assert float((bank.U.T @ bank.U - I3).abs().max()) < 1e-12\n",
    "    Pr = Q / Pv.sqrt()[:, None]\n",
    "    Pr = Pr @ torch.linalg.solve(Pr.T @ Pr, Pr.T)                   # the projector on the span\n",
    "    assert float((Pr @ bank.U - bank.U).abs().max()) < 1e-12\n",
    "    # the two-cycle image: the rows at rest on (delta_2c, gamma, [[g]]), [[g]] from the momentum row at rest\n",
    "    tc_msg = 'no momentum'\n",
    "    if OPT['has_momentum']:\n",
    "        hpx = hyper()\n",
    "        n = 6\n",
    "        gam = torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        nu = (1e-4 * (1.0 + torch.rand(n, dtype=torch.float64, generator=gen))) if OPT['has_nu'] else None\n",
    "        gb = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen) if OPT['has_nu'] else None\n",
    "        ha = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        deq = two_cycle_image(gam, nu, gb, ha, 100, hpx=hpx)\n",
    "        e, z = torch.ones(n, dtype=torch.float64), torch.zeros(n, dtype=torch.float64)\n",
    "        _, m_g = rod_field(z, e, z, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        _, m_j = rod_field(z, z, e, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        f_pos, f_mom = rod_field(deq, gam, -m_g * gam / m_j, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        res = max(float(f_pos.abs().max()) / float(deq.abs().max()), float(f_mom.abs().max()) / float(gam.abs().max()))\n",
    "        assert res < 1e-12, f\"two_cycle_image: the rows are not at rest (residual {res:.1e})\"\n",
    "        tc_msg = f'two-cycle image at rest to {res:.0e}'\n",
    "    print(f\"averaging self-test: BW, PR, top-k cosine, angle, P-orthonormal basis ok; {tc_msg}; \"\n",
    "          f\"planar sweep PR {np.round(prs, 3).tolist()}\")\n",
    "\n",
    "\n",
    "_avg_selftest()\n",
    "\n",
    "_arms_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert 'mprod' in _arms_req, f\"arms={arms!r}: the observer needs the rod flow (mprod)\"\n",
    "if 'central' not in _arms_req:\n",
    "    # arms = 'mprod' (2026-10-06): the central flow is the costly arm and only the window ladder reads\n",
    "    # it; without it every block lacks its reference and is dropped, so the run gives the turning\n",
    "    # series and the closed (v, gamma~) system alone (figures gamma_closure, two_cycle_relation)\n",
    "    print(\"NO CENTRAL FLOW: the window ladder, rod_turning and window_regime are skipped; \"\n",
    "          \"the turning series and the closed (v, gamma~) system run\")\n",
    "_windows = sorted({int(W) for W in avg_windows})\n",
    "assert all(W >= 1 for W in _windows), f\"bad avg_windows {avg_windows}\"\n",
    "assert int(avg_start_iter) >= int(warmup_iterations), (\n",
    "    f\"avg_start_iter={avg_start_iter} < warmup_iterations={warmup_iterations}: the rod and the central \"\n",
    "    f\"flow start at the handoff, and every block holds all three sources.\")\n",
    "assert int(avg_m) <= int(n_eig), f\"avg_m={avg_m} needs n_eig >= avg_m (got {n_eig})\"\n",
    "_L = int(n_iterations) - 1 - int(avg_start_iter)\n",
    "print(f\"AVERAGING  windows T={_windows}  start={avg_start_iter}  span={_L} iterations  basis m={avg_m}  \"\n",
    "      f\"blocks per window: {[_L // W for W in _windows]}\")\n",
    "AVG = WindowBank(_windows, avg_start_iter, avg_m)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-export-md",
   "metadata": {},
   "source": [
    "## Time-average export\n",
    "\n",
    "The window ladder (per $T$: every block's three $m\\times m$ matrices and the\n",
    "metrics recomputed from them), the saturated window (the longest with at least\n",
    "three blocks), the turning series and their cadence-block means, the ring\n",
    "period, $T_{90}$ and the span-averaged sharpness, to `rodavg.npz`.  Keys:\n",
    "`T{T}_S_{disc,rod,central}`, `T{T}_{pr,bw,tr,cos,eig,leak}_{disc,rod}`,\n",
    "`T{T}_pr_central`, `turn_*`, `coord_*`, and the scalars.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME-AVERAGE EXPORT -- the window ladder and the turning series, to rodavg.npz\n",
    "# =============================================================================\n",
    "# Beside the canonical transition_traces.npz.  Every metric is recomputed here\n",
    "# from the stored m x m blocks, so an offline reader needs only the matrices.\n",
    "import numpy as np\n",
    "\n",
    "K_LABEL = AVG.k_label()                  # the central flow's rank over the averaging span (a label only)\n",
    "if 'central' not in arm_keys and globals().get('k_label') is not None:\n",
    "    K_LABEL = int(k_label)               # no central flow: the rank a central run of this configuration found\n",
    "SRC = ('disc', 'rod')                    # the two time averages; the central flow is the reference\n",
    "\n",
    "# ---- the ladder: one row per window T -----------------------------------------\n",
    "LAD = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W]\n",
    "            if r['contact'] and all(np.all(np.isfinite(r[f'S_{s}'])) for s in SRC + ('central',))]\n",
    "    n_all = len(AVG.rows[W])\n",
    "    if not rows:\n",
    "        LAD[W] = dict(n=0, n_all=n_all)\n",
    "        continue\n",
    "    L = dict(n=len(rows), n_all=n_all,\n",
    "             t0=np.array([r['t0'] for r in rows]), t_mid=np.array([r['t_mid'] for r in rows]),\n",
    "             S_central=np.stack([r['S_central'] for r in rows]),\n",
    "             leak_central=np.array([r['leak_central'] for r in rows]))\n",
    "    L['pr_central'] = np.array([participation_ratio(S) for S in L['S_central']])\n",
    "    L['eig_central'] = np.stack([_psd_eig(S)[0] for S in L['S_central']])\n",
    "    for s in SRC:\n",
    "        Ss = np.stack([r[f'S_{s}'] for r in rows])\n",
    "        L[f'S_{s}'] = Ss\n",
    "        L[f'leak_{s}'] = np.array([r[f'leak_{s}'] for r in rows])\n",
    "        L[f'pr_{s}'] = np.array([participation_ratio(S) for S in Ss])\n",
    "        L[f'bw_{s}'] = np.array([bw_normalized(S, C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'tr_{s}'] = np.array([np.trace(S) / np.trace(C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'cos_{s}'] = np.array([top_cos(S, C, K_LABEL) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'eig_{s}'] = np.stack([_psd_eig(S)[0] for S in Ss])\n",
    "    # rod flow against the discrete flip, in the same units as the rest: d_BW / sqrt(tr Sigma_central)\n",
    "    L['bw_rod_disc'] = np.array([bw_distance(R, D) / np.sqrt(np.trace(C))\n",
    "                                 for R, D, C in zip(L['S_rod'], L['S_disc'], L['S_central'])])\n",
    "    LAD[W] = L\n",
    "\n",
    "W_OK = [W for W in AVG.windows if LAD[W]['n'] >= 1]\n",
    "# the saturated window: the longest with at least three blocks (fewer are one sample of a slow drift)\n",
    "W_SAT = max([W for W in W_OK if LAD[W]['n'] >= 3], default=(max(W_OK) if W_OK else None))\n",
    "\n",
    "# ---- the turning series -----------------------------------------------------------\n",
    "_span = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "TURN = dict(rod=AVG.turn['rod'], disc=AVG.turn['disc'],\n",
    "            pred_t=np.asarray(AVG.pred['t'], dtype=int), pred_lin=np.asarray(AVG.pred['lin']),\n",
    "            pred_slow=np.asarray(AVG.pred['slow']), std_v=np.asarray(AVG.pred['std_v']),\n",
    "            share=np.asarray(AVG.pred['share']),\n",
    "            disc_pred_t=np.asarray(AVG.pred['disc_t'], dtype=int), disc_pred_lin=np.asarray(AVG.pred['disc_lin']),\n",
    "            full_rod=AVG.full['rod'], full_disc=AVG.full['disc'])\n",
    "RATE = {s: float(np.nanmean(TURN[s][_span])) if len(_span) else float('nan') for s in SRC}\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle ----------\n",
    "# CLOS[f'{src}_path_{key}']: one row per closed prediction, ages 0..closure_horizon (H along the path);\n",
    "# key ang = angle(predicted axis, measured axis), gerr = |gamma~_pred - gamma~|/|gamma~|, and the\n",
    "# persistence baselines bang / bg (the measured pair against itself at the seed)\n",
    "CLOS_H = AVG.clos['rod'].H\n",
    "CLOS = {}\n",
    "for s in SRC:\n",
    "    recs = AVG.clos[s].done\n",
    "    for key in ('ang', 'gerr', 'bang', 'bg'):\n",
    "        CLOS[f'{s}_path_{key}'] = np.stack([r[key] for r in recs]) if recs else np.zeros((0, CLOS_H + 1))\n",
    "    CLOS[f'{s}_path_t0'] = np.asarray(AVG.clos[s].t0, dtype=int)\n",
    "INST = {f'{s}_{key}': AVG.inst[s][key] for s in SRC for key in ('meas', 'pred', 'err', 'gt')}\n",
    "TC = {f'{s}_{key}': AVG.tc[s][key] for s in SRC for key in ('ratio', 'cos')}\n",
    "\n",
    "# ---- the two-cycle relation, time-averaged: <image of gamma (x) itself>_T against Sigma = <delta (x) delta>_T ----\n",
    "# Every closed block, central flow or not (the comparison needs no reference); d_BW normalized by\n",
    "# sqrt(tr Sigma) as the ladder, the trace ratio, and each side's leak out of the frozen top-m basis.\n",
    "TCL_W = []\n",
    "TCL = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W] if all(np.all(np.isfinite(r[f'S_{s}'])) and r[f'n_{s}'] > 0\n",
    "                                          for s in ('disc', 'rod', 'disc_eq', 'rod_eq'))]\n",
    "    if not rows:\n",
    "        continue\n",
    "    TCL_W.append(W)\n",
    "    for s in SRC:\n",
    "        Sg = [r[f'S_{s}_eq'] for r in rows]\n",
    "        Sd = [r[f'S_{s}'] for r in rows]\n",
    "        for key, vals in (('bw', [bw_normalized(G, D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('tr', [np.trace(G) / np.trace(D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('leak', [r[f'leak_{s}'] for r in rows]), ('leak_eq', [r[f'leak_{s}_eq'] for r in rows])):\n",
    "            TCL.setdefault(f'{s}_{key}', []).append(float(np.nanmean(vals)))\n",
    "    TCL.setdefault('n', []).append(len(rows))\n",
    "TCL = {k: np.asarray(v) for k, v in TCL.items()}\n",
    "TCL['W'] = np.asarray(TCL_W, dtype=int)\n",
    "TURN_SLOPE = turn_slope()                # s = d mu / d lambda at S*: the first-order law is s * std_v\n",
    "\n",
    "\n",
    "def block_means(series, centres, half):\n",
    "    \"\"\"Mean of a per-iteration series over [c - half, c + half) at each cadence point c.\"\"\"\n",
    "    out = np.full(len(centres), np.nan)\n",
    "    for i, c in enumerate(centres):\n",
    "        seg = series[max(int(c) - half, 0):int(c) + half]\n",
    "        if np.isfinite(seg).sum() >= half:\n",
    "            out[i] = np.nanmean(seg)\n",
    "    return out\n",
    "\n",
    "\n",
    "_half = int(sharpness_every) // 2\n",
    "_in = lambda tt: (tt >= int(avg_start_iter)) & (tt < int(n_iterations) - 1)\n",
    "_mr = _in(TURN['pred_t'])\n",
    "_md = _in(TURN['disc_pred_t'])\n",
    "# the predictions are instantaneous (one HVP at the cadence point); the rate rings at the\n",
    "# amplitude's period, so the like-for-like comparison is the measured rate AT that iteration\n",
    "# (rod: its arc in iteration t; discrete: the angle into a_{t-1}).  Block means are kept for\n",
    "# the table: whether the law holds on average when it does not hold instant by instant.\n",
    "_tr, _td = TURN['pred_t'][_mr], TURN['disc_pred_t'][_md]\n",
    "TURN_BLK = dict(\n",
    "    t=_tr, rod=TURN['rod'][_tr], rod_blk=block_means(TURN['rod'], _tr, _half),\n",
    "    lin=TURN['pred_lin'][_mr], slow=TURN['pred_slow'][_mr], std_v=TURN['std_v'][_mr], share=TURN['share'][_mr],\n",
    "    disc_t=_td, disc=TURN['disc'][_td - 1], disc_blk=block_means(TURN['disc'], _td - 1, _half),\n",
    "    disc_lin=TURN['disc_pred_lin'][_md])\n",
    "\n",
    "\n",
    "def ring_period(x):\n",
    "    \"\"\"The dominant period (iterations) of a per-iteration amplitude, by FFT of the detrended series.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    x = x[np.isfinite(x)]\n",
    "    if x.size < 64:\n",
    "        return float('nan')\n",
    "    tt = np.arange(x.size)\n",
    "    x = x - np.polyval(np.polyfit(tt, x, 1), tt)\n",
    "    f = np.fft.rfftfreq(x.size, d=1.0)\n",
    "    P = np.abs(np.fft.rfft(x)) ** 2\n",
    "    P[(f == 0) | (f < 3.0 / x.size)] = 0.0              # at least three cycles in the span\n",
    "    k = int(np.argmax(P))\n",
    "    return float(1.0 / f[k]) if f[k] > 0 else float('nan')\n",
    "\n",
    "\n",
    "_fi_arr = np.asarray(FLOW_ITERS, dtype=int)\n",
    "_rod_amp = np.full(int(n_iterations), np.nan)\n",
    "_rod_amp[_fi_arr] = np.asarray(REC['mprod']['delta_norm'], dtype=float)\n",
    "RING = dict(disc=ring_period(np.asarray(DISC['a_norm'])[_span]), rod=ring_period(_rod_amp[_span]))\n",
    "\n",
    "\n",
    "def t90(W_list, pr):\n",
    "    \"\"\"The window at which PR has made 90 % of its rise from 1 to its saturated value (log-interpolated).\"\"\"\n",
    "    W_list, pr = np.asarray(W_list, dtype=float), np.asarray(pr, dtype=float)\n",
    "    ok = np.isfinite(pr)\n",
    "    W_list, pr = W_list[ok], pr[ok]\n",
    "    if W_list.size < 2 or pr[-1] <= 1.0:\n",
    "        return float('nan')\n",
    "    target = 1.0 + 0.9 * (pr[-1] - 1.0)\n",
    "    j = int(np.argmax(pr >= target))\n",
    "    if j == 0:\n",
    "        return float(W_list[0])\n",
    "    x0, x1 = np.log(W_list[j - 1]), np.log(W_list[j])\n",
    "    return float(np.exp(x0 + (target - pr[j - 1]) / (pr[j] - pr[j - 1]) * (x1 - x0)))\n",
    "\n",
    "\n",
    "_Wl = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "T90 = {s: t90(_Wl, [np.mean(LAD[W][f'pr_{s}']) for W in _Wl]) for s in SRC}\n",
    "\n",
    "# the orbit averages of section 8.1: the time-averaged sharpness against S*\n",
    "_si = np.asarray(DISC['sh_iters'])\n",
    "_ri = np.asarray(REC['mprod']['sh_iters'])\n",
    "LAM_AVG = dict(disc=float(np.mean(np.asarray(DISC['lam1_wbar'])[_in(_si)])) - S_star_eff,\n",
    "               rod=float(np.mean(np.asarray(REC['mprod']['lam1'])[_in(_ri)])) - S_star_eff)\n",
    "\n",
    "# ---- the npz --------------------------------------------------------------------\n",
    "_ex = dict(k_label=K_LABEL, avg_windows=np.asarray(AVG.windows), avg_start_iter=int(avg_start_iter), avg_m=int(avg_m),\n",
    "           W_sat=(W_SAT if W_SAT is not None else -1), S_star_eff=S_star_eff, learning_rate=float(learning_rate),\n",
    "           optimizer=OPT['key'], n_iterations=int(n_iterations), warmup_iterations=int(warmup_iterations),\n",
    "           rate_rod=RATE['rod'], rate_disc=RATE['disc'], ring_rod=RING['rod'], ring_disc=RING['disc'],\n",
    "           t90_rod=T90['rod'], t90_disc=T90['disc'], lam_avg_rod=LAM_AVG['rod'], lam_avg_disc=LAM_AVG['disc'],\n",
    "           turn_slope=TURN_SLOPE, turn_rod=TURN['rod'], turn_disc=TURN['disc'], coord_rod=AVG.coord['rod'], coord_disc=AVG.coord['disc'])\n",
    "for key in ('pred_t', 'pred_lin', 'pred_slow', 'std_v', 'share', 'disc_pred_t', 'disc_pred_lin', 'full_rod', 'full_disc'):\n",
    "    _ex[f'turn_{key}'] = TURN[key]\n",
    "_ex['closure_horizon'], _ex['closure_every'] = CLOS_H, AVG.clos['rod'].every\n",
    "for name, block in (('clos', CLOS), ('inst', INST), ('tc', TC), ('tcl', TCL)):\n",
    "    for key, val in block.items():\n",
    "        _ex[f'{name}_{key}'] = np.asarray(val)\n",
    "for W in W_OK:\n",
    "    for key, val in LAD[W].items():\n",
    "        _ex[f'T{W}_{key}'] = np.asarray(val)\n",
    "np.savez_compressed('rodavg.npz', **_ex)\n",
    "print(f\"k = {K_LABEL} (the central flow's rank over the span)   saturated window T = {W_SAT}   \"\n",
    "      f\"blocks per window {[LAD[W]['n'] for W in AVG.windows]}  (of {[LAD[W]['n_all'] for W in AVG.windows]}; \"\n",
    "      f\"the rest had no central contact at the midpoint)\")\n",
    "print(f\"wrote rodavg.npz: {len(_ex)} keys\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-figures-md",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "The family's colours: discrete black, rod flow blue, central flow red.  Every\n",
    "figure covers one $k$, which is named in its title.  `window_ladder`,\n",
    "`rod_turning` and `window_regime`, each as `.png` and `.pdf`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "# the family's colours (canonical ARM_STYLE); here the midpoint rod flow is just\n",
    "# \"rod flow\" -- the only rod these notebooks run\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',    marker='o', label='discrete'),\n",
    "    'mprod':   dict(color='tab:blue', marker='o', label='rod flow'),\n",
    "    'central': dict(color='tab:red',  marker='^', label='central flow'),\n",
    "}\n",
    "_ST = {'disc': ARM_STYLE['disc'], 'rod': ARM_STYLE['mprod'], 'central': ARM_STYLE['central']}\n",
    "SHARP_LABEL = OPT['sharp_label']\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself: their effective eigenvalues and\n",
    "# the threshold over eta (the canonical figure cell's SHARP_SCALE; Eric, 2026-10-25)\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# the first-order turning law s ||(M v)_perp|| in each optimizer's own form (cell 17's\n",
    "# turn_slope and perp_norm: s = eta for GD and heavy ball; for RMSProp / Adam M is the\n",
    "# pencil's P^-1 H = D H, D the diagonal step, and s = 1; for Nesterov s = 0.2119 eta, M\n",
    "# acting at the lookahead thetabar)\n",
    "LAW_LABEL = {\n",
    "    'gd':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'hb':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'rmsprop':  r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'adam':     r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'nesterov': r'$s\\,\\eta\\,\\|(H(\\bar\\theta)\\hat v)_\\perp\\|$',\n",
    "}.get(OPT['key'], r'$s\\,\\|(M\\hat v)_\\perp\\|$')\n",
    "# optimizer, architecture, loss (the canonical title), and the number of critical eigenvalues (the paper's words)\n",
    "_K_WORD = {0: 'no', 1: 'one', 2: 'two', 3: 'three', 4: 'four', 5: 'five'}.get(K_LABEL, str(K_LABEL))\n",
    "FIG_TITLE = (f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}: {_K_WORD} critical \"\n",
    "             f\"eigenvalue{'s' if K_LABEL != 1 else ''}\")\n",
    "if 'central' not in arm_keys and K_LABEL == 0:\n",
    "    # K_LABEL is the central flow's rank: without the central flow (and no k_label given) it says nothing\n",
    "    FIG_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "_x0, _x1 = int(avg_start_iter), int(n_iterations) - 1\n",
    "\n",
    "\n",
    "def _save(fig, name, title=True):\n",
    "    # the paper's figures (window_ladder, rod_turning) carry no title: the caption says it (Eric, 2026-10-05)\n",
    "    if title:\n",
    "        fig.suptitle(FIG_TITLE, fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "_ORDER = ['discrete', 'rod flow', 'central flow']\n",
    "\n",
    "\n",
    "def _style(ax, legend=True, legend_fs=7):\n",
    "    \"\"\"Grid, and the legend in the family's order: discrete, rod flow, central flow, then the rest.\"\"\"\n",
    "    ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    if legend:\n",
    "        h, lab = ax.get_legend_handles_labels()\n",
    "        idx = sorted(range(len(lab)), key=lambda i: _ORDER.index(lab[i]) if lab[i] in _ORDER else len(_ORDER))\n",
    "        ax.legend([h[i] for i in idx], [lab[i] for i in idx], fontsize=legend_fs, loc='best', framealpha=0.9)\n",
    "\n",
    "\n",
    "def _ladder(ax, x_of, key, src):\n",
    "    \"\"\"Block mean over the windows, one source (no error bars: Eric, 2026-10-01; the\n",
    "    per-block values stay in rodavg.npz as T<W>_<key>_<src>).\"\"\"\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    x = np.array([x_of(W, src) for W in Ws], dtype=float)\n",
    "    y = np.array([np.mean(LAD[W][f'{key}_{src}']) for W in Ws])\n",
    "    st = _ST[src]\n",
    "    ax.plot(x, y, color=st['color'], marker=st['marker'], markersize=4, lw=1.2, label=st['label'])\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. THE WINDOW LADDER -- does the rank-one oscillation, averaged, become Sigma_central?\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_ladder():\n",
    "    # linear window axes (Eric, 2026-10-01; were log).  5.6 in wide, was 7.5: the appendix includes it\n",
    "    # at 0.65 of the 6.5 in text width, so the type prints near its nominal size (section 8.2's\n",
    "    # composite redraws it at its own exact size, tools/rodavg_ladder_replot.py --size)\n",
    "    fig, (ax_p, ax_d) = plt.subplots(1, 2, figsize=(5.6, 2.35))\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    for src in SRC:\n",
    "        _ladder(ax_p, lambda W, s: W, 'pr', src)\n",
    "    ax_p.plot(Ws, [np.mean(LAD[W]['pr_central']) for W in Ws], color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "              marker=_ST['central']['marker'], markersize=4, label='central flow')\n",
    "    ax_p.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_p.set_ylabel('participation ratio', fontsize=10)\n",
    "    ax_p.set_title('Participation ratio', fontsize=10)\n",
    "    _style(ax_p)\n",
    "    for src in SRC:\n",
    "        _ladder(ax_d, lambda W, s: W, 'bw', src)\n",
    "    ax_d.set_ylim(bottom=0)\n",
    "    ax_d.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_d.set_ylabel('normalized $d_{\\\\rm BW}$\\nto $\\\\Sigma_{\\\\rm central}$', fontsize=10)\n",
    "    ax_d.set_title(r'Distance to $\\Sigma_{\\rm central}$', fontsize=10)\n",
    "    _style(ax_d)\n",
    "    _save(fig, 'window_ladder', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. THE ROD'S TURNING -- measured against the turning law, and what it buys the average\n",
    "# -----------------------------------------------------------------------------\n",
    "def rod_turning():\n",
    "    # drawn near its width in the paper (6.5 in) with larger type: it was 10.5 in at 10 pt, which\n",
    "    # printed at about 6 pt\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s, ax_c) = plt.subplots(1, 3, figsize=(8.5, 2.65))\n",
    "    B = TURN_BLK\n",
    "    tt = np.arange(len(TURN['rod']))\n",
    "    ax_t.plot(tt, TURN['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, TURN['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    # the linear law: the optimizer's own rows with the jump linearised, (delta, gamma) kept\n",
    "    # (cell 17's full_field), every iteration; runs without it fall back to the cadence law\n",
    "    _full = np.asarray(TURN.get('full_rod', np.full(len(tt), np.nan)), dtype=float)\n",
    "    _have_full = bool(np.isfinite(_full).any())\n",
    "    if _have_full:\n",
    "        ax_t.plot(tt, _full, color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "        _law_seg = _full\n",
    "    else:\n",
    "        ax_t.plot(B['t'], B['lin'], color=_ST['rod']['color'], lw=0, marker='o', markersize=3, mfc='white',\n",
    "                  label=LAW_LABEL)\n",
    "        _law_seg = np.full(len(tt), np.nan)\n",
    "        _law_seg[B['t']] = B['lin']\n",
    "    # about eight ring periods from the start of the span, so the ring and the law on it read\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))   # five-digit iterations: at most three ticks\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('turning rate\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_t.set_title('Turning rate', fontsize=_FS)\n",
    "    _seg = np.concatenate([TURN['rod'][_x0:_xe], TURN['disc'][_x0:_xe], _law_seg[_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        # the 99.5th percentile: a near-zero-amplitude instant (the momentum members) swings the axis by radians\n",
    "        # in one iteration; the scatter beside it keeps every point\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "\n",
    "    # measured against predicted: every iteration of the span against the linear law\n",
    "    # (rod: the arc in iteration t; discrete: the angle a_{t-1} -> a_t)\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    if _have_full:\n",
    "        pairs = [(np.asarray(TURN['full_disc'], dtype=float)[_sp], np.asarray(TURN['disc'], dtype=float)[_sp], 'disc'),\n",
    "                 (_full[_sp], np.asarray(TURN['rod'], dtype=float)[_sp], 'rod')]\n",
    "        msize, malpha = 3, 0.35\n",
    "    else:\n",
    "        pairs = [(B['disc_lin'], B['disc'], 'disc'), (B['lin'], B['rod'], 'rod')]\n",
    "        msize, malpha = 9, 0.7\n",
    "    allv = []\n",
    "    for x, y, src in pairs:\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=msize, color=_ST[src]['color'], marker=_ST[src]['marker'],\n",
    "                     alpha=malpha, linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        # the 99.5th percentile again: the few near-zero-amplitude swings lie on the diagonal, off the frame\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted turning rate (rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "\n",
    "    for src in SRC:\n",
    "        _ladder(ax_c, lambda W, s: RATE[s] * W, 'pr', src)\n",
    "    if W_SAT is not None:\n",
    "        ax_c.axhline(np.mean(LAD[W_SAT]['pr_central']), color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "                     label='central flow')\n",
    "    # no symbol: r is the paper's progressive sharpening constant (Eric, 2026-10-05; was \"$\\bar r\\,T$\")\n",
    "    ax_c.set_xlabel('swept angle (rad)', fontsize=_FS)\n",
    "    ax_c.set_ylabel('participation ratio', fontsize=_FS)\n",
    "    ax_c.set_title('Participation ratio\\nagainst the swept angle', fontsize=_FS)\n",
    "    ax_c.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_c, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'rod_turning', title=False)   # swept-angle axis linear (Eric, 2026-10-01; was log)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE REGIME -- the critical face and the amplitudes over the averaging span\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_regime():\n",
    "    fig, (ax_e, ax_a) = plt.subplots(1, 2, figsize=(7.5, 2.9), sharex=True)\n",
    "    xlo = max(int(warmup_iterations) - 500, 0)\n",
    "    si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "    E = SHARP_SCALE * np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    S_plot = SHARP_SCALE * S_star_eff\n",
    "    m = si >= xlo\n",
    "    for j in range(E.shape[1]):\n",
    "        ax_e.plot(si[m], E[m, j], color=f'C{j % 10}', lw=1.0, marker='o', markersize=2,\n",
    "                  label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "    ax_e.axhline(S_plot, color='0.25', ls='--', lw=1.2, label=THR_LABEL)\n",
    "    lo, hi = np.nanmin(E[m]), np.nanmax(E[m])\n",
    "    ax_e.set_ylim(max(lo, S_plot - 1.5 * (hi - S_plot)) - 0.05 * (hi - lo), hi + 0.05 * (hi - lo))\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax_e.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "    ax_e.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$', fontsize=10)\n",
    "    ax_e.set_title('Top eigenvalues at the discrete midpoint', fontsize=10)\n",
    "    ax_e.legend(fontsize=6, loc='best', ncol=2, framealpha=0.9)\n",
    "    ax_e.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "    t_all = np.arange(int(n_iterations))\n",
    "    mm = t_all >= xlo\n",
    "    ax_a.semilogy(t_all[mm], np.asarray(DISC['a_norm'])[mm], color=_ST['disc']['color'], lw=0.9, label='discrete')\n",
    "    fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "    ax_a.semilogy(fi, REC['mprod']['delta_norm'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_a.semilogy(fi, REC['central']['sqrt_tr_X'], color=_ST['central']['color'], lw=1.2, label='central flow')\n",
    "    ax_a.set_ylabel(r'$\\|\\delta\\|$', fontsize=10)\n",
    "    ax_a.set_title('Flip amplitude', fontsize=10)\n",
    "    _style(ax_a)\n",
    "    for ax in (ax_e, ax_a):\n",
    "        ax.axvspan(_x0, _x1, color='0.85', alpha=0.5, lw=0)\n",
    "        ax.set_xlim(xlo, int(n_iterations))\n",
    "        ax.set_xlabel('iteration', fontsize=10)\n",
    "    _save(fig, 'window_regime')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE RELATIVE MOMENTUM -- gamma~ = gamma / ||delta|| against its row (section 8.4)\n",
    "# -----------------------------------------------------------------------------\n",
    "# rod_turning's first two panels for gamma~ (Eric, 2026-10-06): the change of gamma~ in one\n",
    "# iteration, relative to |gamma~|, measured and as the linear row predicts it (cell 17's\n",
    "# instantaneous test).  The integrated predictions stay in rodavg.npz (clos_*) and the summary,\n",
    "# not in a figure.\n",
    "def gamma_turning():\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s) = plt.subplots(1, 2, figsize=(5.8, 2.65))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        meas = {s: np.asarray(INST[f'{s}_meas'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "        pred = {s: np.asarray(INST[f'{s}_pred'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "    ax_t.plot(tt, meas['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, meas['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_t.plot(tt, pred['rod'], color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "    # the same window as rod_turning: about eight ring periods from the start of the span\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('relative change of $\\\\tilde\\\\gamma$\\n(per iteration)', fontsize=_FS)\n",
    "    ax_t.set_title(r'Rate of change of $\\tilde\\gamma$', fontsize=_FS)\n",
    "    _seg = np.concatenate([meas['rod'][_x0:_xe], meas['disc'][_x0:_xe], pred['rod'][_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "    # measured against predicted: every iteration of the span\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    allv = []\n",
    "    for src in SRC:\n",
    "        x, y = pred[src][_sp], meas[src][_sp]\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=3, color=_ST[src]['color'], marker=_ST[src]['marker'], alpha=0.35,\n",
    "                     linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted (per iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(per iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'gamma_turning', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 5. THE TWO-CYCLE RELATION -- is gamma in a two-cycle's fixed proportion to delta?\n",
    "# -----------------------------------------------------------------------------\n",
    "# On a two-cycle delta = -(eta/2) P^-1 gamma (the paper's Adam step eta P^-1; P = I for heavy ball and\n",
    "# Nesterov; eta/(1+c) in place of eta/2 for AdamW, c = 1 - eta*weight_decay).  Cell 17's\n",
    "# two_cycle_image computes that right-hand side from the measured gamma; the labels write it out\n",
    "# (Eric, 2026-10-06: no new symbol for it).\n",
    "_TC_G = r'\\gamma' if OPT['key'] in ('hb', 'nesterov') else r'P^{-1}\\gamma'\n",
    "_TC_K = r'\\frac{\\eta}{1+c}' if OPT['name'] == 'AdamW' else r'\\frac{\\eta}{2}'\n",
    "# the two-cycle value of |P^-1 gamma|/|delta|: 2/eta, (1+c)/eta for AdamW (c = 1 - eta*weight_decay); the\n",
    "# panel plots gamma in its own units against it (Eric, 2026-10-06)\n",
    "_TC_C = 1.0 - float(learning_rate) * float(globals().get('weight_decay', 0.0))\n",
    "_TC_SCALE = (1.0 + _TC_C) / float(learning_rate)\n",
    "_TC_LINE = r'$(1+c)/\\eta$' if OPT['name'] == 'AdamW' else r'$2/\\eta$'\n",
    "_TC_AVG = (r'$\\langle \\frac{\\eta^2}{(1+c)^2}' if OPT['name'] == 'AdamW' else r'$\\langle \\frac{\\eta^2}{4}') + \\\n",
    "          (r'\\gamma\\gamma^\\top\\rangle_T$' if OPT['key'] in ('hb', 'nesterov') else r'(P^{-1}\\gamma)(P^{-1}\\gamma)^\\top\\rangle_T$')\n",
    "\n",
    "\n",
    "def two_cycle_relation():\n",
    "    # drawn near the paper's text width, as rod_turning (section 8.4 includes it at 6.5 in: type prints ~8 pt)\n",
    "    _FS = 11\n",
    "    fig, (ax_r, ax_c, ax_w) = plt.subplots(1, 3, figsize=(8.5, 3.0))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    for src in SRC:\n",
    "        st = _ST[src]\n",
    "        ax_r.plot(tt, _TC_SCALE * np.asarray(TC[f'{src}_ratio'], dtype=float), color=st['color'], lw=0.7, alpha=0.85,\n",
    "                  label=st['label'])\n",
    "        ax_c.plot(tt, TC[f'{src}_cos'], color=st['color'], lw=0.7, alpha=0.85)\n",
    "    for ax in (ax_r, ax_c):\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "        ax.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_r.axhline(_TC_SCALE, color='0.25', ls='--', lw=1.1, label=_TC_LINE)\n",
    "    ax_c.axhline(1.0, color='0.4', ls=':', lw=1.0)\n",
    "    ax_r.set_ylabel(rf'$\\|{_TC_G}\\| / \\|\\delta\\|$', fontsize=_FS)\n",
    "    ax_r.set_title('Amplitude ratio', fontsize=_FS)\n",
    "    _style(ax_r, legend_fs=_FS - 3)\n",
    "    ax_c.set_ylabel(rf'$\\cos(-{_TC_G}, \\delta)$', fontsize=_FS)\n",
    "    ax_c.set_title('Alignment', fontsize=_FS)\n",
    "    ax_c.ticklabel_format(axis='y', useOffset=False)       # Nesterov's cosine sits within 1e-3 of 1: no '+1' offset\n",
    "    _style(ax_c, legend=False)\n",
    "    # time-averaged: even where delta and gamma are not in proportion at an instant, do the averaged extents\n",
    "    # <delta (x) delta>_T and <(eta/2)^2 P^-1 gamma (x) P^-1 gamma>_T agree?  Normalized d_BW (cell 23's TCL)\n",
    "    # against the window, on the frozen top-avg_m basis as the window ladder\n",
    "    if len(TCL.get('W', ())):                   # runs from 2026-10-06 on\n",
    "        for src in SRC:\n",
    "            st = _ST[src]\n",
    "            ax_w.plot(TCL['W'], TCL[f'{src}_bw'], color=st['color'], marker=st['marker'], markersize=4, lw=1.2,\n",
    "                      label=st['label'])\n",
    "        ax_w.set_ylim(bottom=0)\n",
    "    else:\n",
    "        ax_w.text(0.5, 0.5, 'no complete block', ha='center', va='center', transform=ax_w.transAxes)\n",
    "    ax_w.set_xlabel('averaging window $T$', fontsize=_FS)\n",
    "    for ax in (ax_r, ax_c, ax_w):\n",
    "        ax.tick_params(labelsize=_FS - 2)\n",
    "    ax_w.set_ylabel('normalized $d_{\\\\rm BW}$', fontsize=_FS)\n",
    "    # the pair compared (_TC_AVG against <delta delta^T>_T) is the caption's to say: a two-line title crowds the row\n",
    "    ax_w.set_title('Time-averaged extents', fontsize=_FS)\n",
    "    _style(ax_w, legend=False)\n",
    "    _save(fig, 'two_cycle_relation')\n",
    "\n",
    "\n",
    "if W_OK and 'mprod' in arm_keys and 'central' in arm_keys:\n",
    "    window_ladder()\n",
    "    rod_turning()\n",
    "    window_regime()\n",
    "else:\n",
    "    print('no complete block (or the rod flow / central flow did not run) -- no averaging figures')\n",
    "if 'mprod' in arm_keys and 'CLOS' in globals():         # runs from 2026-10-06 on, with or without the central flow\n",
    "    if OPT.get('has_momentum', OPT['key'] in ('hb', 'nesterov', 'adam')):\n",
    "        gamma_turning()\n",
    "        two_cycle_relation()\n",
    "mpl.rcParams['font.size'] = 10\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-summary-md",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "Three tables (the saturated window, the ladder, the turning), printed; the\n",
    "first and the last also as `rodavg_table.tex`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY TABLES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "# Printed fixed-width, as the canonical summary, and the saturated-window and\n",
    "# turning tables also as booktabs LaTeX (rodavg_table.tex) for the paper.\n",
    "import numpy as np\n",
    "\n",
    "_NAME = {'disc': 'discrete', 'rod': 'rod flow', 'central': 'central flow'}\n",
    "_RULE = '=' * 100\n",
    "_rule = '-' * 100\n",
    "\n",
    "\n",
    "def _m(W, key):\n",
    "    v = LAD[W].get(key)\n",
    "    return float(np.mean(v)) if v is not None and len(v) else float('nan')\n",
    "\n",
    "\n",
    "print(_RULE)\n",
    "print(f\"{FIG_TITLE}  (eta = {float(learning_rate)}, averaging span {avg_start_iter}-{int(n_iterations) - 1}, \"\n",
    "      f\"basis m = {avg_m})\")\n",
    "print(_RULE)\n",
    "\n",
    "# ---- 1. the saturated window ------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    print(f\"\\nSATURATED WINDOW  T = {W_SAT}  ({L['n']} blocks; Sigma_central at each block's midpoint)\")\n",
    "    print(_rule)\n",
    "    print(f\"{'':<14s} {'l1':>10s} {'l2':>10s} {'l3':>10s}  {'l1/tr':>6s} {'l2/tr':>6s} {'l3/tr':>6s}  \"\n",
    "          f\"{'PR':>5s} {'tr/tr_c':>7s} {'d_BW':>6s} {'cos_k':>6s} {'leak':>6s}\")\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        e = L[f'eig_{s}'].mean(0)\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = _m(W_SAT, f'bw_{s}') if s != 'central' else 0.0\n",
    "        cs = _m(W_SAT, f'cos_{s}') if s != 'central' else 1.0\n",
    "        print(f\"{_NAME[s]:<14s} {e[0]:10.3e} {e[1]:10.3e} {e[2]:10.3e}  {en[0]:6.3f} {en[1]:6.3f} {en[2]:6.3f}  \"\n",
    "              f\"{_m(W_SAT, 'pr_' + s):5.2f} {tr:7.3f} {bw:6.3f} {cs:6.3f} {_m(W_SAT, 'leak_' + s):6.3f}\")\n",
    "    print(f\"rod flow against discrete: d_BW / sqrt(tr Sigma_central) = {_m(W_SAT, 'bw_rod_disc'):.3f}\")\n",
    "    print(\"l_j: eigenvalues of the window average (of Sigma_central) in the frozen basis; tr/tr_c, d_BW = \"\n",
    "          \"d_BW/sqrt(tr Sigma_central), cos_k (top-k eigenspaces, k = %d) against Sigma_central\" % K_LABEL)\n",
    "\n",
    "# ---- 2. the ladder --------------------------------------------------------------------\n",
    "print(f\"\\nWINDOW LADDER  (block means)\")\n",
    "print(_rule)\n",
    "print(f\"{'T':>6s} {'blocks':>6s}  {'PR disc':>8s} {'PR rod':>8s} {'PR cent':>8s}  {'d_BW disc':>9s} {'d_BW rod':>9s}  \"\n",
    "      f\"{'tr disc':>8s} {'tr rod':>8s}  {'rod-disc':>8s}\")\n",
    "for W in W_OK:\n",
    "    print(f\"{W:6d} {LAD[W]['n']:6d}  {_m(W, 'pr_disc'):8.3f} {_m(W, 'pr_rod'):8.3f} {_m(W, 'pr_central'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_disc'):9.3f} {_m(W, 'bw_rod'):9.3f}  {_m(W, 'tr_disc'):8.3f} {_m(W, 'tr_rod'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_rod_disc'):8.3f}\")\n",
    "\n",
    "# ---- 3. the turning ---------------------------------------------------------------------\n",
    "B = TURN_BLK\n",
    "\n",
    "\n",
    "def _ratio(meas, pred):\n",
    "    ok = np.isfinite(meas) & np.isfinite(pred) & (pred > 0)\n",
    "    if ok.sum() < 3:\n",
    "        return float('nan'), float('nan')\n",
    "    return float(meas[ok].mean() / pred[ok].mean()), float(np.corrcoef(meas[ok], pred[ok])[0, 1])\n",
    "\n",
    "\n",
    "r_lin, c_lin = _ratio(B['rod'], B['lin'])            # instantaneous: the rate at the cadence iteration\n",
    "r_slow, c_slow = _ratio(B['rod'], B['slow'])\n",
    "r_dl, c_dl = _ratio(B['disc'], B['disc_lin'])\n",
    "r_lin_b, _ = _ratio(B['rod_blk'], B['lin'])          # block means over +-sharpness_every/2\n",
    "r_dl_b, _ = _ratio(B['disc_blk'], B['disc_lin'])\n",
    "print(f\"\\nTURNING  (rad per iteration; cadence blocks of {int(sharpness_every)} iterations over the span)\")\n",
    "print(_rule)\n",
    "print(f\"{'':<14s} {'rate':>9s} {'it/rad':>7s} {'meas/lin':>9s} {'corr':>6s} {'blk/lin':>8s} {'meas/slow':>10s} \"\n",
    "      f\"{'corr':>6s} {'ring':>6s} {'rad/ring':>8s} {'T90':>7s} {'rad@T90':>8s} {'<S>-S*':>8s}\")\n",
    "for s in SRC:\n",
    "    rr, cc, rb = (r_lin, c_lin, r_lin_b) if s == 'rod' else (r_dl, c_dl, r_dl_b)\n",
    "    rs, cs = (r_slow, c_slow) if s == 'rod' else (float('nan'), float('nan'))\n",
    "    print(f\"{_NAME[s]:<14s} {RATE[s]:9.3e} {1.0 / RATE[s]:7.1f} {rr:9.3f} {cc:6.2f} {rb:8.3f} {rs:10.3f} {cs:6.2f} \"\n",
    "          f\"{RING[s]:6.1f} {RATE[s] * RING[s]:8.2f} {T90[s]:7.0f} {RATE[s] * T90[s]:8.2f} {LAM_AVG[s]:+8.4f}\")\n",
    "print(f\"std_v = ||(M v)_perp|| at the rod's axis (M = H, or the pencil's P^-1 H = D H, at the gradient point): \"\n",
    "      f\"mean {np.nanmean(B['std_v']):.4f}; the first-order law is s std_v, s = dmu/dlambda(M) = {TURN_SLOPE:.4g} \"\n",
    "      f\"(= {TURN_SLOPE / float(learning_rate):.4g} eta); face share {np.nanmean(B['share']):.3f} (the \"\n",
    "      f\"Euclidean fraction of the axis in the top modes' span)\")\n",
    "print(\"meas/lin, corr: the measured rate AT each cadence iteration over s ||(M v)_perp|| there (eq:turning-law), \"\n",
    "      \"ratio of means and correlation;\")\n",
    "print(f\"blk/lin: the same with the measured rate averaged over +-{int(sharpness_every) // 2} iterations \"\n",
    "      \"(does the law hold on average?);\")\n",
    "print(\"meas/slow: instantaneous, over ||(Re mu(M) v_f)_perp||, the slow-manifold form on the rod's top modes, \"\n",
    "      \"eigenpairs at its gradient point (the Im mu of a complex-band mode is left out);\")\n",
    "print(\"ring: dominant period of the amplitude; T90: window of 90 % of the PR rise; <S>-S*: the span-averaged \"\n",
    "      \"sharpness above the threshold (section 8.1)\")\n",
    "# ---- the full linear law: every iteration of the span, gamma kept (cell 17's full_field) ----\n",
    "FULL = {}\n",
    "_spn = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "for s in SRC:\n",
    "    pred = np.asarray(TURN.get(f'full_{s}', np.full(int(n_iterations), np.nan)), dtype=float)\n",
    "    if len(_spn) and np.isfinite(pred[_spn]).sum() >= 3:\n",
    "        meas = np.asarray(TURN[s], dtype=float)[_spn]\n",
    "        pp = pred[_spn]\n",
    "        ok = np.isfinite(meas) & np.isfinite(pp)\n",
    "        # the ratio and correlation over all iterations, and without the top 1 % of the\n",
    "        # measured rate (the near-zero-amplitude swings), which dominate a mean\n",
    "        keep = ok & (meas <= np.nanpercentile(meas[ok], 99.0))\n",
    "        FULL[s] = dict(n=int(ok.sum()), ratio=_ratio(meas[ok], pp[ok])[0], corr=_ratio(meas[ok], pp[ok])[1],\n",
    "                       ratio99=_ratio(meas[keep], pp[keep])[0], corr99=_ratio(meas[keep], pp[keep])[1],\n",
    "                       med=float(np.median(meas[ok] / np.where(pp[ok] > 0, pp[ok], np.nan))))\n",
    "if FULL:\n",
    "    print(_rule)\n",
    "    print(\"FULL LINEAR LAW  (every iteration of the span; the rows with the jump linearised, gamma kept -- no slaving)\")\n",
    "    print(f\"{'':<14s} {'n':>6s} {'meas/full':>10s} {'corr':>6s} {'w/o top 1%':>11s} {'corr':>6s} {'median ratio':>13s}\")\n",
    "    for s, F in FULL.items():\n",
    "        print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['ratio']:10.3f} {F['corr']:6.2f} {F['ratio99']:11.3f} {F['corr99']:6.2f} \"\n",
    "              f\"{F['med']:13.3f}\")\n",
    "    print(\"rod: the predicted arc per iteration, ||(ddelta/dt)_perp||/||delta|| dt summed over the substeps; discrete: the \"\n",
    "          \"angle a_{t-1} -> a_{t-1} + F_pos(a, b) (the map's rows at dt = 1)\")\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle -------------\n",
    "if 'CLOS' in globals():\n",
    "    _ages = [a for a in (1, 10, 25, 50, 100, 200, 400) if a <= CLOS_H]\n",
    "    print(_rule)\n",
    "    print(f\"CLOSED (v, gamma~) SYSTEM, INTEGRATED  (median over the predictions; horizon {CLOS_H}; \"\n",
    "          f\"base = the measured pair against itself at the seed)\")\n",
    "    print(f\"{'':<34s} {'n':>4s} \" + \" \".join(f\"{'age ' + str(a):>9s}\" for a in _ages))\n",
    "    for s in SRC:\n",
    "        for key, base, what in (('ang', 'bang', 'axis angle (rad)'), ('gerr', 'bg', 'gamma~ rel. error')):\n",
    "            for var in ('path', 'base'):\n",
    "                A = CLOS[f'{s}_path_{base}'] if var == 'base' else CLOS[f'{s}_{var}_{key}']\n",
    "                if not A.shape[0] or not np.isfinite(A).any():\n",
    "                    continue\n",
    "                med = np.nanmedian(A, 0)\n",
    "                print(f\"{_NAME[s] + ', ' + what + ', ' + var:<34s} {A.shape[0]:4d} \"\n",
    "                      + \" \".join(f\"{med[a]:9.2e}\" for a in _ages))\n",
    "    ISUM = {}\n",
    "    for s in SRC:\n",
    "        m_, p_, e_ = (np.asarray(INST[f'{s}_{k}'], dtype=float)[_spn] for k in ('meas', 'pred', 'err'))\n",
    "        ok = np.isfinite(m_) & np.isfinite(p_) & np.isfinite(e_) & (m_ > 0)\n",
    "        if ok.sum() >= 3:\n",
    "            ISUM[s] = dict(n=int(ok.sum()), rel=float(np.median(e_[ok] / m_[ok])),\n",
    "                           ratio=_ratio(m_[ok], p_[ok])[0], corr=_ratio(m_[ok], p_[ok])[1])\n",
    "    if ISUM:\n",
    "        print(\"GAMMA~ ROW, INSTANT BY INSTANT  (the change of gamma~ in one iteration against the row's)\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'median |err|/|meas|':>20s} {'|meas|/|pred|':>14s} {'corr':>6s}\")\n",
    "        for s, F in ISUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['rel']:20.3f} {F['ratio']:14.3f} {F['corr']:6.2f}\")\n",
    "    TCSUM = {}\n",
    "    for s in SRC:\n",
    "        r_, c_ = (np.asarray(TC[f'{s}_{k}'], dtype=float)[_spn] for k in ('ratio', 'cos'))\n",
    "        ok = np.isfinite(r_) & np.isfinite(c_)\n",
    "        if ok.sum() >= 3:\n",
    "            TCSUM[s] = dict(n=int(ok.sum()), r50=float(np.median(r_[ok])), r10=float(np.percentile(r_[ok], 10)),\n",
    "                            r90=float(np.percentile(r_[ok], 90)), c50=float(np.median(c_[ok])),\n",
    "                            c10=float(np.percentile(c_[ok], 10)), f99=float(np.mean(c_[ok] < 0.99)))\n",
    "    if TCSUM:\n",
    "        print(\"TWO-CYCLE RELATION  (a two-cycle has delta = -(eta/2) P^-1 gamma, P = I for heavy ball / Nesterov; \"\n",
    "              \"ratio = (eta/2)|P^-1 gamma|/|delta|, cos = cos(-P^-1 gamma, delta))\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'ratio p10':>14s} {'p50':>7s} {'p90':>7s} {'cos p10':>8s} {'p50':>7s} \"\n",
    "              f\"{'frac cos<0.99':>14s}\")\n",
    "        for s, F in TCSUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['r10']:14.3f} {F['r50']:7.3f} {F['r90']:7.3f} {F['c10']:8.3f} \"\n",
    "                  f\"{F['c50']:7.3f} {F['f99']:14.3f}\")\n",
    "    if 'TCL' in globals() and len(TCL.get('W', ())):\n",
    "        print(\"TWO-CYCLE RELATION, TIME-AVERAGED  (block means: normalized d_BW between <(eta/2)^2 P^-1 gamma (x) \"\n",
    "              \"P^-1 gamma>_T and <delta (x) delta>_T, trace ratio, and each side's leak out of the top-m basis)\")\n",
    "        print(f\"{'T':>6s} {'blocks':>6s}  \" + \"  \".join(f\"{_NAME[s] + ' d_BW':>15s} {'tr':>6s} {'leak d/g':>11s}\"\n",
    "                                                       for s in SRC))\n",
    "        for i, W in enumerate(TCL['W']):\n",
    "            print(f\"{int(W):6d} {int(TCL['n'][i]):6d}  \" + \"  \".join(\n",
    "                f\"{TCL[s + '_bw'][i]:15.3f} {TCL[s + '_tr'][i]:6.3f} {TCL[s + '_leak'][i]:5.3f}/{TCL[s + '_leak_eq'][i]:5.3f}\"\n",
    "                for s in SRC))\n",
    "print(_RULE)\n",
    "\n",
    "# ---- LaTeX ------------------------------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    rows = []\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = f\"{_m(W_SAT, f'bw_{s}'):.3f}\" if s != 'central' else '--'\n",
    "        rows.append(f\"{_NAME[s]} & {en[0]:.2f} & {en[1]:.2f} & {en[2]:.2f} & {_m(W_SAT, 'pr_' + s):.2f} & \"\n",
    "                    f\"{tr:.2f} & {bw} \\\\\\\\\")\n",
    "    tex = \"\\n\".join([\n",
    "        f\"% {FIG_TITLE}, eta = {float(learning_rate)}, T = {W_SAT} ({L['n']} blocks) -- rodavg notebook\",\n",
    "        \"\\\\begin{tabular}{lcccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & $\\\\lambda_1/\\\\operatorname{tr}$ & $\\\\lambda_2/\\\\operatorname{tr}$ & $\\\\lambda_3/\\\\operatorname{tr}$ & \"\n",
    "        \"PR & $\\\\operatorname{tr}/\\\\operatorname{tr}\\\\Sigma_{\\\\mathrm{central}}$ & $d_{\\\\mathrm{BW}}$ \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        *rows,\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\",\n",
    "        \"\\\\begin{tabular}{lccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & rate (rad/it) & measured/law & correlation & ring (it) & rad per ring \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        f\"discrete & {RATE['disc']:.2e} & {r_dl:.2f} & {c_dl:.2f} & {RING['disc']:.0f} & {RATE['disc'] * RING['disc']:.2f} \\\\\\\\\",\n",
    "        f\"rod flow & {RATE['rod']:.2e} & {r_lin:.2f} & {c_lin:.2f} & {RING['rod']:.0f} & {RATE['rod'] * RING['rod']:.2f} \\\\\\\\\",\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\"])\n",
    "    if FULL:\n",
    "        tex += \"\\n\".join([\n",
    "            \"\",\n",
    "            \"\\\\begin{tabular}{lccc}\",\n",
    "            \"\\\\toprule\",\n",
    "            \" & measured/full law & correlation & iterations \\\\\\\\\",\n",
    "            \"\\\\midrule\",\n",
    "            *[f\"{_NAME[s]} & {F['ratio']:.2f} & {F['corr']:.2f} & {F['n']} \\\\\\\\\" for s, F in FULL.items()],\n",
    "            \"\\\\bottomrule\",\n",
    "            \"\\\\end{tabular}\",\n",
    "            \"\"])\n",
    "    with open('rodavg_table.tex', 'w', encoding='utf-8') as fh:\n",
    "        fh.write(tex)\n",
    "    print(\"wrote rodavg_table.tex\")\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_nesterov_vit_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# Nesterov momentum on the ViT: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "Nesterov momentum on the ViT (a SimpleViT from vit-pytorch: three blocks of width 64), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_nesterov_vit_cifar10.ipynb nesterov_vit.ipynb -f params/nesterov_vit.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/nesterov_vit.yaml` | Figure 19, Table 5 | 10.5 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "# The ViT's own imports live here, not in the imports cell: that cell is shared\n",
    "# byte-for-byte with the MLP and CNN families (gates C2, C9).\n",
    "from vit_pytorch import SimpleViT\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "\n",
    "\n",
    "def make_vit(image_size=32, patch_size=4, dim=64, depth=3, heads=8, dim_head=8, mlp_dim=256,\n",
    "             num_classes=10, init_scale=0.5):\n",
    "    \"\"\"\n",
    "    SimpleViT (lucidrains' vit_pytorch) of the archived\n",
    "    experiment_vit_cifar10_adam.ipynb, Cohen & Damian 2024's spec: patch 4 (an\n",
    "    8x8 grid of 64 tokens), width 64, 3 blocks of 8-head attention and a 256-wide\n",
    "    MLP, sin-cos position embedding (fixed, not a parameter),\n",
    "    mean-pooled read-out.  One departure (2026-09-29): each head is dim_head = 8\n",
    "    wide, so heads x dim_head = dim, the usual convention.  The archived notebook\n",
    "    inherited SimpleViT's default dim_head = 64 -- a 512-wide attention block\n",
    "    inside a 64-wide model, 79% of its 497,386 parameters and ~2x the cost of a\n",
    "    Hessian-vector product; this model has 153,322.  The linear head starts at init_scale x its default\n",
    "    initialisation, to lower the curvature at init.  Every nn.LayerNorm is swapped\n",
    "    for TrainableLayerNorm (src/architectures/utils.py), a pure-PyTorch layer norm\n",
    "    whose third derivatives are correct -- the C++ kernel's are not, and the rod\n",
    "    flows and the central flow differentiate the loss three times.\n",
    "    \"\"\"\n",
    "    model = SimpleViT(image_size=image_size, patch_size=patch_size, num_classes=num_classes,\n",
    "                      dim=dim, depth=depth, heads=heads, dim_head=dim_head, mlp_dim=mlp_dim)\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples, the ViT's shape and microbatch_size cannot be overridden with\n",
    "# --params: edit a copy of the notebook.  (Wording note: this cell must never\n",
    "# contain the two hyperparameter marker literals together -- modal_run.sanitize()\n",
    "# tags the FIRST code cell containing both, and papermill would inject overrides\n",
    "# here instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "# The archived ViT's shape (experiment_vit_cifar10_adam; Cohen & Damian 2024)\n",
    "vit_patch = 4      # 32x32 images -> an 8x8 grid of 64 tokens\n",
    "vit_dim = 64       # token width\n",
    "vit_depth = 3      # transformer blocks\n",
    "vit_heads = 8      # attention heads per block\n",
    "vit_dim_head = 8   # width of each head: heads x dim_head = vit_dim (2026-09-29; the\n",
    "                   # archived notebook ran SimpleViT's default 64, a 512-wide attention\n",
    "                   # block and 497,386 parameters, 3.2x this model's 153,322)\n",
    "vit_mlp_dim = 256  # MLP width inside each block\n",
    "head_init_scale = 0.5   # the linear head starts at this multiple of its default init\n",
    "# The loss is averaged over slices of this many examples (SupervisedLossFunction\n",
    "# averages the loss and every derivative across its batches, so the value does not\n",
    "# change what is computed, only the peak memory of one pass).  5000 = one batch, as\n",
    "# in the archived notebook; lower it if attention over the full batch runs out of\n",
    "# GPU memory.\n",
    "microbatch_size = 5000\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, patch_size=vit_patch, dim=vit_dim, depth=vit_depth, heads=vit_heads,\n",
    "                 dim_head=vit_dim_head, mlp_dim=vit_mlp_dim, num_classes=output_dim, init_scale=head_init_scale).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP, CNN and ViT families): the figure titles, the\n",
    "# eigensolver's HVP batching and the architecture's own npz keys.  EIG_CHUNK = 1\n",
    "# runs the Hessian-vector products of a LOBPCG block one at a time, as the\n",
    "# archived ViT notebook did (chunk_size=1, to fit attention over 5000 images);\n",
    "# NOT measured at this size -- the CNN's 6 came from runs/diag_cnn_eig-crf-a100;\n",
    "# at dim_head = 64 (497k parameters) 6 ran out of an H100's 80 GB\n",
    "# (runs/experiment_adam_vit_cifar10-timing-chunk6).  A larger chunk is faster if it fits.  The MLP family runs -1.\n",
    "ARCH_NAME = 'ViT'\n",
    "EIG_CHUNK = 1\n",
    "ARCH_EXPORT = dict(arch=np.array('vit'), vit_patch=int(vit_patch), vit_dim=int(vit_dim),\n",
    "                   vit_depth=int(vit_depth), vit_heads=int(vit_heads), vit_dim_head=int(vit_dim_head),\n",
    "                   vit_mlp_dim=int(vit_mlp_dim),\n",
    "                   head_init_scale=float(head_init_scale), microbatch_size=int(microbatch_size))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def _slices(labels):\n",
    "    \"\"\"The data in microbatch_size slices (data cell); SupervisedLossFunction\n",
    "    averages over them weighted by size, so this is the full-batch loss.\"\"\"\n",
    "    return [Examples(inputs=X[i:i + microbatch_size], labels=labels[i:i + microbatch_size])\n",
    "            for i in range(0, n_samples, microbatch_size)]\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=_slices(y_onehot))\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=_slices(y_index))\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor (Nesterov)\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" with the optimizer's one-step map\n",
    "the Nesterov one.  The source is the same, $p_j = (u^2/3)\\sum_i U_{ij}^2\\bar w_i^2$\n",
    "on the stored position and $m_j$ on the stored momentum, but the map that\n",
    "holds it up is the lookahead map $T = [[1-a, -\\beta(1-a)], [a, \\beta(1-a)]]$,\n",
    "$a = 2b(1+\\beta)/(1+2\\beta)$, whose modulus is not heavy ball's flat\n",
    "$\\sqrt\\beta$ but runs from 0.37 to 0.91 across the approach.  Its stationary\n",
    "variance has the closed form (checked against the Lyapunov recursion at import\n",
    "time)\n",
    "\n",
    "$$R_j = \\frac{p_j P(b) + m_j M(b)}{4b(1-b)(1+\\beta)(1+2\\beta)D(b)},$$\n",
    "\n",
    "with the polynomials $P, M, D$ of the cell header, and the rod is fed\n",
    "$q_j = R_j(1-\\rho_j^2)$ with the Nesterov rod block's own slaved multiplier\n",
    "$\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j/(1+2\\beta(1-b_j)) - 1)$ -- finite through\n",
    "the edge and held at its $b = 1$ value above it (where the floor is inert).\n",
    "Everything else is as in the other notebooks: per mode, sign-preserving, in\n",
    "quadrature, on the position block, no knob.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR, NESTEROV  (paper appendix \"The Round-off Floor\" with\n",
    "# the lookahead map; notes/2026-09-11-map-matched-roundoff-floor.tex, its\n",
    "# Nesterov port of 2026-09-12)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype): on a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units; step = eta mbar).\n",
    "# For NESTEROV the one-step map on the mode (momentum in position units) is the\n",
    "# lookahead one,\n",
    "#     T = [[1 - a, -beta (1 - a)], [a, beta (1 - a)]],   a = eta (1-beta) lambda = 2 b (1+beta)/(1+2 beta),\n",
    "# whose modulus runs 0.37-0.91 across the approach (heavy ball's is the flat\n",
    "# sqrt(beta)).  Its stationary round-off variance R = T R T^T + diag(p, m) has the\n",
    "# closed form (sympy; checked against the Lyapunov recursion in _floor_selfcheck)\n",
    "#     R_j = ( p_j P(b) + m_j M(b) ) / ( 4 b (1-b) (1+beta) (1+2 beta) D(b) )\n",
    "#     D(b) = 1 + beta - 2 beta^2 + 2 b beta (1+beta)\n",
    "#     M(b) = beta^2 (1 + 2 beta - 2 b beta) (1 + 2 beta - 2 b (1+beta))^2\n",
    "#     P(b) = c0 + c1 b + c2 b^2 + c3 b^3   (coefficients in _roundoff_polys)\n",
    "# (beta = 0 gives GD's p/4b(1-b)).  The rod scheme -- one substep of the rod\n",
    "# block with the momentum row slaved, then the quadrature add -- holds\n",
    "# q/(1 - rho^2) with the NESTEROV rod block's slaved multiplier\n",
    "#     rho = 1 + 2 dt ( b / (1 + 2 beta (1-b)) - 1 )\n",
    "# (not heavy ball's 1 + 2 dt (b - 1); rho = 1 at b = 1 either way), so the rod is\n",
    "# fed q_j = R_j (1 - rho_j^2), written with the (1-b) cancelled analytically:\n",
    "# finite through the edge and HELD at its b = 1 value above it, where the map\n",
    "# has no stationary state and the floor is inert anyway.  Per mode, in\n",
    "# quadrature, sign-preserving, on the position block; no knob.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and of\n",
    "    the stored momentum (in position units) injects on each tracked mode.  The\n",
    "    lookahead theta = w - eta beta m is not STORED, so it carries no rounding of\n",
    "    its own: its rounding is the map's image of (p, m), which is what T carries.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The NESTEROV one-step map on a mode at fraction b of its threshold,\n",
    "    momentum in position units: theta = w - eta beta m, m' = beta m + (1-beta) g(theta),\n",
    "    w' = w - eta m'; on a mode with a = 2 b (1+beta)/(1+2 beta) that is\n",
    "    [[1 - a, -beta (1-a)], [a, beta (1-a)]].  beta = 0 is the memoryless map.\"\"\"\n",
    "    a = 2.0 * float(b) * (1.0 + beta) / (1.0 + 2.0 * beta)\n",
    "    return np.array([[1.0 - a, -beta * (1.0 - a)], [a, beta * (1.0 - a)]])\n",
    "\n",
    "\n",
    "def _roundoff_polys(b, beta):\n",
    "    \"\"\"(P(b), M(b), D(b)) of the closed form.  Vectorised in b.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    c3 = -8.0 * beta ** 3 * (1.0 + beta) ** 2\n",
    "    c2 = 24.0 * beta ** 5 + 28.0 * beta ** 4 - 16.0 * beta ** 3 - 28.0 * beta ** 2 - 8.0 * beta\n",
    "    c1 = -24.0 * beta ** 5 - 8.0 * beta ** 4 + 34.0 * beta ** 3 + 28.0 * beta ** 2 + 6.0 * beta\n",
    "    c0 = 8.0 * beta ** 5 - 4.0 * beta ** 4 - 10.0 * beta ** 3 + beta ** 2 + 4.0 * beta + 1.0\n",
    "    P = c0 + b * (c1 + b * (c2 + b * c3))\n",
    "    M = beta ** 2 * (1.0 + 2.0 * beta - 2.0 * b * beta) * (1.0 + 2.0 * beta - 2.0 * b * (1.0 + beta)) ** 2\n",
    "    D = 1.0 + beta - 2.0 * beta ** 2 + 2.0 * b * beta * (1.0 + beta)\n",
    "    return P, M, D\n",
    "\n",
    "\n",
    "def roundoff_equilibrium_finite(p, m, b, beta):\n",
    "    \"\"\"Rtilde_j = R_j (1 - b_j): the stationary variance with its pole factored\n",
    "    out -- finite for every b > 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    P, M, D = _roundoff_polys(b, beta)\n",
    "    return (p * P + m * M) / (4.0 * b * (1.0 + beta) * (1.0 + 2.0 * beta) * D)\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row of\n",
    "    a tracked mode (the Nesterov map).  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = roundoff_equilibrium_finite(p, m, b, beta) / (1.0 - b)\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def scheme_rho(b, beta, dt):\n",
    "    \"\"\"The slaved-momentum multiplier per substep of the Nesterov rod block under\n",
    "    forward Euler: rho = 1 + 2 dt (b / (1 + 2 beta (1 - b)) - 1); rho = 1 exactly\n",
    "    at b = 1; beta = 0 gives 1 + 2 dt (b - 1).\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    return 1.0 + 2.0 * float(dt) * (b / (1.0 + 2.0 * beta * (1.0 - b)) - 1.0)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source, R_j (1 - rho_j^2) with the (1 - b)\n",
    "    cancelled analytically: finite through the edge; above it, held at the\n",
    "    b = 1 value; a mode with b <= 0 (a flat or slightly negative sub-leading\n",
    "    Hessian eigenvalue between cadence samples) gets q_j = 0.\"\"\"\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    live = b > 0.0\n",
    "    b = np.where(live, b, 1.0)\n",
    "    b = np.minimum(b, 1.0)\n",
    "    rho = scheme_rho(b, beta, dt)\n",
    "    q = (roundoff_equilibrium_finite(p, m, b, beta)\n",
    "         * 2.0 * float(dt) * (1.0 + 2.0 * beta) / (1.0 + 2.0 * beta * (1.0 - b))\n",
    "         * (1.0 + rho))\n",
    "    return np.where(live, q, 0.0)\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U.\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component of the POSITION block, signs preserved, momentum block\n",
    "    untouched.  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); a floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.2, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    Nesterov midpoint rod block (the odd force read at the lookahead image\n",
    "    phi = delta - eta beta gamma):\n",
    "      (a) the closed form R_j is the Lyapunov solution of the Nesterov mode map\n",
    "          at beta = 0, 0.5, 0.9, with and without a momentum source, and does not\n",
    "          depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the test of scheme_rho);  (c) q = 0 is a no-op;  (d) an empty mode is\n",
    "          refilled to +sqrt(q_j);  (e) the momentum block is untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b) and rho = 1 + 2dt(b-1); the source at\n",
    "          b = 1 is dt (beta^2 m + (1+beta)^2 p)/((1+beta)(1+3 beta)) and is held there\n",
    "          above; flat modes get no floor;  (g) q/(1-rho^2) is R_j exactly.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / ((1.0 - beta) * (1.0 + 2.0 * beta))\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.5, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, _m, _b, _b1)) / R_it - 1.0))\n",
    "    for _eta in (0.2, 2.0):\n",
    "        _b = 0.7\n",
    "        _lam = _b * thr / _eta\n",
    "        _mw, _mm = (1.0 - beta) * _lam, beta - (1.0 - beta) * _lam * _eta * beta\n",
    "        T_eta = np.array([[1.0 - _eta * _mw, -_eta * _mm], [_mw, _mm]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            phi = u_pos - eta * beta * u_mom\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * phi\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    err_f = max(err_f, float(np.max(np.abs(scheme_rho(_bb, 0.0, dt) - (1.0 + 2.0 * dt * (_bb - 1.0))))))\n",
    "    err_f = max(err_f, abs(float(scheme_rho(1.0, beta, dt)) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.3, 1.0, beta, dt))\n",
    "    _q1_pred = dt * (beta ** 2 * 0.3 + (1.0 + beta) ** 2) / ((1.0 + beta) * (1.0 + 3.0 * beta))\n",
    "    err_f = max(err_f, abs(_q1 / _q1_pred - 1.0))\n",
    "    _q_above = roundoff_floor_source(1.0, 0.3, np.array([1.0, 1.2, 2.0]), beta, dt)\n",
    "    assert np.all(np.isfinite(_q_above)) and np.all(_q_above > 0.0), _q_above\n",
    "    err_f = max(err_f, float(np.max(np.abs(_q_above / _q1 - 1.0))))\n",
    "    _q_flat = roundoff_floor_source(1.0, 0.3, np.array([0.5, 0.0, -0.2]), beta, dt)\n",
    "    assert _q_flat[0] > 0.0 and _q_flat[1] == 0.0 and _q_flat[2] == 0.0, _q_flat\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = scheme_rho(b_track, beta, dt)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check (Nesterov map): |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  |no-op at q=0| {_e[2]:.1e}  \"\n",
    "      f\"|empty-mode refill| {_e[3]:.1e}  |momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 (float32 {_u32:.2e}); \"\n",
    "      f\"floor = the NESTEROV map's own equilibrium R_j = (p_j P(b) + m_j M(b)) / 4b(1-b)(1+beta)(1+2beta)D(b), \"\n",
    "      f\"fed as q_j = R_j (1 - rho_j^2), rho_j = 1 + 2dt(b/(1+2beta(1-b)) - 1)\")\n",
    "_T09 = [max(abs(np.linalg.eigvals(optimizer_mode_map(_b, 0.9)))) for _b in (0.3, 0.6, 0.9, 0.97)]\n",
    "print(f\"Nesterov mode-map modulus at beta=0.9, b=0.3/0.6/0.9/0.97: {' / '.join(f'{_x:.3f}' for _x in _T09)}  \"\n",
    "      f\"(heavy ball: sqrt(beta)=0.949 flat)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## Nesterov momentum: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  Nesterov in the EMA lookahead form (paper appendix C):\n",
    "$\\theta_t = w_t - \\eta\\beta m_t$, $m_{t+1} = \\beta m_t + (1-\\beta)\\nabla L(\\theta_t)$,\n",
    "$w_{t+1} = w_t - \\eta m_{t+1}$; threshold\n",
    "$S^\\star_{\\rm NAG} = 2(1+\\beta)/(\\eta(1-\\beta)(1+2\\beta))$, i.e. $\\eta\\lambda_1 = 13.571$\n",
    "at $\\beta = 0.9$.  Every gradient is read at a lookahead: the flows' centre at\n",
    "$\\bar\\theta = \\bar w - \\eta\\beta\\bar m$ and the rod through its lookahead image\n",
    "$\\varphi = \\delta - \\eta\\beta\\gamma$.\n",
    "\n",
    "The flows are the relaxation structure -- heavy ball's rows with every gradient\n",
    "at the lookahead (`notes/2026-09-25-nesterov-ks-relax-flow.tex`), as in the\n",
    "heavy-ball and Adam notebooks.  The paper's appendix C still writes the earlier\n",
    "K-flow ($\\dot\\delta = -2\\delta - \\eta\\gamma$, symplectic K central flow); the\n",
    "appendix is owed an update to this structure (Eric, 2026-09-26).\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar m} = (1-\\beta)[\\nabla L(\\bar\\theta) - \\bar m]$,\n",
    "  $\\dot{\\bar w} = -\\eta(\\bar m + \\dot{\\bar m})$.\n",
    "* **midpoint rod flow (mp-rod)** -- $\\dot\\gamma = -(1+\\beta)\\gamma - (1-\\beta)\\llbracket g\\rrbracket$,\n",
    "  $\\dot\\delta = -2\\delta - \\eta(\\gamma + \\dot\\gamma)$, $\\llbracket g\\rrbracket$ at\n",
    "  $\\bar\\theta \\pm \\varphi$; the rod block is $-(T_{\\rm lin} + I)$ per mode,\n",
    "  singular exactly at $S^\\star_{\\rm NAG}$.  (axis, log-amplitude), the Nesterov floor.\n",
    "* **endpoint rod flow (ep-rod)** -- $\\dot z = T(z') - z$ on the literal pair, each\n",
    "  endpoint's gradient at its own lookahead; the midpoint rows in other coordinates.\n",
    "* **central flow** -- the constraint on the lookahead sharpness\n",
    "  $\\lambda_1(H(\\bar\\theta)) \\le S^\\star$; the lookahead velocity sees $X$ with\n",
    "  stiffness $\\eta(1-\\beta^2)/2$, so the program is\n",
    "  $\\mathsf A = S^\\star I - H_U - \\mathrm{d}t\\,U^\\top\\mathcal T[\\dot{\\bar\\theta}_{\\rm free}]U$,\n",
    "  $\\mathsf B = \\mathrm{d}t\\,\\tfrac{\\eta(1-\\beta^2)}{2}\\mathcal G_U$; the position\n",
    "  amplitude compared with the discrete flip is $\\sqrt{X_{\\max}}/(1+2\\beta)$\n",
    "  (the multiplier lives on $\\varphi = (1+2\\beta)\\delta$ on the face).  The\n",
    "  arrest is read on `central_lam1_probe` (the lookahead's sharpness).\n",
    "\n",
    "The self-checks run at import time: rod rows equal $-(T_{\\rm lin} + I)$ and are\n",
    "singular at the edge, the pair's unit step is the Nesterov map, pair $\\equiv$\n",
    "midpoint rows, the floor is antisymmetric, the central substep slides at\n",
    "$O(\\mathrm{d}t)$ with the lookahead gap at $O(\\mathrm{d}t^2)$, contacts without\n",
    "an impulse, agrees with `SDCPSolver`, and reduces to gradient descent's\n",
    "program at $\\beta = 0$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NESTEROV MOMENTUM -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# Nesterov in the EMA lookahead form (paper appendix C):\n",
    "#     theta = w - eta beta m,   m <- beta m + (1-beta) g(theta),   w <- w - eta m,\n",
    "#     S* = 2(1+beta)/((1-beta)(1+2beta)) on eta lambda_1(H) = 13.571 at beta = 0.9.\n",
    "# Every gradient is read at a LOOKAHEAD: the flows' centre at thetabar =\n",
    "# wbar - eta beta mbar and the rod through its lookahead image\n",
    "# phi = delta - eta beta gamma (paper: varphi).  The structure is the same\n",
    "# relaxation structure as heavy ball's (K_S = J^-1 (2K) with the same J;\n",
    "# notes/2026-09-25-nesterov-ks-relax-flow.tex): dz/dt = T(z') - z on the pair,\n",
    "# and in centred coordinates heavy ball's rows with every gradient at the\n",
    "# lookahead.  The paper's appendix C still writes the earlier K-flow\n",
    "# (ddelta/dt = -2 delta - eta gamma); this notebook runs the relaxation\n",
    "# structure, as the heavy-ball and Adam notebooks do (Eric, 2026-09-26).\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='nesterov', name='Nesterov',\n",
    "    has_momentum=True,\n",
    "    has_nu=False,\n",
    "    lookahead=True,         # gradients at theta = w - eta beta m; the central flow constrains thetabar\n",
    "    sharp_label=r'$\\eta\\lambda_1$',\n",
    "    sharp_units='eta*lambda_1(H)',\n",
    "    thr_formula='2(1+beta)/((1-beta)(1+2beta)) on eta*lambda_1',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta=float(beta))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): the Nesterov threshold on eta*lambda_1 and on lambda_1.\"\"\"\n",
    "    b = hp['beta']\n",
    "    s_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    return s_eff, s_eff / hp['eta']\n",
    "\n",
    "\n",
    "def effective(eigs_raw, hp):\n",
    "    return hp['eta'] * eigs_raw\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return None\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One Nesterov step from (w, m) with g = grad L at the lookahead theta.\"\"\"\n",
    "    m1 = hp['beta'] * m + (1.0 - hp['beta']) * g\n",
    "    return w - hp['eta'] * m1, m1, nu\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    \"\"\"Where the flows read their gradients: the lookahead centre thetabar.\"\"\"\n",
    "    return w_bar - hp['eta'] * hp['beta'] * m_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    \"\"\"The rod's image in the gradient argument: phi = delta - eta beta gamma.\"\"\"\n",
    "    return u_pos - hp['eta'] * hp['beta'] * u_mom\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field with g read at the lookahead: dm/dt = (1-beta)(g - m),\n",
    "    dw/dt = -eta (m + dm/dt).\"\"\"\n",
    "    dm = (1.0 - hp['beta']) * (g - m)\n",
    "    return -hp['eta'] * (m + dm), dm, None\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod rows per unit amplitude, the odd force [[g]] read at\n",
    "    thetabar +- phi:\n",
    "        dgamma/dt = -(1+beta) gamma - (1-beta) [[g]],\n",
    "        ddelta/dt = -2 delta - eta (gamma + dgamma/dt).\n",
    "    Per mode this is -(T_lin + I) with T_lin the Nesterov one-step Jacobian:\n",
    "    singular exactly at the Nesterov threshold (self-check (a)).\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    f_mom = -(1.0 + b) * u_mom - (1.0 - b) * h_r\n",
    "    f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "    return f_pos, f_mom\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return hp['eta'] * m_bar\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    return hp['beta']\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, floor_beta(hp), dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, floor_beta(hp))\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The least-damped rate -(1 + z) of the rod block -(T_lin + I) on a mode of\n",
    "    EFFECTIVE sharpness eta*lambda, z the multipliers of the Nesterov Jacobian\n",
    "    T_lin = [[1-a, -eta beta (1-a)], [(1-beta) lambda, beta (1-a)]], a = (1-beta) eta lambda.\"\"\"\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    out = []\n",
    "    for le in np.atleast_1d(np.asarray(lam_eff, dtype=float)):\n",
    "        a = (1.0 - b) * le\n",
    "        T = np.array([[1.0 - a, -eta * b * (1.0 - a)], [(1.0 - b) * le / eta, b * (1.0 - a)]])\n",
    "        z = np.linalg.eigvals(T)\n",
    "        r = -(1.0 + z)\n",
    "        out.append(r[np.argmax(r.real)])\n",
    "    return np.asarray(out, dtype=complex)\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the rows: the stable field at grad L(thetabar).\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"One proximal SDCP substep of the NESTEROV CENTRAL FLOW in the relaxation\n",
    "    structure (notes/2026-09-25-nesterov-ks-relax-flow.tex):\n",
    "\n",
    "        dwbar/dt = -eta ( beta mbar + (1-beta)( grad L(thetabar) + (1/2) T[Sigma] ) ),\n",
    "        dmbar/dt = (1-beta)( grad L(thetabar) + (1/2) T[Sigma] - mbar ),\n",
    "\n",
    "    Sigma = U X U^T on the critical face of H(thetabar), T[Sigma] the\n",
    "    third-derivative contraction at thetabar.  The constrained point is the\n",
    "    lookahead, whose velocity\n",
    "        dthetabar/dt = -eta [ beta^2 mbar + (1-beta^2) ( grad L(thetabar) + (1/2) T[Sigma] ) ]\n",
    "    sees X at first order with stiffness eta (1-beta^2)/2: velocity-level,\n",
    "    forward Euler on both rows, gap linearised at thetabar:\n",
    "        A = S* I - H_U - dt U^T T[dthetabar/dt|_free] U,   B = dt (eta(1-beta^2)/2) Gram_U.\n",
    "    beta = 0 is gradient descent's program line for line (self-check (d)).\n",
    "    Args: eigs_c the RAW eigenvalues of H(thetabar), nabla_H the pair rows at\n",
    "    thetabar, wdot_free the centre's free velocity (unused: the lookahead's is\n",
    "    rebuilt from st), st = {m, gL, ...}.\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, dty = nabla_H.device, nabla_H.dtype\n",
    "    b, eta = hp['beta'], hp['eta']\n",
    "    thetadot_free = -eta * (b * b * st['m'] + (1.0 - b * b) * st['gL'].to(st['m'].dtype))\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ thetadot_free.to(dty))\n",
    "    A = (S_star * torch.eye(k, device=dev, dtype=dty)\n",
    "         - (torch.diag(eigs_c.to(dty)) + dt * Hdot_U_free))\n",
    "    B = dt * (0.5 * eta * (1.0 - b * b)) * upper_to_mat(nabla_H @ nabla_H.T)\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.double().cpu().numpy(), B=B.double().cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    T_Sigma = nabla_H.T @ (_upper_metric(k, dev, dty) * mat_to_upper(X))\n",
    "    return X, T_Sigma, A, B, {}\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, m + dt * mdot, nu\n",
    "    c = 0.5 * (1.0 - hp['beta'])\n",
    "    return w + dt * (wdot - hp['eta'] * c * T_Sigma), m + dt * (mdot + c * T_Sigma), nu\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    \"\"\"The multiplier lives on the lookahead rod phi = (1 + 2 beta) delta on the\n",
    "    face: position amplitude per sqrt(X) is 1/(1 + 2 beta).\"\"\"\n",
    "    return 1.0 / (1.0 + 2.0 * hp['beta'])\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair z = (w, m), z' = (w', m') in the\n",
    "    flow dtype, dz/dt = T(z') - z, dz'/dt = T(z) - z' with T the Nesterov map --\n",
    "    each endpoint's gradient at its OWN lookahead w - eta beta m, which is what\n",
    "    `endpoints()` returns (the lockstep reads the gradient there).  Pushed\n",
    "    through (zbar, Delta) it is the midpoint rows with the probes at\n",
    "    thetabar +- phi (`_rod_selfcheck` (c)).  Floor antisymmetric.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        self.eb = (hp['eta'] * hp['beta']) if hp is not None else 0.0   # eta beta: the lookahead offset\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.m_p, self.w_m, self.m_m = z(), z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, z_plus, z_minus):\n",
    "        self.w_p = z_plus[0].detach().to(self.dtype).clone()\n",
    "        self.m_p = z_plus[1].detach().to(self.dtype).clone()\n",
    "        self.w_m = z_minus[0].detach().to(self.dtype).clone()\n",
    "        self.m_m = z_minus[1].detach().to(self.dtype).clone()\n",
    "        if self.hp is not None:\n",
    "            self.eb = self.hp['eta'] * self.hp['beta']\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, mb = w_bar.detach().to(self.dtype), m_bar.detach().to(self.dtype)\n",
    "        d, g = delta.detach().to(self.dtype), gamma.detach().to(self.dtype)\n",
    "        self.init_from_pair((wb + d, mb + g), (wb - d, mb - g))\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return (self.m_p + self.m_m) * 0.5\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return None\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def m_difference(self):\n",
    "        return (self.m_p - self.m_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        \"\"\"The two points the gradient is read at: each endpoint's own lookahead.\"\"\"\n",
    "        return self.w_p - self.eb * self.m_p, self.w_m - self.eb * self.m_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return torch.cat([self.difference(), self.m_difference()])\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.phase().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.phase().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(2 * self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), self.m_difference()\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m) and torch.equal(self.m_p, self.m_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        \"\"\"One Jacobi forward-Euler substep of dz/dt = T(z') - z, dz'/dt = T(z) - z';\n",
    "        g_p, g_m are grad L at the endpoints' lookaheads.  Returns d(log||Delta||)/dt.\"\"\"\n",
    "        b, eta = hp['beta'], hp['eta']\n",
    "        self.eb = eta * b\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        mp_p = b * self.m_p + (1.0 - b) * gp\n",
    "        mp_m = b * self.m_m + (1.0 - b) * gm\n",
    "        Tw_m, Tm_m = self.w_m - eta * mp_m, mp_m\n",
    "        Tw_p, Tm_p = self.w_p - eta * mp_p, mp_p\n",
    "        vw_p, vm_p = Tw_m - self.w_p, Tm_m - self.m_p\n",
    "        vw_m, vm_m = Tw_p - self.w_m, Tm_p - self.m_m\n",
    "        D = torch.cat([self.w_p - self.w_m, self.m_p - self.m_m]).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        if n2 > 0.0:\n",
    "            Ddot = torch.cat([vw_p - vw_m, vm_p - vm_m]).double() * 0.5\n",
    "            rate = float(D @ Ddot) / n2\n",
    "        else:\n",
    "            rate = float('nan')\n",
    "        self.w_p, self.m_p = self.w_p + dt * vw_p, self.m_p + dt * vm_p\n",
    "        self.w_m, self.m_m = self.w_m + dt * vw_m, self.m_m + dt * vm_m\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU; tools/nag_ks_relax_toy.py has the same gates)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(eta=0.2, b=0.9, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field with the odd force at the lookahead image equals -(T_lin + I)\n",
    "    per mode, singular at the Nesterov edge, beta = 0 gives GD's row;\n",
    "    (b) EndpointPair.step at dt = 1 fed the lookahead gradients is the Nesterov\n",
    "    map on the pair;  (c) the pair at dt = 0.1 (500 substeps) equals the midpoint\n",
    "    rows with the probes at thetabar +- phi;  (d) the floor is antisymmetric;\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    f64 = torch.float64\n",
    "    thr_raw = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b) * eta)\n",
    "    worst_a = 0.0\n",
    "    for lam in (5.0, 30.0, 60.0, 67.0, thr_raw):\n",
    "        a = eta * (1.0 - b) * lam\n",
    "        G = np.array([[-2.0 + a, eta * b * (1.0 - a)], [-(1.0 - b) * lam, -(1.0 + b) + b * a]])\n",
    "        for (dd, gg) in ((1.0, 0.3), (0.2, -1.0)):\n",
    "            phi = float(probe_axis(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64), hp)[0])\n",
    "            f_pos, f_mom = rod_field(torch.tensor([dd], dtype=f64), torch.tensor([gg], dtype=f64),\n",
    "                                     torch.tensor([lam * phi], dtype=f64), None, None, hp, 0)\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (G @ [dd, gg])[0]), abs(float(f_mom[0]) - (G @ [dd, gg])[1]))\n",
    "    G_thr = np.array([[-2.0 + eta * (1.0 - b) * thr_raw, eta * b * (1.0 - eta * (1.0 - b) * thr_raw)],\n",
    "                      [-(1.0 - b) * thr_raw, -(1.0 + b) + b * eta * (1.0 - b) * thr_raw]])\n",
    "    worst_a = max(worst_a, abs(np.linalg.det(G_thr)))\n",
    "    f_pos0, _ = rod_field(torch.tensor([1.0], dtype=f64), torch.tensor([0.3], dtype=f64),\n",
    "                          torch.tensor([40.0], dtype=f64), None, None, dict(eta=eta, beta=0.0), 0)\n",
    "    worst_a = max(worst_a, abs(float(f_pos0[0]) - (-2.0 + eta * 40.0)))\n",
    "    assert worst_a < 1e-10, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([67.0, 40.0, 20.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    eb = eta * b\n",
    "    T = lambda w, m: ((lambda mp: (w - eta * mp, mp))(b * m + (1.0 - b) * gL(w - eb * m)))\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    m0 = torch.randn(n, dtype=f64) * 0.01\n",
    "    w1, m1 = T(w0, m0)\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        tp, tm = T(pair.w_m, pair.m_m), T(pair.w_p, pair.m_p)\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), 1.0, hp)\n",
    "        for x, y in ((pair.w_p, tp[0]), (pair.m_p, tp[1]), (pair.w_m, tm[0]), (pair.m_m, tm[1])):\n",
    "            e = float((x - y).abs().max())\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64, hp=hp)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    wb, mb, dl, ga = 0.5 * (w1 + w0), 0.5 * (m1 + m0), 0.5 * (w1 - w0), 0.5 * (m1 - m0)\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        thb, phi = probe_centre(wb, mb, hp), probe_axis(dl, ga, hp)\n",
    "        gp, gm = gL(thb + phi), gL(thb - phi)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        dw, dm, _ = stable_field(gbar, mb, None, hp, 0)\n",
    "        amp = float(torch.cat([dl, ga]).norm())\n",
    "        f_pos, f_mom = rod_field(dl / amp, ga / amp, h / amp, mb, None, hp, 0)\n",
    "        wb, mb = wb + dt * dw, mb + dt * dm\n",
    "        dl, ga = dl + dt * amp * f_pos, ga + dt * amp * f_mom\n",
    "        th_p, th_m = pair.endpoints()\n",
    "        pair.step(gL(th_p), gL(th_m), dt, hp)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.m_centre(), mb), (pair.difference(), dl), (pair.m_difference(), ga)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9, err_c\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair((w1, m1), (w0, m0))\n",
    "    c0, mc0, g0 = pair.centre().clone(), pair.m_centre().clone(), pair.m_difference().clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()),\n",
    "                float((pair.m_centre() - mc0).abs().max()), float((pair.m_difference() - g0).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair((w0, m0), (w0, m0))\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.2, b=0.9, kappa=4.0, f_y=2e-3, f_z=0.0):\n",
    "    \"\"\"The central substep on the toy L = (1/2) lam(y,z) x^2 - f_y y - f_z z,\n",
    "    lam = lam0 + y + (kappa/2) z^2, the constraint on the LOOKAHEAD\n",
    "    theta = (y, z) - eta beta (m_y, m_z):\n",
    "    sigma_cf = 2 [<grad lam1(theta), dthetabar/dt|_free>]_+ / (eta (1-beta^2) |grad lam1|^2).\n",
    "      (a) SLIDING: X -> sigma_cf at O(dt), lookahead gap O(dt^2);\n",
    "      (b) CONTACT at zero gap: X finite = sigma_cf, A + B X = 0, no impulse;\n",
    "      (c) k = 1 closed form vs SDCPSolver;  (d) beta = 0 is GD's program.\"\"\"\n",
    "    hp = dict(eta=eta, beta=b)\n",
    "    thr_eff = 2.0 * (1.0 + b) / ((1.0 - b) * (1.0 + 2.0 * b))\n",
    "    thr_raw = thr_eff / eta\n",
    "    lam0 = thr_raw - 1.0\n",
    "    f64 = torch.float64\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    eb = eta * b\n",
    "    dlam = lambda tz: torch.tensor([0.0, 1.0, kappa * tz], dtype=f64)\n",
    "    lam1 = lambda ty, tz: lam0 + ty + 0.5 * kappa * tz * tz\n",
    "\n",
    "    def theta_of(y, z, m):\n",
    "        return y - eb * float(m[1]), z - eb * float(m[2])\n",
    "\n",
    "    def thetadot_free(m):\n",
    "        return -eta * (b * b * m + (1.0 - b * b) * gradL)\n",
    "\n",
    "    def sigma_cf(y, z, m):\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        return 2.0 * max(float(g @ thetadot_free(m)), 0.0) / (eta * (1.0 - b * b) * float(g @ g))\n",
    "\n",
    "    def substep(y, z, m, dt, exact_k1=True, hpx=None):\n",
    "        hpx = hpx or hp\n",
    "        ty, tz = theta_of(y, z, m)\n",
    "        g = dlam(tz)\n",
    "        wf, mf, _ = central_free(gradL, m, None, hpx, 0)\n",
    "        X, T_sig, A, B, _ = central_sdcp(torch.tensor([lam1(ty, tz)], dtype=f64), g.reshape(1, 3), wf, dt, hpx, thr_raw,\n",
    "                                         solver=solver, exact_k1=exact_k1, st=dict(m=m, gL=gradL))\n",
    "        w_new, m_new, _ = central_step(torch.tensor([0.0, y, z], dtype=f64), m, None, wf, mf, None, T_sig, dt, hpx)\n",
    "        return float(X[0, 0]), m_new, float(w_new[1]), float(w_new[2]), float(A[0, 0]), float(B[0, 0, 0, 0])\n",
    "\n",
    "    def lam_theta(y, z, m):\n",
    "        return lam1(*theta_of(y, z, m))\n",
    "\n",
    "    def face_state(tz0, m):\n",
    "        ty = thr_raw - lam0 - 0.5 * kappa * tz0 * tz0\n",
    "        return ty + eb * float(m[1]), tz0 + eb * float(m[2])\n",
    "\n",
    "    m0 = torch.tensor([0.0, 0.3, 0.5], dtype=f64)\n",
    "    y0, z0 = face_state(-0.5, m0)\n",
    "    assert sigma_cf(y0, z0, m0) > 0.0\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, m = y0, z0, m0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(60.0 / dt))):\n",
    "            ref = sigma_cf(y, z, m)\n",
    "            xv, m, y, z, _, _ = substep(y, z, m, dt)\n",
    "            if ref > 1e-4:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(lam_theta(y, z, m) - thr_raw))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 3e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert 2.0 < err[0.02] / err[0.005] < 8.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    worst_res, cerr, worst_imp = 0.0, {}, 0.0\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        m = torch.tensor([0.0, -0.05, 0.0], dtype=f64)\n",
    "        y, z = face_state(0.0, m)\n",
    "        g = dlam(theta_of(y, z, m)[1])\n",
    "        ref = sigma_cf(y, z, m)\n",
    "        xv, m_new, _, _, A0, B0 = substep(y, z, m, dt)\n",
    "        assert xv > 0.0 and np.isfinite(xv), (dt, xv)\n",
    "        worst_res = max(worst_res, abs(A0 + B0 * xv) / max(abs(A0), 1e-30))\n",
    "        cerr[dt] = abs(xv - ref) / ref\n",
    "        worst_imp = max(worst_imp, abs(float(g @ (m_new - m))) / dt)\n",
    "    assert worst_res < 1e-10, worst_res\n",
    "    assert max(cerr.values()) < 1e-10, cerr\n",
    "    assert worst_imp < 2.0, worst_imp\n",
    "    y, z, m = y0, z0, m0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, m, 0.1, exact_k1=True)[0]\n",
    "        x_cvx, m, y, z, _, _ = substep(y, z, m, 0.1, exact_k1=False)\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-3, rel_solver\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    nH = torch.randn(1, 3, generator=gen, dtype=f64)\n",
    "    mb = torch.randn(3, generator=gen, dtype=f64)\n",
    "    hp0 = dict(eta=eta, beta=0.0)\n",
    "    _, _, A_n, B_n, _ = central_sdcp(torch.tensor([lam0], dtype=f64), nH, None, 0.1, hp0, thr_raw, exact_k1=True,\n",
    "                                     st=dict(m=mb, gL=gradL))\n",
    "    A_gd = thr_raw - lam0 - 0.1 * float(nH[0] @ (-eta * gradL))\n",
    "    B_gd = 0.1 * 0.5 * eta * float(nH[0] @ nH[0])\n",
    "    assert abs(float(A_n[0, 0]) - A_gd) < 1e-12 and abs(float(B_n[0, 0, 0, 0]) - B_gd) < 1e-14\n",
    "    return err, gapmax, worst_res, worst_imp, rel_solver\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (Nesterov): rows == -(T_lin+I) at the lookahead image {_r[0]:.1e};  endpoint unit step == NAG map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at thetabar +- phi {_r[2]:.1e} rel;  antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (Nesterov): sliding median |X - sigma_cf|/sigma_cf {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / \"\n",
    "      f\"{_c[0][0.005]:.1e} at dt 0.1 / 0.02 / 0.005 (first order);  max lookahead gap {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / \"\n",
    "      f\"{_c[1][0.005]:.1e} (second);  contact residual {_c[2]:.1e}, no impulse {_c[3]:.2f};  k=1 closed form vs SDCPSolver \"\n",
    "      f\"{_c[4]:.1e};  beta = 0 is GD's SDCP\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived (the threshold, the band, the resolved dtypes) lives in the lockstep\n",
    "# cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ViT (2026-09-30): the learning rate and window below were probed for the ViT\n",
    "# (dim_head = 8; runs/experiment_<opt>_vit_cifar10-dh8-probe-eta*, archive/THEORY.md,\n",
    "# \"ViT probes\").  The window is 500 iterations before the crossing and 1500 after\n",
    "# (Eric).  The crossings table under `learning_rate` is the MLP twin's.  central_eig_tol is looser than the MLP's (below).\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (Nesterov with cross\n",
    "#          entropy: not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# EMA Nesterov, lookahead form:\n",
    "#     theta = w - eta*beta*m ;  m <- beta*m + (1-beta)*g(theta) ;  w <- w - eta*m\n",
    "# Threshold on eta*lambda_1(H): 2(1+beta)/((1-beta)(1+2beta)) = 13.571 at beta = 0.9\n",
    "# (heavy ball's 38 lowered by 1/(1+2beta)).  The classic-convention step is\n",
    "# eta_classic = eta_EMA*(1-beta).\n",
    "beta               = 0.9\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-27; archive/THEORY.md,\n",
    "# nesterov-tc-5000; paper tab:probes):\n",
    "#     eta = 0.100  t_c 14500     eta = 0.125  t_c 9400     eta = 0.150  t_c 6800\n",
    "#     eta = 0.175  t_c  5200     eta = 0.200  t_c 4100\n",
    "# t_c ~ eta^-1.9; every probe arrests within 0.5 of 13.571.  The lookahead's\n",
    "# sharpness tracks the centre's to 0.02 throughout.\n",
    "# The ViT (discrete-only probe, 2026-09-30): eta = 0.2 crosses at t_c 4250 (+9.6 %),\n",
    "# plateau 13.98 +- 0.41, still ringing; lambda_2 in the band at 4800, lambda_3 touches\n",
    "# 13.571 at 5450.  <- this notebook\n",
    "learning_rate      = 0.2        # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# Multi-mode window (the archived _central notebook's -long-k4 run; cvxpy from\n",
    "# the second crossing on): --params \"n_iterations=9100,floor_rank=4,central_rank=4\"\n",
    "n_iterations       = 5750       # T:  t_c + 1500\n",
    "warmup_iterations  = 3700       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 550\n",
    "                                # (on the sharpness_every cadence)\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre, gradients at the lookahead)  green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored             blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored                 purple\n",
    "#   central  the central flow on the lookahead sharpness, Sigma slaved       red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this)\n",
    "                                # (ViT: lambda_3 touches the threshold at 5450, inside the window)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  ViT (Eric, 2026-09-29): at 1e-10 the\n",
    "                                # rank-3 solve takes 8 LOBPCG iterations, 14.5 s -- four of them are\n",
    "                                # ~58 of a 59 s flow iteration.  runs/diag_vit_eig-crf-h100 (H100,\n",
    "                                # 12 substeps of dt 0.25 from t = 1700, eta = 1e-5):\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam vs 1e-10\n",
    "                                #   1e-10  14.5     8          --\n",
    "                                #   3e-10  10.5     6          2.6e-6\n",
    "                                #   1e-9    7.0     4-5        6.1e-5   <- below the SDCP's ~1e-4\n",
    "                                #   3e-9    4.5     3          3.6e-4\n",
    "                                #   1e-8    2.5     2          2.7e-3\n",
    "                                # EIG_CHUNK = 6 is ~15% slower than 1 at every tol.\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness(thetabar) > frac*S*\n",
    "                                # (the constraint is at S*; contact is tr X > 0)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta={beta}  \"\n",
    "      f\"threshold(eta*lam1)={2 * (1 + beta) / ((1 - beta) * (1 + 2 * beta)):.4f}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_rmsprop_cnn_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# RMSProp on the CNN: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "RMSProp on the CNN (two 3x3 convolutions with 32 channels, tanh, average pooling), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_rmsprop_cnn_cifar10.ipynb rmsprop_cnn.ipynb -f params/rmsprop_cnn.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/rmsprop_cnn.yaml` | Figure 17, Table 5 | 3.9 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class CNN(nn.Module):\n",
    "    \"\"\"\n",
    "    2-conv CNN of the archived experiment_cnn_cifar10_adam_hyperrod.ipynb\n",
    "    (Cohen et al. 2022's CIFAR setting): conv3x3 -> tanh -> avg-pool 2, twice,\n",
    "    then a linear read-out.  32x32 -> 16x16 -> 8x8.\n",
    "    \"\"\"\n",
    "    def __init__(self, in_channels=3, num_filters=32, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.conv1 = nn.Conv2d(in_channels, num_filters, kernel_size=3, padding=1)\n",
    "        self.conv2 = nn.Conv2d(num_filters, num_filters, kernel_size=3, padding=1)\n",
    "        self.pool = nn.AvgPool2d(2, 2)\n",
    "        self.activation = nn.Tanh()\n",
    "        self.fc = nn.Linear(num_filters * 8 * 8, output_dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.activation(self.conv1(x))\n",
    "        x = self.pool(x)\n",
    "        x = self.activation(self.conv2(x))\n",
    "        x = self.pool(x)\n",
    "        x = x.flatten(1)\n",
    "        x = self.fc(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and num_filters cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "num_filters = 32   # the archived CNN's width (experiment_cnn_cifar10_adam_hyperrod)\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = CNN(in_channels=3, num_filters=num_filters, output_dim=output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (at most 6 HVPs in one vmap: a rank-2 LOBPCG block\n",
    "# whole, a rank-6 block in three pieces -- the whole rank-6 block, 18 double\n",
    "# backwards over 5000 images, runs out of an A100's 40 GB, and one at a time\n",
    "# costs 1.5x; runs/diag_cnn_eig-crf-a100, 2026-09-28; the MLP family runs -1)\n",
    "# and the architecture's own npz keys.\n",
    "ARCH_NAME = 'CNN'\n",
    "EIG_CHUNK = 6\n",
    "ARCH_EXPORT = dict(arch=np.array('cnn'), num_filters=int(num_filters))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## RMSProp: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  RMSProp (paper section \"RMSProp\", eq:rmsprop):\n",
    "$\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - \\eta P_{t+1}^{-1}\\nabla L(w_t)$, $P(\\nu) = \\operatorname{diag}(\\sqrt\\nu) + \\epsilon I$.\n",
    "Only the position has rod structure; $\\bar\\nu$ is a smooth auxiliary variable.\n",
    "The effective sharpness is $\\eta\\lambda_{\\max}(P^{-1}H)$ (the pencil $(H, P)$,\n",
    "$U^\\top PU = I$) against $S^\\star = 2$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar w} = -\\eta P(\\bar\\nu^+)^{-1}\\nabla L$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$.\n",
    "* **midpoint rod flow (mp-rod)** -- eq:rmsprop-rodflow:\n",
    "  $\\dot{\\bar w} = -\\eta P^{-1}\\bar g$, $\\dot\\delta = \\eta P^{-1}\\llbracket g\\rrbracket - 2\\delta$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2} - \\bar\\nu]$,\n",
    "  at the frozen $P(\\bar\\nu^+)$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- eq:rmsprop-endpoint: the literal pair\n",
    "  $(w, w')$ with one shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$;\n",
    "  the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- eq:rmsprop-central and appendix F (eq:rmsprop-pds): the\n",
    "  multiplier reaches the constraint $\\lambda_{\\max}(P^{-1}H) \\le 2/\\eta$\n",
    "  through the position row and through $\\dot{\\bar\\nu}$; the two-route\n",
    "  velocity-level SDCP is Adam's program at $\\beta_1 = 0$; the share of the\n",
    "  preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "The self-checks run at import time: rod rate $D\\lambda - 2$ per mode, the\n",
    "pair's unit step is the RMSProp map, pair $\\equiv$ midpoint rows, the floor is\n",
    "antisymmetric, the central program linearises the exact gap at\n",
    "$O(\\mathrm{d}t^2)$, reduces to gradient descent's at $\\beta_2 = 1$, slides at\n",
    "$O(\\mathrm{d}t)$ with both routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# RMSPROP -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# RMSProp (paper section \"RMSProp\", eq:rmsprop), epsilon outside the root:\n",
    "#     nu+ = b2 nu + (1-b2) g^2,   w+ = w - eta g / (sqrt(nu+) + eps),\n",
    "# nu seeded at g0^2 (no bias correction; bias_correction = 1 turns it on, which\n",
    "# is Adam at beta1 = 0).  The effective sharpness is lambda_max(P^-1 H) with\n",
    "# P = (sqrt(nu)+eps)/eta (the eigensolver's pencil, U^T P U = I), i.e.\n",
    "# eta lambda_max(P(nu)^-1 H), against S* = 2.  The figures plot the preconditioned\n",
    "# sharpness itself, lambda_1(P^-1/2 H P^-1/2) with P = P(nu), against 2/eta\n",
    "# (sharp_plot_over_eta; Eric, 2026-10-25).  Only the position has rod\n",
    "# structure: nubar is a smooth auxiliary variable fed gbar^2 + [[g]]^2.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='rmsprop', name='RMSProp',\n",
    "    has_momentum=False,     # the state is (w, nu); the rod is delta alone\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(P^{-1/2}HP^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,   # the figures divide the effective eigenvalues and S* by eta\n",
    "    sharp_units='eta*lambda_max(P(nu)^-1 H)',\n",
    "    thr_formula='2 on eta*lambda_max(P^-1 H)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta2=float(beta2), epsilon=float(epsilon),\n",
    "                bias_correction=int(bias_correction), nu_floor=float(nu_floor))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def _bc2(t, hp):\n",
    "    return 1.0 - hp['beta2'] ** (t + 1) if hp['bias_correction'] else 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (sqrt(nu/bc2) + eps) = eta P^-1, elementwise.\"\"\"\n",
    "    return hp['eta'] / (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon'])\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units, eta lambda(P^-1 H) = 2.\"\"\"\n",
    "    return 2.0, 2.0\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns eta lambda(P(nu)^-1 H).\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: g0^2 (RMSProp's seeding), zero with bias correction.\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One RMSProp step from (w, nu) with gradient g at w (eq:rmsprop).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    return w - _D(nu1, t, hp) * g, None, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field (paper eq:rmsprop-rodflow): dnubar/dt = (1-b2)(<g^2> - nubar)\n",
    "    with <g^2> = gbar^2 + [[g]]^2, and dwbar/dt = -eta P(nubar+)^-1 g with the\n",
    "    position row reading the UPDATED second moment (the map's own ordering).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * g\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, None, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (eq:rmsprop-rodflow):\n",
    "        ddelta/dt = eta P(nubar+)^-1 [[g]] - 2 delta.\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    return -2.0 * u_pos + _D(nu_plus, t, hp) * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of effective sharpness: eta lambda(P^-1 H) - 2.\"\"\"\n",
    "    return np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the two rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _rmsprop_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                       eta, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the RMSPROP CENTRAL FLOW (paper section\n",
    "    \"RMSProp\" of \"Central Flow and Edge Coupling\", eq:rmsprop-central, and\n",
    "    appendix F, eq:rmsprop-pds): Sigma = U X U^T on the critical face of the\n",
    "    pencil (H(wbar), P(nubar)), U^T P U = I,\n",
    "\n",
    "        dwbar/dt  = -eta P^-1 ( grad L + (1/2) T[Sigma] ),\n",
    "        dnubar/dt = (1-b2) ( grad L^2 + diag((HU) X (HU)^T) - nubar ),\n",
    "\n",
    "    the multiplier reaching the constraint lambda_max(P^-1 H) <= 2/eta through\n",
    "    the position row (B_m ~ dt) and through nubar (B_nu ~ dt (1-b2)).  The\n",
    "    end-of-substep gap linearised at (wbar, nubar) with U fixed:\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt/2 * [ <grad H_ij, D+ grad H_kl> ]\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]\n",
    "        SDCP(A, B_m + B_nu),\n",
    "\n",
    "    the Adam program at beta1 = 0.  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * 0.5) * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T)\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b2 = hp['beta2']\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _rmsprop_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, _bc2(t, hp), dt,\n",
    "        hp['eta'], b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma forces.\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    return (w + dt * (wdot - 0.5 * info['D_plus'] * T_Sigma), None,\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') with ONE shared second\n",
    "    moment nubar (paper eq:rmsprop-endpoint: dnubar/dt = (1-b2)[(g^2 + g'^2)/2 - nubar]),\n",
    "    dw/dt = -(w - [w' - eta P(nubar+)^-1 grad L(w')]) and its mirror.  Pushed\n",
    "    through (wbar, delta) it is the midpoint rows at the shared nu+ exactly\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.w_m, self.nu = z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus, nu):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d, nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        b2 = hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        vw_p = (self.w_m - Dp * gm) - self.w_p\n",
    "        vw_m = (self.w_p - Dp * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b2=0.99, eps=1e-8, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is d lambda - 2 per mode with a diagonal D = d (nu frozen);\n",
    "    (b) EndpointPair.step at dt = 1 is the RMSProp map on the pair;  (c) the pair\n",
    "    at dt = 0.1 (500 substeps, non-quadratic loss) equals the midpoint rows at\n",
    "    the shared nu+;  (d) the floor is antisymmetric (centre and nu untouched);\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30)\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)\n",
    "        for lam_eff in (0.5, 1.5, 1.99, 2.1):\n",
    "            f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam_eff / d], dtype=f64),\n",
    "                                 None, nu1, dict(hp, beta2=1.0), 0, gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (lam_eff - 2.0)))\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 1.9 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta)\n",
    "    g0 = gL(w0)\n",
    "    nu1 = b2 * nu0 + (1.0 - b2) * g0 * g0\n",
    "    w1 = w0 - _D(nu1, 0, hp) * g0\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nup = b2 * pair.nu + (1.0 - b2) * g2\n",
    "        Dp = _D(nup, 0, hp)\n",
    "        tp, tm = pair.w_m - Dp * gm, pair.w_p - Dp * gp\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, tp), (pair.w_m, tm), (pair.nu, nup)):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    wb, dl, nb = 0.5 * (w1 + w0), 0.5 * (w1 - w0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(dl.norm())\n",
    "        dw, _, dnu = stable_field(gbar, None, nb, hp, 0, h_amp=h)\n",
    "        f_pos, _ = rod_field(dl / amp, None, h / amp, None, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, nb, dl = wb + dt * dw, advance_nu(nb, dnu, dt, hp), dl + dt * amp * f_pos\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.nu_centre(), nb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    c0, nu0_ = pair.centre().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()), float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0, nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The RMSProp central substep on the toy L = (1/2) lam0(y,z) x^2 - f_y y - f_z z,\n",
    "    P = (sqrt(nu)+eps)/eta elementwise: on the slice x = 0 the pencil has the\n",
    "    single mode u = e_x/sqrt(P_x), nu_x fed only by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2), |dG/dX - B|/B = O(dt);\n",
    "      (b) GD LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) is GD's program;\n",
    "      (c) SLIDING with both routes on: X tracks the two-route closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "    lam0 = lambda y, z, lam00: lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(v, b2, e):\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        return vdot_free, D_plus, -D_plus * gradL\n",
    "\n",
    "    def program(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        return _rmsprop_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                                  eta, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * D_plus * T_sig)\n",
    "        return v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return float(X[0, 0]), v_new, y_new, z_new, float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0])\n",
    "\n",
    "    def block_gap(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0 + 0.05, z0, v0.clone()\n",
    "        xv, _, _, _, A_, Bm_, Bv_ = substep(y, z, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_gd = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    for dt in (0.1, 0.02):\n",
    "        yy, zz = 1.2 - 0.5 * kappa * z0 * z0, z0\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, v_gd, dt, 1.0, e_b, lam00_b)\n",
    "        g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "        A_raw = thr / eta - lam0(yy, zz, lam00_b) - dt * float(g_raw @ (-eta * gradL))\n",
    "        B_raw = dt * 0.5 * eta * float(g_raw @ g_raw)\n",
    "        X_raw = max(0.0, -A_raw / B_raw)\n",
    "        assert X_raw > 0.0\n",
    "        worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                      abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0, z0, v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, v)\n",
    "            xv, v, y, z = substep(y, z, v, dt, b2c, eps, lam00)[:4]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, v = y0, z0, v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, v, y, z = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=False)[:4]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-2, rel_solver     # the cone solver's own accuracy on this toy (4.6e-3 measured)\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (RMSProp): rate == D lambda - 2 per mode {_r[0]:.1e};  endpoint unit step == RMSProp map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at the shared nu+ {_r[2]:.1e} rel;  \"\n",
    "      f\"antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} \"\n",
    "      f\"(second order);  |dG/dX - B|/B {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (first);  \"\n",
    "      f\"B_nu share {_c[2][0.1]:.2f} at 1-b2={1 - _c[7]:.1e}\")\n",
    "print(f\"                                 (b) GD limit (b2=1, D=eta) {_c[3]:.1e};  (c) sliding at 1-b2={1 - _c[8]:.1e}: \"\n",
    "      f\"median |X - X_vel|/X_vel {_c[4][0.1]:.1e} / {_c[4][0.02]:.1e} / {_c[4][0.005]:.1e}, max gap \"\n",
    "      f\"{_c[5][0.1]:.1e} / {_c[5][0.02]:.1e} / {_c[5][0.005]:.1e};  (d) k=1 closed form vs SDCPSolver {_c[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# CNN (2026-09-28): every learning rate, crossing and window below is the MLP\n",
    "# twin's, NOT probed for the CNN.  Probe the crossing with a discrete-only run\n",
    "# (arms='') before a full run.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (RMSProp with cross entropy:\n",
    "#          not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# nu <- b2 nu + (1-b2) g^2,  w <- w - eta g / (sqrt(nu) + eps),  nu_0 = g_0^2\n",
    "# (no bias correction; epsilon outside the root).  Threshold on\n",
    "# eta * lambda_max(P^-1 H), P = (sqrt(nu) + eps)/eta:  2.\n",
    "beta2              = 0.99\n",
    "epsilon            = 1e-8\n",
    "bias_correction    = 0          # 0 = nu seeded at g_0^2 (RMSProp); 1 = Adam's bc2 = 1-b2^t with nu_0 = 0\n",
    "nu_floor           = 1e-16      # clamp on nu (float64 flow state; keeps D finite)\n",
    "# The effective sharpness at t = 0 is 1.026e5 * eta (exactly linear in eta).\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-13; archive/THEORY.md,\n",
    "# rmsprop-tc-5000; paper tab:probes):\n",
    "#     eta = 1e-5  t_c 800      eta = 5e-6  t_c 1000\n",
    "#     eta = 2e-6  t_c 2500     eta = 1e-6  t_c 6400\n",
    "# Only eta <= 2e-6 leaves room for a handoff 2000 iterations before the crossing.\n",
    "learning_rate      = 2e-6       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 4500       # T:  t_c + 2000\n",
    "warmup_iterations  = 500        # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre in (wbar, nubar))     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored      blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored          purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP      red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 3e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  CNN (Eric, 2026-09-28): at 1e-10 the\n",
    "                                # solve takes 7 LOBPCG iterations, 2.2 s, ten times an iteration --\n",
    "                                # 75% of a 30 s flow iteration.  runs/diag_cnn_eig-crf-a100-tol:\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam1 vs 1e-10\n",
    "                                #   1e-10  2.19     8          --\n",
    "                                #   1e-9   1.59     6          8.8e-6\n",
    "                                #   3e-9   0.99     4          1.2e-5   <- below the SDCP's ~1e-4\n",
    "                                #   1e-8   0.69     3          5.1e-5\n",
    "                                #   1e-7   0.39     2          1.3e-3\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta2={beta2}  epsilon={epsilon}  bias_correction={bias_correction}  \"\n",
    "      f\"threshold(eta*lambda_max(P^-1 H))=2\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_rmsprop_mlp_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# RMSProp on the MLP: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "RMSProp on the MLP (3072-50-50-10, SiLU), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_rmsprop_mlp_cifar10.ipynb rmsprop_mlp.ipynb -f params/rmsprop_mlp.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/rmsprop_mlp.yaml` | Figure 17, Table 5 | 26 min |\n",
    "| `params/rmsprop_mlp_xent.yaml` | Figure 23 | 42 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## RMSProp: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  RMSProp (paper section \"RMSProp\", eq:rmsprop):\n",
    "$\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - \\eta P_{t+1}^{-1}\\nabla L(w_t)$, $P(\\nu) = \\operatorname{diag}(\\sqrt\\nu) + \\epsilon I$.\n",
    "Only the position has rod structure; $\\bar\\nu$ is a smooth auxiliary variable.\n",
    "The effective sharpness is $\\eta\\lambda_{\\max}(P^{-1}H)$ (the pencil $(H, P)$,\n",
    "$U^\\top PU = I$) against $S^\\star = 2$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar w} = -\\eta P(\\bar\\nu^+)^{-1}\\nabla L$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$.\n",
    "* **midpoint rod flow (mp-rod)** -- eq:rmsprop-rodflow:\n",
    "  $\\dot{\\bar w} = -\\eta P^{-1}\\bar g$, $\\dot\\delta = \\eta P^{-1}\\llbracket g\\rrbracket - 2\\delta$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2} - \\bar\\nu]$,\n",
    "  at the frozen $P(\\bar\\nu^+)$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- eq:rmsprop-endpoint: the literal pair\n",
    "  $(w, w')$ with one shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$;\n",
    "  the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- eq:rmsprop-central and appendix F (eq:rmsprop-pds): the\n",
    "  multiplier reaches the constraint $\\lambda_{\\max}(P^{-1}H) \\le 2/\\eta$\n",
    "  through the position row and through $\\dot{\\bar\\nu}$; the two-route\n",
    "  velocity-level SDCP is Adam's program at $\\beta_1 = 0$; the share of the\n",
    "  preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "The self-checks run at import time: rod rate $D\\lambda - 2$ per mode, the\n",
    "pair's unit step is the RMSProp map, pair $\\equiv$ midpoint rows, the floor is\n",
    "antisymmetric, the central program linearises the exact gap at\n",
    "$O(\\mathrm{d}t^2)$, reduces to gradient descent's at $\\beta_2 = 1$, slides at\n",
    "$O(\\mathrm{d}t)$ with both routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# RMSPROP -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# RMSProp (paper section \"RMSProp\", eq:rmsprop), epsilon outside the root:\n",
    "#     nu+ = b2 nu + (1-b2) g^2,   w+ = w - eta g / (sqrt(nu+) + eps),\n",
    "# nu seeded at g0^2 (no bias correction; bias_correction = 1 turns it on, which\n",
    "# is Adam at beta1 = 0).  The effective sharpness is lambda_max(P^-1 H) with\n",
    "# P = (sqrt(nu)+eps)/eta (the eigensolver's pencil, U^T P U = I), i.e.\n",
    "# eta lambda_max(P(nu)^-1 H), against S* = 2.  The figures plot the preconditioned\n",
    "# sharpness itself, lambda_1(P^-1/2 H P^-1/2) with P = P(nu), against 2/eta\n",
    "# (sharp_plot_over_eta; Eric, 2026-10-25).  Only the position has rod\n",
    "# structure: nubar is a smooth auxiliary variable fed gbar^2 + [[g]]^2.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='rmsprop', name='RMSProp',\n",
    "    has_momentum=False,     # the state is (w, nu); the rod is delta alone\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(P^{-1/2}HP^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,   # the figures divide the effective eigenvalues and S* by eta\n",
    "    sharp_units='eta*lambda_max(P(nu)^-1 H)',\n",
    "    thr_formula='2 on eta*lambda_max(P^-1 H)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta2=float(beta2), epsilon=float(epsilon),\n",
    "                bias_correction=int(bias_correction), nu_floor=float(nu_floor))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def _bc2(t, hp):\n",
    "    return 1.0 - hp['beta2'] ** (t + 1) if hp['bias_correction'] else 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (sqrt(nu/bc2) + eps) = eta P^-1, elementwise.\"\"\"\n",
    "    return hp['eta'] / (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon'])\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units, eta lambda(P^-1 H) = 2.\"\"\"\n",
    "    return 2.0, 2.0\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns eta lambda(P(nu)^-1 H).\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: g0^2 (RMSProp's seeding), zero with bias correction.\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One RMSProp step from (w, nu) with gradient g at w (eq:rmsprop).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    return w - _D(nu1, t, hp) * g, None, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field (paper eq:rmsprop-rodflow): dnubar/dt = (1-b2)(<g^2> - nubar)\n",
    "    with <g^2> = gbar^2 + [[g]]^2, and dwbar/dt = -eta P(nubar+)^-1 g with the\n",
    "    position row reading the UPDATED second moment (the map's own ordering).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * g\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, None, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (eq:rmsprop-rodflow):\n",
    "        ddelta/dt = eta P(nubar+)^-1 [[g]] - 2 delta.\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    return -2.0 * u_pos + _D(nu_plus, t, hp) * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of effective sharpness: eta lambda(P^-1 H) - 2.\"\"\"\n",
    "    return np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the two rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _rmsprop_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                       eta, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the RMSPROP CENTRAL FLOW (paper section\n",
    "    \"RMSProp\" of \"Central Flow and Edge Coupling\", eq:rmsprop-central, and\n",
    "    appendix F, eq:rmsprop-pds): Sigma = U X U^T on the critical face of the\n",
    "    pencil (H(wbar), P(nubar)), U^T P U = I,\n",
    "\n",
    "        dwbar/dt  = -eta P^-1 ( grad L + (1/2) T[Sigma] ),\n",
    "        dnubar/dt = (1-b2) ( grad L^2 + diag((HU) X (HU)^T) - nubar ),\n",
    "\n",
    "    the multiplier reaching the constraint lambda_max(P^-1 H) <= 2/eta through\n",
    "    the position row (B_m ~ dt) and through nubar (B_nu ~ dt (1-b2)).  The\n",
    "    end-of-substep gap linearised at (wbar, nubar) with U fixed:\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt/2 * [ <grad H_ij, D+ grad H_kl> ]\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]\n",
    "        SDCP(A, B_m + B_nu),\n",
    "\n",
    "    the Adam program at beta1 = 0.  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * 0.5) * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T)\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b2 = hp['beta2']\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _rmsprop_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, _bc2(t, hp), dt,\n",
    "        hp['eta'], b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma forces.\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    return (w + dt * (wdot - 0.5 * info['D_plus'] * T_Sigma), None,\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') with ONE shared second\n",
    "    moment nubar (paper eq:rmsprop-endpoint: dnubar/dt = (1-b2)[(g^2 + g'^2)/2 - nubar]),\n",
    "    dw/dt = -(w - [w' - eta P(nubar+)^-1 grad L(w')]) and its mirror.  Pushed\n",
    "    through (wbar, delta) it is the midpoint rows at the shared nu+ exactly\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.w_m, self.nu = z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus, nu):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d, nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        b2 = hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        vw_p = (self.w_m - Dp * gm) - self.w_p\n",
    "        vw_m = (self.w_p - Dp * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b2=0.99, eps=1e-8, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is d lambda - 2 per mode with a diagonal D = d (nu frozen);\n",
    "    (b) EndpointPair.step at dt = 1 is the RMSProp map on the pair;  (c) the pair\n",
    "    at dt = 0.1 (500 substeps, non-quadratic loss) equals the midpoint rows at\n",
    "    the shared nu+;  (d) the floor is antisymmetric (centre and nu untouched);\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30)\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)\n",
    "        for lam_eff in (0.5, 1.5, 1.99, 2.1):\n",
    "            f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam_eff / d], dtype=f64),\n",
    "                                 None, nu1, dict(hp, beta2=1.0), 0, gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (lam_eff - 2.0)))\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 1.9 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta)\n",
    "    g0 = gL(w0)\n",
    "    nu1 = b2 * nu0 + (1.0 - b2) * g0 * g0\n",
    "    w1 = w0 - _D(nu1, 0, hp) * g0\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nup = b2 * pair.nu + (1.0 - b2) * g2\n",
    "        Dp = _D(nup, 0, hp)\n",
    "        tp, tm = pair.w_m - Dp * gm, pair.w_p - Dp * gp\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, tp), (pair.w_m, tm), (pair.nu, nup)):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    wb, dl, nb = 0.5 * (w1 + w0), 0.5 * (w1 - w0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(dl.norm())\n",
    "        dw, _, dnu = stable_field(gbar, None, nb, hp, 0, h_amp=h)\n",
    "        f_pos, _ = rod_field(dl / amp, None, h / amp, None, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, nb, dl = wb + dt * dw, advance_nu(nb, dnu, dt, hp), dl + dt * amp * f_pos\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.nu_centre(), nb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    c0, nu0_ = pair.centre().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()), float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0, nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The RMSProp central substep on the toy L = (1/2) lam0(y,z) x^2 - f_y y - f_z z,\n",
    "    P = (sqrt(nu)+eps)/eta elementwise: on the slice x = 0 the pencil has the\n",
    "    single mode u = e_x/sqrt(P_x), nu_x fed only by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2), |dG/dX - B|/B = O(dt);\n",
    "      (b) GD LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) is GD's program;\n",
    "      (c) SLIDING with both routes on: X tracks the two-route closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "    lam0 = lambda y, z, lam00: lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(v, b2, e):\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        return vdot_free, D_plus, -D_plus * gradL\n",
    "\n",
    "    def program(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        return _rmsprop_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                                  eta, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * D_plus * T_sig)\n",
    "        return v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return float(X[0, 0]), v_new, y_new, z_new, float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0])\n",
    "\n",
    "    def block_gap(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0 + 0.05, z0, v0.clone()\n",
    "        xv, _, _, _, A_, Bm_, Bv_ = substep(y, z, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_gd = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    for dt in (0.1, 0.02):\n",
    "        yy, zz = 1.2 - 0.5 * kappa * z0 * z0, z0\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, v_gd, dt, 1.0, e_b, lam00_b)\n",
    "        g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "        A_raw = thr / eta - lam0(yy, zz, lam00_b) - dt * float(g_raw @ (-eta * gradL))\n",
    "        B_raw = dt * 0.5 * eta * float(g_raw @ g_raw)\n",
    "        X_raw = max(0.0, -A_raw / B_raw)\n",
    "        assert X_raw > 0.0\n",
    "        worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                      abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0, z0, v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, v)\n",
    "            xv, v, y, z = substep(y, z, v, dt, b2c, eps, lam00)[:4]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, v = y0, z0, v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, v, y, z = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=False)[:4]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-2, rel_solver     # the cone solver's own accuracy on this toy (4.6e-3 measured)\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (RMSProp): rate == D lambda - 2 per mode {_r[0]:.1e};  endpoint unit step == RMSProp map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at the shared nu+ {_r[2]:.1e} rel;  \"\n",
    "      f\"antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} \"\n",
    "      f\"(second order);  |dG/dX - B|/B {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (first);  \"\n",
    "      f\"B_nu share {_c[2][0.1]:.2f} at 1-b2={1 - _c[7]:.1e}\")\n",
    "print(f\"                                 (b) GD limit (b2=1, D=eta) {_c[3]:.1e};  (c) sliding at 1-b2={1 - _c[8]:.1e}: \"\n",
    "      f\"median |X - X_vel|/X_vel {_c[4][0.1]:.1e} / {_c[4][0.02]:.1e} / {_c[4][0.005]:.1e}, max gap \"\n",
    "      f\"{_c[5][0.1]:.1e} / {_c[5][0.02]:.1e} / {_c[5][0.005]:.1e};  (d) k=1 closed form vs SDCPSolver {_c[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (RMSProp with cross entropy:\n",
    "#          not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# nu <- b2 nu + (1-b2) g^2,  w <- w - eta g / (sqrt(nu) + eps),  nu_0 = g_0^2\n",
    "# (no bias correction; epsilon outside the root).  Threshold on\n",
    "# eta * lambda_max(P^-1 H), P = (sqrt(nu) + eps)/eta:  2.\n",
    "beta2              = 0.99\n",
    "epsilon            = 1e-8\n",
    "bias_correction    = 0          # 0 = nu seeded at g_0^2 (RMSProp); 1 = Adam's bc2 = 1-b2^t with nu_0 = 0\n",
    "nu_floor           = 1e-16      # clamp on nu (float64 flow state; keeps D finite)\n",
    "# The effective sharpness at t = 0 is 1.026e5 * eta (exactly linear in eta).\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-13; archive/THEORY.md,\n",
    "# rmsprop-tc-5000; paper tab:probes):\n",
    "#     eta = 1e-5  t_c 800      eta = 5e-6  t_c 1000\n",
    "#     eta = 2e-6  t_c 2500     eta = 1e-6  t_c 6400\n",
    "# Only eta <= 2e-6 leaves room for a handoff 2000 iterations before the crossing.\n",
    "learning_rate      = 2e-6       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 4500       # T:  t_c + 2000\n",
    "warmup_iterations  = 500        # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 2000\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre in (wbar, nubar))     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored      blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored          purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP      red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta2={beta2}  epsilon={epsilon}  bias_correction={bias_correction}  \"\n",
    "      f\"threshold(eta*lambda_max(P^-1 H))=2\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_rmsprop_mlp_cifar10_rodavg.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# RMSProp on the MLP: time-averaged rod flow against central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "RMSProp on the MLP, as in `experiment_rmsprop_mlp_cifar10`, with midpoint rod flow and central flow only. An observer averages the rod's extent matrix over windows of growing length (`avg_windows`, from `avg_start_iter`) and compares the average with central flow's covariance. It also measures how fast the rod's axis turns, against the linear turning law. The runs place the window where two or three eigenvalues are critical (k = 2 or 3).\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_rmsprop_mlp_cifar10_rodavg.ipynb rmsprop_rodavg_k2.ipynb -f params/rmsprop_rodavg_k2.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/rmsprop_rodavg_k2.yaml` | Figures 25 and 32 | 29 min |\n",
    "| `params/rmsprop_rodavg_k3.yaml` | Figure 25 | 40 min |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "class MLP(nn.Module):\n",
    "    \"\"\"\n",
    "    Three-layer MLP, input -> hidden -> hidden -> output, with Swish (SiLU)\n",
    "    activations.  The width is hidden_dim from the configuration cell (50 for\n",
    "    this family); the default argument is never used.\n",
    "    \"\"\"\n",
    "    def __init__(self, input_dim=3072, hidden_dim=200, output_dim=10):\n",
    "        super().__init__()\n",
    "        self.flatten = nn.Flatten()\n",
    "        self.layer1 = nn.Linear(input_dim, hidden_dim)\n",
    "        self.layer2 = nn.Linear(hidden_dim, hidden_dim)\n",
    "        self.layer3 = nn.Linear(hidden_dim, output_dim)\n",
    "        self.activation = nn.SiLU()  # Swish activation\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.flatten(x)\n",
    "        x = self.activation(self.layer1(x))\n",
    "        x = self.activation(self.layer2(x))\n",
    "        x = self.layer3(x)\n",
    "        return x"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples and hidden_dim cannot be overridden with --params: edit a copy of\n",
    "# the notebook.  (Wording note: this cell must never contain the two\n",
    "# hyperparameter marker literals together -- modal_run.sanitize() tags the\n",
    "# FIRST code cell containing both, and papermill would inject overrides here\n",
    "# instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "input_dim = 3 * 32 * 32  # 3072\n",
    "hidden_dim = 50\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = MLP(input_dim, hidden_dim, output_dim).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP and the CNN families): the figure titles, the\n",
    "# eigensolver's HVP batching (-1 = LOBPCG's whole block in one vmap; the CNN\n",
    "# family runs 1) and the architecture's own npz keys.\n",
    "ARCH_NAME = 'MLP'\n",
    "EIG_CHUNK = -1\n",
    "ARCH_EXPORT = dict(arch=np.array('mlp'), hidden_dim=int(hidden_dim))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_onehot)])\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=[Examples(inputs=X, labels=y_index)])\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## RMSProp: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  RMSProp (paper section \"RMSProp\", eq:rmsprop):\n",
    "$\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - \\eta P_{t+1}^{-1}\\nabla L(w_t)$, $P(\\nu) = \\operatorname{diag}(\\sqrt\\nu) + \\epsilon I$.\n",
    "Only the position has rod structure; $\\bar\\nu$ is a smooth auxiliary variable.\n",
    "The effective sharpness is $\\eta\\lambda_{\\max}(P^{-1}H)$ (the pencil $(H, P)$,\n",
    "$U^\\top PU = I$) against $S^\\star = 2$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar w} = -\\eta P(\\bar\\nu^+)^{-1}\\nabla L$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$.\n",
    "* **midpoint rod flow (mp-rod)** -- eq:rmsprop-rodflow:\n",
    "  $\\dot{\\bar w} = -\\eta P^{-1}\\bar g$, $\\dot\\delta = \\eta P^{-1}\\llbracket g\\rrbracket - 2\\delta$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2} - \\bar\\nu]$,\n",
    "  at the frozen $P(\\bar\\nu^+)$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- eq:rmsprop-endpoint: the literal pair\n",
    "  $(w, w')$ with one shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$;\n",
    "  the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- eq:rmsprop-central and appendix F (eq:rmsprop-pds): the\n",
    "  multiplier reaches the constraint $\\lambda_{\\max}(P^{-1}H) \\le 2/\\eta$\n",
    "  through the position row and through $\\dot{\\bar\\nu}$; the two-route\n",
    "  velocity-level SDCP is Adam's program at $\\beta_1 = 0$; the share of the\n",
    "  preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "The self-checks run at import time: rod rate $D\\lambda - 2$ per mode, the\n",
    "pair's unit step is the RMSProp map, pair $\\equiv$ midpoint rows, the floor is\n",
    "antisymmetric, the central program linearises the exact gap at\n",
    "$O(\\mathrm{d}t^2)$, reduces to gradient descent's at $\\beta_2 = 1$, slides at\n",
    "$O(\\mathrm{d}t)$ with both routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# RMSPROP -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# RMSProp (paper section \"RMSProp\", eq:rmsprop), epsilon outside the root:\n",
    "#     nu+ = b2 nu + (1-b2) g^2,   w+ = w - eta g / (sqrt(nu+) + eps),\n",
    "# nu seeded at g0^2 (no bias correction; bias_correction = 1 turns it on, which\n",
    "# is Adam at beta1 = 0).  The effective sharpness is lambda_max(P^-1 H) with\n",
    "# P = (sqrt(nu)+eps)/eta (the eigensolver's pencil, U^T P U = I), i.e.\n",
    "# eta lambda_max(P(nu)^-1 H), against S* = 2.  The figures plot the preconditioned\n",
    "# sharpness itself, lambda_1(P^-1/2 H P^-1/2) with P = P(nu), against 2/eta\n",
    "# (sharp_plot_over_eta; Eric, 2026-10-25).  Only the position has rod\n",
    "# structure: nubar is a smooth auxiliary variable fed gbar^2 + [[g]]^2.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='rmsprop', name='RMSProp',\n",
    "    has_momentum=False,     # the state is (w, nu); the rod is delta alone\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(P^{-1/2}HP^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,   # the figures divide the effective eigenvalues and S* by eta\n",
    "    sharp_units='eta*lambda_max(P(nu)^-1 H)',\n",
    "    thr_formula='2 on eta*lambda_max(P^-1 H)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta2=float(beta2), epsilon=float(epsilon),\n",
    "                bias_correction=int(bias_correction), nu_floor=float(nu_floor))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def _bc2(t, hp):\n",
    "    return 1.0 - hp['beta2'] ** (t + 1) if hp['bias_correction'] else 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (sqrt(nu/bc2) + eps) = eta P^-1, elementwise.\"\"\"\n",
    "    return hp['eta'] / (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon'])\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units, eta lambda(P^-1 H) = 2.\"\"\"\n",
    "    return 2.0, 2.0\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns eta lambda(P(nu)^-1 H).\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: g0^2 (RMSProp's seeding), zero with bias correction.\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One RMSProp step from (w, nu) with gradient g at w (eq:rmsprop).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    return w - _D(nu1, t, hp) * g, None, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field (paper eq:rmsprop-rodflow): dnubar/dt = (1-b2)(<g^2> - nubar)\n",
    "    with <g^2> = gbar^2 + [[g]]^2, and dwbar/dt = -eta P(nubar+)^-1 g with the\n",
    "    position row reading the UPDATED second moment (the map's own ordering).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * g\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, None, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (eq:rmsprop-rodflow):\n",
    "        ddelta/dt = eta P(nubar+)^-1 [[g]] - 2 delta.\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    return -2.0 * u_pos + _D(nu_plus, t, hp) * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of effective sharpness: eta lambda(P^-1 H) - 2.\"\"\"\n",
    "    return np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the two rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _rmsprop_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                       eta, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the RMSPROP CENTRAL FLOW (paper section\n",
    "    \"RMSProp\" of \"Central Flow and Edge Coupling\", eq:rmsprop-central, and\n",
    "    appendix F, eq:rmsprop-pds): Sigma = U X U^T on the critical face of the\n",
    "    pencil (H(wbar), P(nubar)), U^T P U = I,\n",
    "\n",
    "        dwbar/dt  = -eta P^-1 ( grad L + (1/2) T[Sigma] ),\n",
    "        dnubar/dt = (1-b2) ( grad L^2 + diag((HU) X (HU)^T) - nubar ),\n",
    "\n",
    "    the multiplier reaching the constraint lambda_max(P^-1 H) <= 2/eta through\n",
    "    the position row (B_m ~ dt) and through nubar (B_nu ~ dt (1-b2)).  The\n",
    "    end-of-substep gap linearised at (wbar, nubar) with U fixed:\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt/2 * [ <grad H_ij, D+ grad H_kl> ]\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]\n",
    "        SDCP(A, B_m + B_nu),\n",
    "\n",
    "    the Adam program at beta1 = 0.  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * 0.5) * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T)\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b2 = hp['beta2']\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _rmsprop_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, _bc2(t, hp), dt,\n",
    "        hp['eta'], b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma forces.\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    return (w + dt * (wdot - 0.5 * info['D_plus'] * T_Sigma), None,\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') with ONE shared second\n",
    "    moment nubar (paper eq:rmsprop-endpoint: dnubar/dt = (1-b2)[(g^2 + g'^2)/2 - nubar]),\n",
    "    dw/dt = -(w - [w' - eta P(nubar+)^-1 grad L(w')]) and its mirror.  Pushed\n",
    "    through (wbar, delta) it is the midpoint rows at the shared nu+ exactly\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.w_m, self.nu = z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus, nu):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d, nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        b2 = hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        vw_p = (self.w_m - Dp * gm) - self.w_p\n",
    "        vw_m = (self.w_p - Dp * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b2=0.99, eps=1e-8, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is d lambda - 2 per mode with a diagonal D = d (nu frozen);\n",
    "    (b) EndpointPair.step at dt = 1 is the RMSProp map on the pair;  (c) the pair\n",
    "    at dt = 0.1 (500 substeps, non-quadratic loss) equals the midpoint rows at\n",
    "    the shared nu+;  (d) the floor is antisymmetric (centre and nu untouched);\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30)\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)\n",
    "        for lam_eff in (0.5, 1.5, 1.99, 2.1):\n",
    "            f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam_eff / d], dtype=f64),\n",
    "                                 None, nu1, dict(hp, beta2=1.0), 0, gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (lam_eff - 2.0)))\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 1.9 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta)\n",
    "    g0 = gL(w0)\n",
    "    nu1 = b2 * nu0 + (1.0 - b2) * g0 * g0\n",
    "    w1 = w0 - _D(nu1, 0, hp) * g0\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nup = b2 * pair.nu + (1.0 - b2) * g2\n",
    "        Dp = _D(nup, 0, hp)\n",
    "        tp, tm = pair.w_m - Dp * gm, pair.w_p - Dp * gp\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, tp), (pair.w_m, tm), (pair.nu, nup)):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    wb, dl, nb = 0.5 * (w1 + w0), 0.5 * (w1 - w0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(dl.norm())\n",
    "        dw, _, dnu = stable_field(gbar, None, nb, hp, 0, h_amp=h)\n",
    "        f_pos, _ = rod_field(dl / amp, None, h / amp, None, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, nb, dl = wb + dt * dw, advance_nu(nb, dnu, dt, hp), dl + dt * amp * f_pos\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.nu_centre(), nb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    c0, nu0_ = pair.centre().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()), float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0, nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The RMSProp central substep on the toy L = (1/2) lam0(y,z) x^2 - f_y y - f_z z,\n",
    "    P = (sqrt(nu)+eps)/eta elementwise: on the slice x = 0 the pencil has the\n",
    "    single mode u = e_x/sqrt(P_x), nu_x fed only by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2), |dG/dX - B|/B = O(dt);\n",
    "      (b) GD LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) is GD's program;\n",
    "      (c) SLIDING with both routes on: X tracks the two-route closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "    lam0 = lambda y, z, lam00: lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(v, b2, e):\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        return vdot_free, D_plus, -D_plus * gradL\n",
    "\n",
    "    def program(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        return _rmsprop_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                                  eta, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * D_plus * T_sig)\n",
    "        return v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return float(X[0, 0]), v_new, y_new, z_new, float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0])\n",
    "\n",
    "    def block_gap(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0 + 0.05, z0, v0.clone()\n",
    "        xv, _, _, _, A_, Bm_, Bv_ = substep(y, z, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_gd = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    for dt in (0.1, 0.02):\n",
    "        yy, zz = 1.2 - 0.5 * kappa * z0 * z0, z0\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, v_gd, dt, 1.0, e_b, lam00_b)\n",
    "        g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "        A_raw = thr / eta - lam0(yy, zz, lam00_b) - dt * float(g_raw @ (-eta * gradL))\n",
    "        B_raw = dt * 0.5 * eta * float(g_raw @ g_raw)\n",
    "        X_raw = max(0.0, -A_raw / B_raw)\n",
    "        assert X_raw > 0.0\n",
    "        worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                      abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0, z0, v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, v)\n",
    "            xv, v, y, z = substep(y, z, v, dt, b2c, eps, lam00)[:4]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, v = y0, z0, v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, v, y, z = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=False)[:4]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-2, rel_solver     # the cone solver's own accuracy on this toy (4.6e-3 measured)\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (RMSProp): rate == D lambda - 2 per mode {_r[0]:.1e};  endpoint unit step == RMSProp map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at the shared nu+ {_r[2]:.1e} rel;  \"\n",
    "      f\"antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} \"\n",
    "      f\"(second order);  |dG/dX - B|/B {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (first);  \"\n",
    "      f\"B_nu share {_c[2][0.1]:.2f} at 1-b2={1 - _c[7]:.1e}\")\n",
    "print(f\"                                 (b) GD limit (b2=1, D=eta) {_c[3]:.1e};  (c) sliding at 1-b2={1 - _c[8]:.1e}: \"\n",
    "      f\"median |X - X_vel|/X_vel {_c[4][0.1]:.1e} / {_c[4][0.02]:.1e} / {_c[4][0.005]:.1e}, max gap \"\n",
    "      f\"{_c[5][0.1]:.1e} / {_c[5][0.02]:.1e} / {_c[5][0.005]:.1e};  (d) k=1 closed form vs SDCPSolver {_c[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (RMSProp with cross entropy:\n",
    "#          not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# nu <- b2 nu + (1-b2) g^2,  w <- w - eta g / (sqrt(nu) + eps),  nu_0 = g_0^2\n",
    "# (no bias correction; epsilon outside the root).  Threshold on\n",
    "# eta * lambda_max(P^-1 H), P = (sqrt(nu) + eps)/eta:  2.\n",
    "beta2              = 0.99\n",
    "epsilon            = 1e-8\n",
    "bias_correction    = 0          # 0 = nu seeded at g_0^2 (RMSProp); 1 = Adam's bc2 = 1-b2^t with nu_0 = 0\n",
    "nu_floor           = 1e-16      # clamp on nu (float64 flow state; keeps D finite)\n",
    "# The effective sharpness at t = 0 is 1.026e5 * eta (exactly linear in eta).\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-13; archive/THEORY.md,\n",
    "# rmsprop-tc-5000; paper tab:probes):\n",
    "#     eta = 1e-5  t_c 800      eta = 5e-6  t_c 1000\n",
    "#     eta = 2e-6  t_c 2500     eta = 1e-6  t_c 6400\n",
    "# Only eta <= 2e-6 leaves room for a handoff 2000 iterations before the crossing.\n",
    "learning_rate      = 2e-6       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "# THE ROD-AVERAGING WINDOWS sit past the crossings, on a critical face of fixed\n",
    "# dimension (the -rodavg-canon-k2probe run, 2026-09-29, after the eigensolver fix:\n",
    "# handoff 5200, central_rank 4, to 9500): lambda_1 crosses at 2500; the central flow\n",
    "# holds EXACTLY two modes at 2.000 from 5200 to ~7600 (its lambda_3 1.925 at 5200,\n",
    "# 1.974 at 6700, 1.998 at 7700) and three from ~8200 (lambda_4 1.853 at 9200, below\n",
    "# the 1.95 band).  The discrete and rod ladders sit a few 0.01 above 2 on the same modes.\n",
    "#   k = 2 (the default): handoff 5200, averaging 5500-7500; cvxpy every substep -- A100\n",
    "#   k = 3: the face from ~8200.  The central-only probe runs/experiment_rmsprop_mlp_cifar10-k3probe\n",
    "#         (7900-14000) shows lambda_4 creeping up without being held: -0.10 at 10000, -0.06 at\n",
    "#         10500, -0.01 at 12000, -0.005 at 13900; so the span stops at 10500.\n",
    "#         Windows to 500, spelled out in bash as W=\"[1,$(seq -s, 10 10 500)]\":\n",
    "#     --params \"warmup_iterations=7900,n_iterations=10501,avg_start_iter=8400,central_rank=4,avg_windows=$W\"\n",
    "#         (run -canon-k3-lin500: 0.7 h on an A100, T_sat 500 with 4 blocks; the third held\n",
    "#          mode carries only 0.9 % of tr Sigma_central)\n",
    "#   k = 1 (a control only): --params \"warmup_iterations=500,n_iterations=4801,avg_start_iter=3000,central_rank=2\"\n",
    "# n_iterations is one past the last averaged iteration: a block's last flip\n",
    "# a_{t1-1} is recorded at iteration t1, which must exist.\n",
    "n_iterations       = 7501\n",
    "warmup_iterations  = 5200       # t_h + 1: the flows start from the pair (t_h, t_h + 1), on the two-mode face\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre in (wbar, nubar))     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored      blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored          purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP      red\n",
    "arms               = 'mprod+central'   # the rod-averaging notebooks: the rod flow and the central flow\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 3          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy;\n",
    "                                # one above the face's dimension (4 for the k = 3 window)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-10      # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- the time average (the rod-averaging cells 16-17) --------------------------\n",
    "# Blocks [t0, t0 + T) from avg_start_iter, one per window T and position; the\n",
    "# discrete flip a_t, the rod flow's delta and the central flow's Sigma (at each\n",
    "# block's midpoint) projected on the discrete arm's top-avg_m eigenvectors\n",
    "# (orthonormalised: the pencil's are P-orthonormal), frozen at t0.  Windows need not\n",
    "# divide anything; the longest with >= 3 blocks is the table's \"saturated\" one.\n",
    "avg_start_iter     = 5500       # >= warmup_iterations: 300 iterations for the rod to settle\n",
    "avg_windows        = [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250]\n",
    "                                # linear, every 10 iterations to 250 (Eric, 2026-10-01): every run's PR has\n",
    "                                # made 90 % of its rise by T = 79-190 and is flat beyond 250\n",
    "avg_m              = 5          # the frozen basis; <= n_eig\n",
    "closure_horizon    = 200        # cell 17's closed (v, gamma~) system: each integrated prediction runs this many\n",
    "                                # iterations from the measured pair (2026-10-06)\n",
    "closure_every      = 100        # a new prediction opens every this many iterations (two open at a time)\n",
    "k_label            = None       # arms without 'central': the window's number of critical eigenvalues, read off a\n",
    "                                # central-flow run of the same configuration (its rank, rodavg.npz k_label); a label only\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta2={beta2}  epsilon={epsilon}  bias_correction={bias_correction}  \"\n",
    "      f\"threshold(eta*lambda_max(P^-1 H))=2\")\n",
    "print(f\"avg_start_iter={avg_start_iter}  avg_windows={avg_windows}  avg_m={avg_m}\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-md",
   "metadata": {},
   "source": [
    "## Time averaging and turning: the observer\n",
    "\n",
    "`lockstep_hook(event, **kw)` is called by the shared lockstep (the canonical\n",
    "cell, unchanged apart from its five guarded call sites) and writes only `AVG`.\n",
    "The blocks, the three projected objects and the turning series are documented\n",
    "at the top of the cell.  It runs its own self-tests at import: BW, PR, the\n",
    "top-$k$ cosine, the small-angle arc, and a vector turning in a plane whose\n",
    "window average climbs from PR 1 to 2.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-observer",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME AVERAGING AND TURNING -- the observer the lockstep calls (lockstep_hook)\n",
    "# =============================================================================\n",
    "# Shared by the rod-averaging notebooks.  The lockstep (the canonical cell,\n",
    "# unchanged) calls lockstep_hook(event, **kw) at five points; the hook reads the\n",
    "# discrete, rod-flow and central-flow state and writes only AVG.  Hyperparameters\n",
    "# are read at call time (the lockstep resolves hp, loss_fn, ... below papermill).\n",
    "#\n",
    "#   'disc'             every iteration: a_{t-1} (eq:decomp), the discrete basis at the cadence\n",
    "#   'rod_substep'      every rod-flow substep: delta, the rod's position half-difference\n",
    "#   'central_substep'  every central-flow substep: X_ce on crit_U (Sigma_central = U X U^T)\n",
    "#   'arm_cadence'      each arm's eigensolve: the turning law's predictions for the rod\n",
    "#   'iter_end'         closes blocks, captures Sigma_central at block midpoints\n",
    "#\n",
    "# Blocks: for each window T in avg_windows, consecutive non-overlapping blocks\n",
    "# [t0, t0 + T) from avg_start_iter.  Each block freezes the discrete arm's latest\n",
    "# top-avg_m eigenbasis U_f at t0; all three sources are projected on it:\n",
    "#   discrete   <a_t (x) a_t>_T          one sample per iteration\n",
    "#   rod flow   <delta (x) delta>_T      every substep, weight dt (one iteration = unit flow time)\n",
    "#   central    Sigma_central(t0 + floor(T/2)), the block's midpoint (section 8's\n",
    "#              Sigma_central(t) = (1/T) int_{t-T/2}^{t+T/2} Sigma_rod)\n",
    "# What falls outside U_f is kept as each source's leak.  No integer k enters:\n",
    "# k labels a run (the central flow's rank over the averaging span), nothing more.\n",
    "import math\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "# ---- metrics on m x m PSD blocks --------------------------------------------\n",
    "def _sym(A):\n",
    "    A = np.asarray(A, dtype=float)\n",
    "    return 0.5 * (A + A.T)\n",
    "\n",
    "\n",
    "def _psd_eig(A):\n",
    "    e, V = np.linalg.eigh(_sym(A))\n",
    "    return np.clip(e, 0.0, None)[::-1], V[:, ::-1]\n",
    "\n",
    "\n",
    "def _psd_sqrt(A):\n",
    "    e, V = _psd_eig(A)\n",
    "    return (V * np.sqrt(e)) @ V.T\n",
    "\n",
    "\n",
    "def bw_distance(A, B):\n",
    "    \"\"\"Bures-Wasserstein distance: d^2 = tr A + tr B - 2 tr (A^1/2 B A^1/2)^1/2.\"\"\"\n",
    "    rA = _psd_sqrt(A)\n",
    "    cross = float(np.trace(_psd_sqrt(rA @ _sym(B) @ rA)))\n",
    "    return math.sqrt(max(float(np.trace(A)) + float(np.trace(B)) - 2.0 * cross, 0.0))\n",
    "\n",
    "\n",
    "def bw_normalized(A, B):\n",
    "    \"\"\"d_BW(A, B) / sqrt(tr B): zero iff A = B; |sqrt(r) - 1| when A = r B.\"\"\"\n",
    "    trB = float(np.trace(B))\n",
    "    return bw_distance(A, B) / math.sqrt(trB) if trB > 0 else float('nan')\n",
    "\n",
    "\n",
    "def participation_ratio(A):\n",
    "    \"\"\"PR = (tr A)^2 / tr A^2 (appendix A).\"\"\"\n",
    "    e = _psd_eig(A)[0]\n",
    "    s2 = float((e * e).sum())\n",
    "    return float(e.sum()) ** 2 / s2 if s2 > 0 else float('nan')\n",
    "\n",
    "\n",
    "def top_cos(A, B, k):\n",
    "    \"\"\"Smallest principal-angle cosine between the top-k eigenspaces of A and B; NaN when\n",
    "    either has rank below k (its top-k space would hold an arbitrary null vector).\"\"\"\n",
    "    k = int(k)\n",
    "    if k < 1 or num_rank(_psd_eig(A)[0]) < k or num_rank(_psd_eig(B)[0]) < k:\n",
    "        return float('nan')\n",
    "    Va, Vb = _psd_eig(A)[1][:, :k], _psd_eig(B)[1][:, :k]\n",
    "    return float(np.clip(np.linalg.svd(Va.T @ Vb, compute_uv=False), 0.0, 1.0).min())\n",
    "\n",
    "\n",
    "def num_rank(e, rtol=1e-3):\n",
    "    e = np.asarray(e, dtype=float)\n",
    "    return int((e > rtol * e.max()).sum()) if e.size and e.max() > 0 else 0\n",
    "\n",
    "\n",
    "def _unit_d(x):\n",
    "    n = float(x.norm())\n",
    "    return x / n if n > 0 else x\n",
    "\n",
    "\n",
    "def _angle(u, v):\n",
    "    \"\"\"The unsigned angle between two lines (radians), robust at small angles.\"\"\"\n",
    "    c = abs(float(u @ v))\n",
    "    s = float((v - (u @ v) * u).norm()) if float(u.norm()) > 0 else 0.0\n",
    "    return math.atan2(s, c)\n",
    "\n",
    "\n",
    "# ---- the blocks ---------------------------------------------------------------\n",
    "class WindowBank:\n",
    "    \"\"\"Every window's blocks, and the per-iteration turning series.\"\"\"\n",
    "\n",
    "    SOURCES = ('disc', 'rod')\n",
    "    # the blocks also average the two-cycle image of gamma, -(eta/2) P^-1 gamma (two_cycle_image), beside delta\n",
    "    BLOCK_SOURCES = ('disc', 'rod', 'disc_eq', 'rod_eq')\n",
    "\n",
    "    def __init__(self, windows, start, m):\n",
    "        self.windows = [int(W) for W in windows]\n",
    "        self.start, self.m = int(start), int(m)\n",
    "        self.open = {W: [] for W in self.windows}\n",
    "        self.rows = {W: [] for W in self.windows}      # closed blocks: dicts of m x m matrices\n",
    "        self.U = None                                   # the discrete top-m basis, sign-gauged\n",
    "        self.a_last = None                              # a_{t-2}, for the discrete turning angle\n",
    "        self.v_last = None                              # the rod axis at the previous substep\n",
    "        self.arc = 0.0                                  # the rod axis' arc length this iteration\n",
    "        self.central = None                             # the last central substep's (X, U, scale)\n",
    "        self.eig_probe = None                           # lookahead optimizers: the rod's own solve at thetabar\n",
    "        self.ghat_prev = None                           # the discrete momentum half-difference, one step back\n",
    "        self.arc_full = 0.0                             # the full linear law's predicted arc this iteration\n",
    "        # the full linear law per iteration over the averaging span: rod (predicted arc in\n",
    "        # iteration t, beside turn['rod'][t]) and discrete (predicted angle a_{t-1} -> a_t,\n",
    "        # beside turn['disc'][t])\n",
    "        self.full = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.k_central = []                             # the central flow's rank at each capture\n",
    "        self.turn = dict(rod=np.full(int(n_iterations), np.nan), disc=np.full(int(n_iterations), np.nan))\n",
    "        self.coord = dict(rod=np.full((int(n_iterations), self.m), np.nan),\n",
    "                          disc=np.full((int(n_iterations), self.m), np.nan))\n",
    "        self.pred = dict(t=[], lin=[], slow=[], std_v=[], share=[], disc_t=[], disc_lin=[])\n",
    "        # the closed (v, gamma~) system (lin_rows, Closure, two_cycle_image below), over the span\n",
    "        _n = int(n_iterations)\n",
    "        self.clos = {s: Closure(globals().get('closure_horizon', 200), globals().get('closure_every', 100))\n",
    "                     for s in self.SOURCES}\n",
    "        # instantaneous gamma~ row, per iteration: |measured change|, |predicted change|, |difference|, |gamma~|\n",
    "        self.inst = {s: {k: np.full(_n, np.nan) for k in ('meas', 'pred', 'err', 'gt')} for s in self.SOURCES}\n",
    "        # the two-cycle relation, per iteration: |delta_2c| / |delta| and cos(delta_2c, delta), delta_2c the\n",
    "        # position extent a two-cycle pairs with the measured gamma; and delta_2c / |delta| on the basis\n",
    "        self.tc = {s: dict(ratio=np.full(_n, np.nan), cos=np.full(_n, np.nan)) for s in self.SOURCES}\n",
    "        self.rod_ctx = None                              # (c, nu, gbar, s) at the rod's last substep\n",
    "        self.rod_last = None                             # (delta, gamma, H phi) at the rod's last substep\n",
    "        self.rod_pend = None                             # (gamma~, predicted increment over the next substep)\n",
    "        self.gacc = None                                 # this iteration's [measured, predicted] gamma~ change\n",
    "        self.disc_pend = None                            # (index, gamma~, the map's predicted gamma~ there)\n",
    "\n",
    "    # -- the basis: the discrete arm's top-m cadence eigenvectors, orthonormalised (a\n",
    "    # preconditioned eigensolve -- RMSProp, Adam -- returns P-orthonormal right\n",
    "    # eigenvectors of P^-1 H, and every projection below is Euclidean), then rotated\n",
    "    # inside their span onto the previous basis (orthogonal Procrustes).  On a critical\n",
    "    # face the pinned eigenvalues are degenerate and the solver returns an arbitrary\n",
    "    # rotation of the face; the aligned basis keeps the coordinate series continuous.\n",
    "    # Every block metric is invariant to the basis inside the span.\n",
    "    def set_basis(self, U):\n",
    "        Un = ortho_track(U.detach().double(), self.m).clone()\n",
    "        if self.U is not None:\n",
    "            P, _, Qt = torch.linalg.svd(Un.T @ self.U)\n",
    "            Un = Un @ (P @ Qt)\n",
    "        self.U = Un\n",
    "\n",
    "    def open_blocks(self, t):\n",
    "        if self.U is None or t < self.start:\n",
    "            return\n",
    "        for W in self.windows:\n",
    "            # the discrete a_{t0+W-1} arrives at iteration t0 + W, which must exist\n",
    "            if (t - self.start) % W == 0 and t + W <= int(n_iterations) - 1:\n",
    "                self.open[W].append(dict(t0=t, t1=t + W, t_mid=t + W // 2, U=self.U,\n",
    "                                         S={s: np.zeros((self.m, self.m)) for s in self.BLOCK_SOURCES},\n",
    "                                         tot={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         wsum={s: 0.0 for s in self.BLOCK_SOURCES},\n",
    "                                         S_central=None, central_full=float('nan'), contact=False))\n",
    "\n",
    "    def add(self, src, idx, v, weight):\n",
    "        \"\"\"Route one sample (a vector, flow dtype or float32) to the blocks holding index idx.\"\"\"\n",
    "        vd = None\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t0'] <= idx < b['t1']:\n",
    "                    if vd is None:\n",
    "                        vd = v.detach().double()\n",
    "                    c = (b['U'].T @ vd).cpu().numpy()\n",
    "                    b['S'][src] += weight * np.outer(c, c)\n",
    "                    b['tot'][src] += weight * float(vd @ vd)\n",
    "                    b['wsum'][src] += weight\n",
    "\n",
    "    def capture_central(self, t):\n",
    "        for W in self.windows:\n",
    "            for b in self.open[W]:\n",
    "                if b['t_mid'] != t or b['S_central'] is not None:\n",
    "                    continue\n",
    "                b['S_central'] = np.zeros((self.m, self.m))\n",
    "                if self.central is not None:\n",
    "                    X, Uc, scale = self.central\n",
    "                    Xd, Ucd = X.detach().double(), Uc.detach().double()\n",
    "                    R = (b['U'].T @ Ucd)                                # m x k\n",
    "                    b['S_central'] = (R @ Xd @ R.T).cpu().numpy() * scale ** 2\n",
    "                    b['central_full'] = float((Xd * (Ucd.T @ Ucd)).sum()) * scale ** 2\n",
    "                    b['contact'] = bool(float(torch.diagonal(Xd).sum()) > 0.0)\n",
    "                    self.k_central.append(num_rank(torch.linalg.eigvalsh(Xd).cpu().numpy()))\n",
    "                else:\n",
    "                    b['central_full'] = 0.0\n",
    "\n",
    "    def close_blocks(self, t):\n",
    "        for W in self.windows:\n",
    "            keep = []\n",
    "            for b in self.open[W]:\n",
    "                if b['t1'] > t:\n",
    "                    keep.append(b)\n",
    "                    continue\n",
    "                row = dict(t0=b['t0'], t1=b['t1'], t_mid=b['t_mid'], contact=b['contact'])\n",
    "                for s in self.BLOCK_SOURCES:\n",
    "                    ws = b['wsum'][s]\n",
    "                    row[f'S_{s}'] = b['S'][s] / ws if ws > 0 else np.full((self.m, self.m), np.nan)\n",
    "                    row[f'leak_{s}'] = 1.0 - float(np.trace(b['S'][s])) / b['tot'][s] if b['tot'][s] > 0 else float('nan')\n",
    "                    row[f'n_{s}'] = ws\n",
    "                row['S_central'] = b['S_central'] if b['S_central'] is not None else np.full((self.m, self.m), np.nan)\n",
    "                trf = b['central_full']\n",
    "                row['leak_central'] = (1.0 - float(np.trace(row['S_central'])) / trf) if trf > 0 else float('nan')\n",
    "                self.rows[W].append(row)\n",
    "            self.open[W] = keep\n",
    "\n",
    "    def k_label(self):\n",
    "        return int(np.median(self.k_central)) if self.k_central else 0\n",
    "\n",
    "\n",
    "# ---- the turning law, for every optimizer ------------------------------------------\n",
    "# The rod's axis v turns at ||(mu(M) v)_perp|| (eq:turning-law; appendix H for the\n",
    "# momentum members): M the operator whose eigenvalues the eigensolve returns -- H, or\n",
    "# P^-1 H for the pencil of RMSProp and Adam (P = precond's vector) -- and mu =\n",
    "# rod_slow_root on them in the plotted units.  To first order near the edge this is\n",
    "# s ||(M v)_perp||, s = d mu / d lambda at the raw threshold S_star: eta for GD and\n",
    "# heavy ball, 1 for RMSProp and Adam (their pencil carries eta), and\n",
    "# (1-b)(1+2b)^2/(1+3b) eta for Nesterov.  M acts where the rod reads its jump,\n",
    "# probe_centre (the lookahead thetabar for Nesterov, the centre otherwise).\n",
    "_SLOPE = {}\n",
    "\n",
    "\n",
    "def turn_slope():\n",
    "    \"\"\"s = d mu / d lambda (raw units) at S_star, a central difference of rod_slow_root.\"\"\"\n",
    "    if 'v' not in _SLOPE:\n",
    "        h = 1e-7 * float(S_star)       # heavy ball's root branches 7e-4 below S*: keep h well inside\n",
    "        mu = lambda x: float(np.real(np.ravel(rod_slow_root(effective(np.array([x]), hp), hp))[0]))\n",
    "        _SLOPE['v'] = (mu(float(S_star) + h) - mu(float(S_star) - h)) / (2.0 * h)\n",
    "    return _SLOPE['v']\n",
    "\n",
    "\n",
    "# ---- the full linear law: the rows themselves, nothing slaved --------------------------\n",
    "# The first-order and slow-manifold laws above assume the momentum half-difference gamma\n",
    "# is slaved to delta (one real rate per mode).  For heavy ball / Adam the rod block's two\n",
    "# rates are 0 and -(1-beta) at S* and go complex just below it, so that fails there.  The\n",
    "# full linear law keeps the whole (delta, gamma) state: the optimizer's own rod rows\n",
    "# (rod_field) with the odd jump linearised, [[g]] = H(c) phi, phi = probe_axis(delta, gamma),\n",
    "# at the gradient point c.  The rod's axis then turns at ||(ddelta/dt)_perp|| / ||delta||.\n",
    "# At dt = 1 the same rows are the map on the flip pair (z + F(z) = -T_lin z, every flow\n",
    "# cell's self-check), so the discrete flip's next direction is a + F_pos(a, b), b the\n",
    "# momentum flip.  For GD / RMSProp (no gamma) this is the first-order law exactly.\n",
    "def lin_rows(c, u_pos, u_mom, nu, gbar, t, amp=1.0):\n",
    "    \"\"\"Both rows on the pair (u_pos, u_mom), jump linearised, [[g]] = H(c) phi.  The frozen\n",
    "    preconditioner of RMSProp / Adam reads the odd force at amp times the pair (amp = 1: the\n",
    "    pair is at the rod's own amplitude; a unit-normalised prediction passes the measured one).\n",
    "    Returns (f_pos, f_mom or None, H phi).\"\"\"\n",
    "    phi = probe_axis(u_pos, u_mom, hp)\n",
    "    pn = float(phi.norm())\n",
    "    if pn > 0:\n",
    "        Hphi = loss_fn.D(c, 2, (phi / pn).to(c.dtype)).double() * pn\n",
    "    else:\n",
    "        Hphi = torch.zeros_like(u_pos)\n",
    "    f_pos, f_mom = rod_field(u_pos, u_mom, Hphi, None, nu, hp, t, gbar=gbar, h_amp=Hphi * amp)\n",
    "    return f_pos.double(), (f_mom.double() if f_mom is not None else None), Hphi\n",
    "\n",
    "\n",
    "def full_field(c, u_pos, u_mom, nu, gbar, t):\n",
    "    \"\"\"The rows' position field on the pair (u_pos, u_mom), at amplitude, jump linearised.\"\"\"\n",
    "    return lin_rows(c, u_pos, u_mom, nu, gbar, t)[0]\n",
    "\n",
    "\n",
    "# ---- the closed (v, gamma~) system: gamma~ = gamma / ||delta|| (section 8.4) ------------------\n",
    "# Dividing the linear rows by s = ||delta|| gives the pair (v, gamma~) = (delta, gamma)/||delta||;\n",
    "# the products in its gamma~ row come only from that division, so the pair is the direction of\n",
    "# the linear rows.  Three tests, all on the rows lin_rows evaluates:\n",
    "#   instantaneous  the gamma~ row against the measured change of gamma~, every substep (rod) and\n",
    "#                  every iteration (discrete, the map at dt = 1) -- gamma~'s twin of the turning test\n",
    "#   closure        the pair integrated forward from the measured state for closure_horizon\n",
    "#                  iterations, reseeded every closure_every, with H read along the measured centre's\n",
    "#                  path; against the measured axis and gamma~, and against the persistence baseline\n",
    "#                  (how far the measured pair itself moved since the seed).  H frozen at the seed was\n",
    "#                  tried and dropped (2026-10-06): it fails within 10-25 iterations, H moving on the\n",
    "#                  turning time scale (runs/*-closure-k2)\n",
    "#   two-cycle      the position extent a two-cycle pairs with the measured gamma (two_cycle_image),\n",
    "#                  against the measured delta\n",
    "def two_cycle_image(u_mom, nu, gbar, h_amp, t, hpx=None):\n",
    "    \"\"\"The position extent that the rows at rest pair with the momentum extent u_mom.  Every\n",
    "    member's rows are elementwise affine in (delta, gamma, [[g]]) at a frozen preconditioner, so\n",
    "    unit probes give the coefficients; eliminating [[g]] between the rows at rest gives\n",
    "    delta = -(p_gamma - p_jump m_gamma / m_jump) / p_delta * gamma: -eta gamma / 2 for heavy ball\n",
    "    and Nesterov, -D gamma / 2 for Adam, -D gamma / (1 + c) for AdamW.\"\"\"\n",
    "    h = hp if hpx is None else hpx\n",
    "    e, z = torch.ones_like(u_mom), torch.zeros_like(u_mom)\n",
    "    p_d, _ = rod_field(e, z, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_g, m_g = rod_field(z, e, z, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    p_j, m_j = rod_field(z, z, e, None, nu, h, t, gbar=gbar, h_amp=h_amp)\n",
    "    return (-(p_g - p_j * m_g / m_j) / p_d).double() * u_mom.double()\n",
    "\n",
    "\n",
    "class Closure:\n",
    "    \"\"\"The integrated (v, gamma~) predictions for one source ('rod' or 'disc'), H read along the path.\"\"\"\n",
    "\n",
    "    def __init__(self, horizon, every):\n",
    "        self.H, self.every = int(horizon), int(every)\n",
    "        self.live = []                                   # open predictions\n",
    "        self.done = []                                   # closed: dicts of (H+1,) series\n",
    "        self.t0 = []\n",
    "\n",
    "    @staticmethod\n",
    "    def _unit_pair(d, g):\n",
    "        n = float(d.norm())\n",
    "        return d / n, (g / n if g is not None else None)\n",
    "\n",
    "    def seed(self, t0, d, g):\n",
    "        \"\"\"Open a prediction at the measured pair (d, g).\"\"\"\n",
    "        v0, gt0 = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        rec = {k: np.full(self.H + 1, np.nan) for k in ('ang', 'gerr', 'bang', 'bg')}\n",
    "        self.live.append(dict(t0=int(t0), dp=v0.clone(), gp=(gt0.clone() if gt0 is not None else None),\n",
    "                              v0=v0, gt0=gt0, rec=rec))\n",
    "\n",
    "    def advance(self, ctx, step, t):\n",
    "        \"\"\"Euler-advance every open prediction by `step` flow time; ctx = (c, nu, gbar, s), the\n",
    "        measured centre's state where the step reads H.\"\"\"\n",
    "        c, nu, gbar, s = ctx\n",
    "        for p in self.live:\n",
    "            f_pos, f_mom, _ = lin_rows(c, p['dp'], p['gp'], nu, gbar, t, amp=s)\n",
    "            dp = p['dp'] + step * f_pos\n",
    "            gp = p['gp'] + step * f_mom if p['gp'] is not None else None\n",
    "            p['dp'], p['gp'] = self._unit_pair(dp, gp)\n",
    "\n",
    "    def record(self, idx, d, g):\n",
    "        \"\"\"Score every open prediction against the measured pair at index idx; close the full ones.\"\"\"\n",
    "        v, gt = self._unit_pair(d.double(), g.double() if g is not None else None)\n",
    "        keep = []\n",
    "        for p in self.live:\n",
    "            age = int(idx) - p['t0']\n",
    "            if 0 <= age <= self.H:\n",
    "                r = p['rec']\n",
    "                r['ang'][age] = _angle(p['dp'], v)\n",
    "                r['bang'][age] = _angle(p['v0'], v)\n",
    "                if gt is not None and p['gp'] is not None:\n",
    "                    gn = float(gt.norm())\n",
    "                    r['gerr'][age] = float((p['gp'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "                    r['bg'][age] = float((p['gt0'] - gt).norm()) / gn if gn > 0 else float('nan')\n",
    "            if age >= self.H:\n",
    "                self.done.append(p['rec'])\n",
    "                self.t0.append(p['t0'])\n",
    "            else:\n",
    "                keep.append(p)\n",
    "        self.live = keep\n",
    "\n",
    "    def due(self, idx, last):\n",
    "        \"\"\"Whether a prediction opens at index idx (it must close by index `last`).\"\"\"\n",
    "        return (idx >= int(avg_start_iter) and (idx - int(avg_start_iter)) % self.every == 0\n",
    "                and idx + self.H <= last)\n",
    "\n",
    "\n",
    "def perp_norm(c, v, P):\n",
    "    \"\"\"||(M v)_perp|| for a unit float64 v: M = P^-1 H at the point c (H when P is None).\"\"\"\n",
    "    Mv = loss_fn.D(c, 2, v.to(c.dtype)).double()\n",
    "    if P is not None:\n",
    "        Mv = Mv / P.P.double()\n",
    "    return float((Mv - (v @ Mv) * v).norm())\n",
    "\n",
    "\n",
    "def lockstep_hook(event, **kw):\n",
    "    \"\"\"The lockstep's observer: reads state, writes AVG only.\"\"\"\n",
    "    t = kw.get('t')\n",
    "    if event == 'disc':\n",
    "        if kw['lam_eff'] is not None:\n",
    "            AVG.set_basis(kw['U'])\n",
    "        AVG.open_blocks(t)\n",
    "        # the momentum flip b_{t-1} = (-1)^(t-1) (ghat_{t-1} - ghat_t)/2, a_{t-1}'s partner\n",
    "        gh, b = kw['ghat'], None\n",
    "        if gh is not None:\n",
    "            if AVG.ghat_prev is not None:\n",
    "                b = ((-1.0) ** (t - 1)) * 0.5 * (AVG.ghat_prev.double() - gh.double())\n",
    "            AVG.ghat_prev = gh.detach().clone()\n",
    "        a = kw['a']                                     # a_{t-1}\n",
    "        if a is None:\n",
    "            return\n",
    "        ad = a.detach().double()\n",
    "        an = float(ad.norm())\n",
    "        if an <= 0:\n",
    "            return\n",
    "        au = ad / an\n",
    "        if AVG.a_last is not None:\n",
    "            AVG.turn['disc'][t - 1] = _angle(AVG.a_last, au)\n",
    "        AVG.a_last = au\n",
    "        if AVG.U is not None:\n",
    "            AVG.coord['disc'][t - 1] = (AVG.U.T @ au).cpu().numpy()\n",
    "        if t - 1 >= int(avg_start_iter) and (gh is None or b is not None):\n",
    "            # the full linear law: the map's rows at dt = 1 carry (a_{t-1}, b_{t-1}) to a_t\n",
    "            c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "            f_pos, f_mom, Hphi = lin_rows(c, ad, b, kw['nu'], kw['g'], t)\n",
    "            AVG.full['disc'][t] = _angle(au, _unit_d(ad + f_pos))\n",
    "            idx = t - 1\n",
    "            if b is not None:\n",
    "                bd = b.double()\n",
    "                gt = bd / an\n",
    "                # gamma~'s row: the map's prediction for this flip, made one iteration back\n",
    "                if AVG.disc_pend is not None and AVG.disc_pend[0] == idx:\n",
    "                    _, gt_prev, gt_pred = AVG.disc_pend\n",
    "                    AVG.inst['disc']['meas'][idx] = float((gt - gt_prev).norm())\n",
    "                    AVG.inst['disc']['pred'][idx] = float((gt_pred - gt_prev).norm())\n",
    "                    AVG.inst['disc']['err'][idx] = float((gt - gt_pred).norm())\n",
    "                    AVG.inst['disc']['gt'][idx] = float(gt.norm())\n",
    "                AVG.disc_pend = (idx + 1, gt, (bd + f_mom) / float((ad + f_pos).norm()))\n",
    "                # the two-cycle relation\n",
    "                deq = two_cycle_image(bd, kw['nu'], kw['g'], Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['disc']['ratio'][idx] = dqn / an\n",
    "                AVG.tc['disc']['cos'][idx] = float(deq @ ad) / (dqn * an) if dqn > 0 else float('nan')\n",
    "                AVG.add('disc_eq', idx, deq, 1.0)\n",
    "            # the closed system integrated: score, open, then carry every prediction to a_t\n",
    "            cl = AVG.clos['disc']\n",
    "            cl.record(idx, ad, b)\n",
    "            if cl.due(idx, int(n_iterations) - 2):\n",
    "                cl.seed(idx, ad, b)\n",
    "                cl.record(idx, ad, b)\n",
    "            cl.advance((c, kw['nu'], kw['g'], an), 1.0, t)\n",
    "        if t - 1 >= int(warmup_iterations):\n",
    "            AVG.add('disc', t - 1, ad, 1.0)\n",
    "            if kw['lam_eff'] is not None:\n",
    "                # the first-order law on the discrete flip: s ||(M a)_perp|| / ||a|| at the midpoint's\n",
    "                # gradient point, under the preconditioner this step used\n",
    "                c = probe_centre(kw['wbar'], kw['m'], hp)\n",
    "                AVG.pred['disc_t'].append(t)\n",
    "                AVG.pred['disc_lin'].append(turn_slope() * perp_norm(c, au, kw['P']))\n",
    "    elif event == 'rod_substep':\n",
    "        if kw['arm'] != 'mprod':\n",
    "            return\n",
    "        delta, gam = kw['rod'].get_delta_gamma()\n",
    "        delta = delta.detach().double()\n",
    "        gam = gam.detach().double() if gam.numel() > 0 else None\n",
    "        dn = float(delta.norm())\n",
    "        if dn > 0:\n",
    "            v = delta / dn\n",
    "            if AVG.v_last is not None:\n",
    "                AVG.arc += _angle(AVG.v_last, v)\n",
    "            AVG.v_last = v\n",
    "            if t >= int(avg_start_iter):\n",
    "                # the full linear law at this substep's state: ||(ddelta/dt)_perp|| / ||delta|| dt\n",
    "                S = kw['S']\n",
    "                c = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "                gbar = loss_fn.grad_and_value(c)[0] if S.get('nu') is not None else None\n",
    "                f_pos, f_mom, Hphi = lin_rows(c, delta, gam, S.get('nu'), gbar, t)\n",
    "                AVG.arc_full += float((f_pos - (v @ f_pos) * v).norm()) / dn * float(dt)\n",
    "                if gam is not None:\n",
    "                    # gamma~'s row, d gamma~/dt = f_mom/s - (ds/dt / s) gamma~: its prediction for the\n",
    "                    # next substep, and the measured change over the substep just taken\n",
    "                    gt = gam / dn\n",
    "                    if AVG.rod_pend is not None:\n",
    "                        if AVG.gacc is None:\n",
    "                            AVG.gacc = [torch.zeros_like(gt), torch.zeros_like(gt)]\n",
    "                        AVG.gacc[0] += gt - AVG.rod_pend[0]\n",
    "                        AVG.gacc[1] += AVG.rod_pend[1]\n",
    "                    AVG.rod_pend = (gt, float(dt) * (f_mom / dn - (float(v @ f_pos) / dn) * gt))\n",
    "                # the closed system integrated: carry every prediction over the substep just taken,\n",
    "                # H read where the rod read it (the previous substep's state)\n",
    "                if AVG.rod_ctx is not None:\n",
    "                    AVG.clos['rod'].advance(AVG.rod_ctx, float(dt), t)\n",
    "                AVG.rod_ctx = (c, S.get('nu'), gbar, dn)\n",
    "                AVG.rod_last = (delta, gam, Hphi)\n",
    "                if gam is not None:\n",
    "                    # the two-cycle image of gamma, averaged beside delta (same index, same weight)\n",
    "                    AVG.add('rod_eq', t - 1, two_cycle_image(gam, S.get('nu'), gbar, Hphi, t), float(dt))\n",
    "        # iteration t's substeps cover flow time (t-1, t] (the end state is dhat_t's): index\n",
    "        # t-1, the flip a_{t-1} centred at t - 1/2 -- the canonical pairing of cos_a_disc\n",
    "        AVG.add('rod', t - 1, delta, float(dt))\n",
    "    elif event == 'central_substep':\n",
    "        AVG.central = (kw['X'], kw['U'], float(kw['scale'])) if kw['X'] is not None else None\n",
    "    elif event == 'arm_cadence':\n",
    "        if kw['arm'] != 'mprod' or AVG.v_last is None:\n",
    "            return\n",
    "        # the turning law (eq:turning-law) at the rod's gradient point: first order\n",
    "        # s ||(M v)_perp|| (std_v = ||(M v)_perp||, eta std_v(H) for GD), and the slow-manifold\n",
    "        # form ||(mu(M) v_f)_perp|| on the top modes of M at that same point, v_f = U c the\n",
    "        # modal projection of v on their span (c = U^T P v: the pencil's U is P-orthonormal;\n",
    "        # P = I without one), mu from rod_slow_root (for GD eta lambda - 2, the same law in\n",
    "        # the face).  The arm's cadence solve is at the centre; a lookahead optimizer's\n",
    "        # gradient point is thetabar, so the observer runs its own warm-started solve there.\n",
    "        v = AVG.v_last\n",
    "        S = kw['S']\n",
    "        P = kw['P']\n",
    "        c_pt = _E(probe_centre(S['w'], S.get('m'), hp))\n",
    "        std_v = perp_norm(c_pt, v, P)\n",
    "        if OPT['lookahead']:\n",
    "            if AVG.eig_probe is None:\n",
    "                AVG.eig_probe = WarmStartEigSolver(loss_fn, c_pt, initial_neigs=int(kw['U'].shape[1]),\n",
    "                                                   chunk_size=EIG_CHUNK)\n",
    "            eigs_p, U_p, _ = AVG.eig_probe.update(c_pt, P=P)\n",
    "            U, lam_eff = U_p.detach().double(), effective(eigs_p, hp)\n",
    "        else:\n",
    "            U, lam_eff = kw['U'].detach().double(), kw['lam_eff']\n",
    "        c = U.T @ (v * P.P.double() if P is not None else v)\n",
    "        vf = U @ c\n",
    "        # the face share: the Euclidean fraction of the axis in the top modes' span (<= 1)\n",
    "        share = float((ortho_track(U, U.shape[1]).T @ v).norm())\n",
    "        mu = torch.as_tensor(np.real(np.asarray(rod_slow_root(lam_eff.detach().double().cpu().numpy(), hp))),\n",
    "                             dtype=torch.float64, device=U.device)\n",
    "        nf = float(vf.norm())\n",
    "        if nf > 0:\n",
    "            vh = vf / nf\n",
    "            wv = U @ (mu * c) / nf\n",
    "            slow = float((wv - (vh @ wv) * vh).norm())\n",
    "        else:\n",
    "            slow = float('nan')\n",
    "        AVG.pred['t'].append(t)\n",
    "        AVG.pred['lin'].append(turn_slope() * std_v)\n",
    "        AVG.pred['slow'].append(slow)\n",
    "        AVG.pred['std_v'].append(std_v)\n",
    "        AVG.pred['share'].append(share)\n",
    "    elif event == 'iter_end':\n",
    "        if t >= int(warmup_iterations) and AVG.v_last is not None:\n",
    "            AVG.turn['rod'][t] = AVG.arc\n",
    "            if AVG.U is not None:\n",
    "                AVG.coord['rod'][t] = (AVG.U.T @ AVG.v_last).cpu().numpy()\n",
    "        if t >= int(avg_start_iter) and AVG.v_last is not None:\n",
    "            AVG.full['rod'][t] = AVG.arc_full\n",
    "        if t >= int(avg_start_iter) and AVG.rod_last is not None:\n",
    "            delta, gam, Hphi = AVG.rod_last\n",
    "            dn = float(delta.norm())\n",
    "            if gam is not None:\n",
    "                if AVG.gacc is not None:\n",
    "                    AVG.inst['rod']['meas'][t] = float(AVG.gacc[0].norm())\n",
    "                    AVG.inst['rod']['pred'][t] = float(AVG.gacc[1].norm())\n",
    "                    AVG.inst['rod']['err'][t] = float((AVG.gacc[0] - AVG.gacc[1]).norm())\n",
    "                    AVG.inst['rod']['gt'][t] = float(gam.norm()) / dn\n",
    "                c, nu_c, gbar_c, _ = AVG.rod_ctx\n",
    "                deq = two_cycle_image(gam, nu_c, gbar_c, Hphi, t)\n",
    "                dqn = float(deq.norm())\n",
    "                AVG.tc['rod']['ratio'][t] = dqn / dn\n",
    "                AVG.tc['rod']['cos'][t] = float(deq @ delta) / (dqn * dn) if dqn > 0 else float('nan')\n",
    "            cl = AVG.clos['rod']\n",
    "            cl.record(t, delta, gam)\n",
    "            if cl.due(t, int(n_iterations) - 1):\n",
    "                cl.seed(t, delta, gam)\n",
    "                cl.record(t, delta, gam)\n",
    "        AVG.gacc = None\n",
    "        AVG.arc = 0.0\n",
    "        AVG.arc_full = 0.0\n",
    "        AVG.capture_central(t)\n",
    "        AVG.close_blocks(t)\n",
    "\n",
    "\n",
    "# ---- self-tests ----------------------------------------------------------------\n",
    "def _avg_selftest():\n",
    "    rng = np.random.default_rng(0)\n",
    "    G = rng.standard_normal((4, 4))\n",
    "    A = G @ G.T\n",
    "    assert bw_distance(A, A) < 1e-6 * math.sqrt(np.trace(A))\n",
    "    assert abs(bw_normalized(2.25 * A, A) - 0.5) < 1e-6          # |sqrt(r) - 1|\n",
    "    x = rng.standard_normal(4)\n",
    "    assert abs(participation_ratio(np.outer(x, x)) - 1.0) < 1e-9\n",
    "    assert abs(participation_ratio(np.eye(3)) - 3.0) < 1e-9\n",
    "    assert top_cos(A, A, 2) > 1 - 1e-9\n",
    "    # a unit vector turning at a constant rate in a plane: the window average's PR rises to 2\n",
    "    om = 0.05\n",
    "    th = om * np.arange(4000)\n",
    "    prs = []\n",
    "    for W in (1, 10, 100, 1000):\n",
    "        V = np.stack([np.cos(th[:W]), np.sin(th[:W])], 1)\n",
    "        prs.append(participation_ratio(V.T @ V / W))\n",
    "    assert prs[0] < 1.0 + 1e-9 and prs[-1] > 1.95 and all(np.diff(prs) >= -1e-9), prs\n",
    "    u = torch.tensor([1.0, 0.0], dtype=torch.float64)\n",
    "    v = torch.tensor([math.cos(1e-6), math.sin(1e-6)], dtype=torch.float64)\n",
    "    assert abs(_angle(u, v) - 1e-6) < 1e-12\n",
    "    # a P-orthonormal basis (a preconditioned eigensolve's) is orthonormalised, span kept\n",
    "    gen = torch.Generator().manual_seed(0)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(8, 3, dtype=torch.float64, generator=gen))\n",
    "    Pv = torch.rand(8, dtype=torch.float64, generator=gen) + 0.1\n",
    "    bank = WindowBank([1], 0, 3)\n",
    "    bank.set_basis(Q / Pv.sqrt()[:, None])\n",
    "    I3 = torch.eye(3, dtype=torch.float64)\n",
    "    assert float((bank.U.T @ bank.U - I3).abs().max()) < 1e-12\n",
    "    Pr = Q / Pv.sqrt()[:, None]\n",
    "    Pr = Pr @ torch.linalg.solve(Pr.T @ Pr, Pr.T)                   # the projector on the span\n",
    "    assert float((Pr @ bank.U - bank.U).abs().max()) < 1e-12\n",
    "    # the two-cycle image: the rows at rest on (delta_2c, gamma, [[g]]), [[g]] from the momentum row at rest\n",
    "    tc_msg = 'no momentum'\n",
    "    if OPT['has_momentum']:\n",
    "        hpx = hyper()\n",
    "        n = 6\n",
    "        gam = torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        nu = (1e-4 * (1.0 + torch.rand(n, dtype=torch.float64, generator=gen))) if OPT['has_nu'] else None\n",
    "        gb = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen) if OPT['has_nu'] else None\n",
    "        ha = 1e-2 * torch.randn(n, dtype=torch.float64, generator=gen)\n",
    "        deq = two_cycle_image(gam, nu, gb, ha, 100, hpx=hpx)\n",
    "        e, z = torch.ones(n, dtype=torch.float64), torch.zeros(n, dtype=torch.float64)\n",
    "        _, m_g = rod_field(z, e, z, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        _, m_j = rod_field(z, z, e, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        f_pos, f_mom = rod_field(deq, gam, -m_g * gam / m_j, None, nu, hpx, 100, gbar=gb, h_amp=ha)\n",
    "        res = max(float(f_pos.abs().max()) / float(deq.abs().max()), float(f_mom.abs().max()) / float(gam.abs().max()))\n",
    "        assert res < 1e-12, f\"two_cycle_image: the rows are not at rest (residual {res:.1e})\"\n",
    "        tc_msg = f'two-cycle image at rest to {res:.0e}'\n",
    "    print(f\"averaging self-test: BW, PR, top-k cosine, angle, P-orthonormal basis ok; {tc_msg}; \"\n",
    "          f\"planar sweep PR {np.round(prs, 3).tolist()}\")\n",
    "\n",
    "\n",
    "_avg_selftest()\n",
    "\n",
    "_arms_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert 'mprod' in _arms_req, f\"arms={arms!r}: the observer needs the rod flow (mprod)\"\n",
    "if 'central' not in _arms_req:\n",
    "    # arms = 'mprod' (2026-10-06): the central flow is the costly arm and only the window ladder reads\n",
    "    # it; without it every block lacks its reference and is dropped, so the run gives the turning\n",
    "    # series and the closed (v, gamma~) system alone (figures gamma_closure, two_cycle_relation)\n",
    "    print(\"NO CENTRAL FLOW: the window ladder, rod_turning and window_regime are skipped; \"\n",
    "          \"the turning series and the closed (v, gamma~) system run\")\n",
    "_windows = sorted({int(W) for W in avg_windows})\n",
    "assert all(W >= 1 for W in _windows), f\"bad avg_windows {avg_windows}\"\n",
    "assert int(avg_start_iter) >= int(warmup_iterations), (\n",
    "    f\"avg_start_iter={avg_start_iter} < warmup_iterations={warmup_iterations}: the rod and the central \"\n",
    "    f\"flow start at the handoff, and every block holds all three sources.\")\n",
    "assert int(avg_m) <= int(n_eig), f\"avg_m={avg_m} needs n_eig >= avg_m (got {n_eig})\"\n",
    "_L = int(n_iterations) - 1 - int(avg_start_iter)\n",
    "print(f\"AVERAGING  windows T={_windows}  start={avg_start_iter}  span={_L} iterations  basis m={avg_m}  \"\n",
    "      f\"blocks per window: {[_L // W for W in _windows]}\")\n",
    "AVG = WindowBank(_windows, avg_start_iter, avg_m)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-export-md",
   "metadata": {},
   "source": [
    "## Time-average export\n",
    "\n",
    "The window ladder (per $T$: every block's three $m\\times m$ matrices and the\n",
    "metrics recomputed from them), the saturated window (the longest with at least\n",
    "three blocks), the turning series and their cadence-block means, the ring\n",
    "period, $T_{90}$ and the span-averaged sharpness, to `rodavg.npz`.  Keys:\n",
    "`T{T}_S_{disc,rod,central}`, `T{T}_{pr,bw,tr,cos,eig,leak}_{disc,rod}`,\n",
    "`T{T}_pr_central`, `turn_*`, `coord_*`, and the scalars.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# TIME-AVERAGE EXPORT -- the window ladder and the turning series, to rodavg.npz\n",
    "# =============================================================================\n",
    "# Beside the canonical transition_traces.npz.  Every metric is recomputed here\n",
    "# from the stored m x m blocks, so an offline reader needs only the matrices.\n",
    "import numpy as np\n",
    "\n",
    "K_LABEL = AVG.k_label()                  # the central flow's rank over the averaging span (a label only)\n",
    "if 'central' not in arm_keys and globals().get('k_label') is not None:\n",
    "    K_LABEL = int(k_label)               # no central flow: the rank a central run of this configuration found\n",
    "SRC = ('disc', 'rod')                    # the two time averages; the central flow is the reference\n",
    "\n",
    "# ---- the ladder: one row per window T -----------------------------------------\n",
    "LAD = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W]\n",
    "            if r['contact'] and all(np.all(np.isfinite(r[f'S_{s}'])) for s in SRC + ('central',))]\n",
    "    n_all = len(AVG.rows[W])\n",
    "    if not rows:\n",
    "        LAD[W] = dict(n=0, n_all=n_all)\n",
    "        continue\n",
    "    L = dict(n=len(rows), n_all=n_all,\n",
    "             t0=np.array([r['t0'] for r in rows]), t_mid=np.array([r['t_mid'] for r in rows]),\n",
    "             S_central=np.stack([r['S_central'] for r in rows]),\n",
    "             leak_central=np.array([r['leak_central'] for r in rows]))\n",
    "    L['pr_central'] = np.array([participation_ratio(S) for S in L['S_central']])\n",
    "    L['eig_central'] = np.stack([_psd_eig(S)[0] for S in L['S_central']])\n",
    "    for s in SRC:\n",
    "        Ss = np.stack([r[f'S_{s}'] for r in rows])\n",
    "        L[f'S_{s}'] = Ss\n",
    "        L[f'leak_{s}'] = np.array([r[f'leak_{s}'] for r in rows])\n",
    "        L[f'pr_{s}'] = np.array([participation_ratio(S) for S in Ss])\n",
    "        L[f'bw_{s}'] = np.array([bw_normalized(S, C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'tr_{s}'] = np.array([np.trace(S) / np.trace(C) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'cos_{s}'] = np.array([top_cos(S, C, K_LABEL) for S, C in zip(Ss, L['S_central'])])\n",
    "        L[f'eig_{s}'] = np.stack([_psd_eig(S)[0] for S in Ss])\n",
    "    # rod flow against the discrete flip, in the same units as the rest: d_BW / sqrt(tr Sigma_central)\n",
    "    L['bw_rod_disc'] = np.array([bw_distance(R, D) / np.sqrt(np.trace(C))\n",
    "                                 for R, D, C in zip(L['S_rod'], L['S_disc'], L['S_central'])])\n",
    "    LAD[W] = L\n",
    "\n",
    "W_OK = [W for W in AVG.windows if LAD[W]['n'] >= 1]\n",
    "# the saturated window: the longest with at least three blocks (fewer are one sample of a slow drift)\n",
    "W_SAT = max([W for W in W_OK if LAD[W]['n'] >= 3], default=(max(W_OK) if W_OK else None))\n",
    "\n",
    "# ---- the turning series -----------------------------------------------------------\n",
    "_span = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "TURN = dict(rod=AVG.turn['rod'], disc=AVG.turn['disc'],\n",
    "            pred_t=np.asarray(AVG.pred['t'], dtype=int), pred_lin=np.asarray(AVG.pred['lin']),\n",
    "            pred_slow=np.asarray(AVG.pred['slow']), std_v=np.asarray(AVG.pred['std_v']),\n",
    "            share=np.asarray(AVG.pred['share']),\n",
    "            disc_pred_t=np.asarray(AVG.pred['disc_t'], dtype=int), disc_pred_lin=np.asarray(AVG.pred['disc_lin']),\n",
    "            full_rod=AVG.full['rod'], full_disc=AVG.full['disc'])\n",
    "RATE = {s: float(np.nanmean(TURN[s][_span])) if len(_span) else float('nan') for s in SRC}\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle ----------\n",
    "# CLOS[f'{src}_path_{key}']: one row per closed prediction, ages 0..closure_horizon (H along the path);\n",
    "# key ang = angle(predicted axis, measured axis), gerr = |gamma~_pred - gamma~|/|gamma~|, and the\n",
    "# persistence baselines bang / bg (the measured pair against itself at the seed)\n",
    "CLOS_H = AVG.clos['rod'].H\n",
    "CLOS = {}\n",
    "for s in SRC:\n",
    "    recs = AVG.clos[s].done\n",
    "    for key in ('ang', 'gerr', 'bang', 'bg'):\n",
    "        CLOS[f'{s}_path_{key}'] = np.stack([r[key] for r in recs]) if recs else np.zeros((0, CLOS_H + 1))\n",
    "    CLOS[f'{s}_path_t0'] = np.asarray(AVG.clos[s].t0, dtype=int)\n",
    "INST = {f'{s}_{key}': AVG.inst[s][key] for s in SRC for key in ('meas', 'pred', 'err', 'gt')}\n",
    "TC = {f'{s}_{key}': AVG.tc[s][key] for s in SRC for key in ('ratio', 'cos')}\n",
    "\n",
    "# ---- the two-cycle relation, time-averaged: <image of gamma (x) itself>_T against Sigma = <delta (x) delta>_T ----\n",
    "# Every closed block, central flow or not (the comparison needs no reference); d_BW normalized by\n",
    "# sqrt(tr Sigma) as the ladder, the trace ratio, and each side's leak out of the frozen top-m basis.\n",
    "TCL_W = []\n",
    "TCL = {}\n",
    "for W in AVG.windows:\n",
    "    rows = [r for r in AVG.rows[W] if all(np.all(np.isfinite(r[f'S_{s}'])) and r[f'n_{s}'] > 0\n",
    "                                          for s in ('disc', 'rod', 'disc_eq', 'rod_eq'))]\n",
    "    if not rows:\n",
    "        continue\n",
    "    TCL_W.append(W)\n",
    "    for s in SRC:\n",
    "        Sg = [r[f'S_{s}_eq'] for r in rows]\n",
    "        Sd = [r[f'S_{s}'] for r in rows]\n",
    "        for key, vals in (('bw', [bw_normalized(G, D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('tr', [np.trace(G) / np.trace(D) for G, D in zip(Sg, Sd)]),\n",
    "                          ('leak', [r[f'leak_{s}'] for r in rows]), ('leak_eq', [r[f'leak_{s}_eq'] for r in rows])):\n",
    "            TCL.setdefault(f'{s}_{key}', []).append(float(np.nanmean(vals)))\n",
    "    TCL.setdefault('n', []).append(len(rows))\n",
    "TCL = {k: np.asarray(v) for k, v in TCL.items()}\n",
    "TCL['W'] = np.asarray(TCL_W, dtype=int)\n",
    "TURN_SLOPE = turn_slope()                # s = d mu / d lambda at S*: the first-order law is s * std_v\n",
    "\n",
    "\n",
    "def block_means(series, centres, half):\n",
    "    \"\"\"Mean of a per-iteration series over [c - half, c + half) at each cadence point c.\"\"\"\n",
    "    out = np.full(len(centres), np.nan)\n",
    "    for i, c in enumerate(centres):\n",
    "        seg = series[max(int(c) - half, 0):int(c) + half]\n",
    "        if np.isfinite(seg).sum() >= half:\n",
    "            out[i] = np.nanmean(seg)\n",
    "    return out\n",
    "\n",
    "\n",
    "_half = int(sharpness_every) // 2\n",
    "_in = lambda tt: (tt >= int(avg_start_iter)) & (tt < int(n_iterations) - 1)\n",
    "_mr = _in(TURN['pred_t'])\n",
    "_md = _in(TURN['disc_pred_t'])\n",
    "# the predictions are instantaneous (one HVP at the cadence point); the rate rings at the\n",
    "# amplitude's period, so the like-for-like comparison is the measured rate AT that iteration\n",
    "# (rod: its arc in iteration t; discrete: the angle into a_{t-1}).  Block means are kept for\n",
    "# the table: whether the law holds on average when it does not hold instant by instant.\n",
    "_tr, _td = TURN['pred_t'][_mr], TURN['disc_pred_t'][_md]\n",
    "TURN_BLK = dict(\n",
    "    t=_tr, rod=TURN['rod'][_tr], rod_blk=block_means(TURN['rod'], _tr, _half),\n",
    "    lin=TURN['pred_lin'][_mr], slow=TURN['pred_slow'][_mr], std_v=TURN['std_v'][_mr], share=TURN['share'][_mr],\n",
    "    disc_t=_td, disc=TURN['disc'][_td - 1], disc_blk=block_means(TURN['disc'], _td - 1, _half),\n",
    "    disc_lin=TURN['disc_pred_lin'][_md])\n",
    "\n",
    "\n",
    "def ring_period(x):\n",
    "    \"\"\"The dominant period (iterations) of a per-iteration amplitude, by FFT of the detrended series.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    x = x[np.isfinite(x)]\n",
    "    if x.size < 64:\n",
    "        return float('nan')\n",
    "    tt = np.arange(x.size)\n",
    "    x = x - np.polyval(np.polyfit(tt, x, 1), tt)\n",
    "    f = np.fft.rfftfreq(x.size, d=1.0)\n",
    "    P = np.abs(np.fft.rfft(x)) ** 2\n",
    "    P[(f == 0) | (f < 3.0 / x.size)] = 0.0              # at least three cycles in the span\n",
    "    k = int(np.argmax(P))\n",
    "    return float(1.0 / f[k]) if f[k] > 0 else float('nan')\n",
    "\n",
    "\n",
    "_fi_arr = np.asarray(FLOW_ITERS, dtype=int)\n",
    "_rod_amp = np.full(int(n_iterations), np.nan)\n",
    "_rod_amp[_fi_arr] = np.asarray(REC['mprod']['delta_norm'], dtype=float)\n",
    "RING = dict(disc=ring_period(np.asarray(DISC['a_norm'])[_span]), rod=ring_period(_rod_amp[_span]))\n",
    "\n",
    "\n",
    "def t90(W_list, pr):\n",
    "    \"\"\"The window at which PR has made 90 % of its rise from 1 to its saturated value (log-interpolated).\"\"\"\n",
    "    W_list, pr = np.asarray(W_list, dtype=float), np.asarray(pr, dtype=float)\n",
    "    ok = np.isfinite(pr)\n",
    "    W_list, pr = W_list[ok], pr[ok]\n",
    "    if W_list.size < 2 or pr[-1] <= 1.0:\n",
    "        return float('nan')\n",
    "    target = 1.0 + 0.9 * (pr[-1] - 1.0)\n",
    "    j = int(np.argmax(pr >= target))\n",
    "    if j == 0:\n",
    "        return float(W_list[0])\n",
    "    x0, x1 = np.log(W_list[j - 1]), np.log(W_list[j])\n",
    "    return float(np.exp(x0 + (target - pr[j - 1]) / (pr[j] - pr[j - 1]) * (x1 - x0)))\n",
    "\n",
    "\n",
    "_Wl = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "T90 = {s: t90(_Wl, [np.mean(LAD[W][f'pr_{s}']) for W in _Wl]) for s in SRC}\n",
    "\n",
    "# the orbit averages of section 8.1: the time-averaged sharpness against S*\n",
    "_si = np.asarray(DISC['sh_iters'])\n",
    "_ri = np.asarray(REC['mprod']['sh_iters'])\n",
    "LAM_AVG = dict(disc=float(np.mean(np.asarray(DISC['lam1_wbar'])[_in(_si)])) - S_star_eff,\n",
    "               rod=float(np.mean(np.asarray(REC['mprod']['lam1'])[_in(_ri)])) - S_star_eff)\n",
    "\n",
    "# ---- the npz --------------------------------------------------------------------\n",
    "_ex = dict(k_label=K_LABEL, avg_windows=np.asarray(AVG.windows), avg_start_iter=int(avg_start_iter), avg_m=int(avg_m),\n",
    "           W_sat=(W_SAT if W_SAT is not None else -1), S_star_eff=S_star_eff, learning_rate=float(learning_rate),\n",
    "           optimizer=OPT['key'], n_iterations=int(n_iterations), warmup_iterations=int(warmup_iterations),\n",
    "           rate_rod=RATE['rod'], rate_disc=RATE['disc'], ring_rod=RING['rod'], ring_disc=RING['disc'],\n",
    "           t90_rod=T90['rod'], t90_disc=T90['disc'], lam_avg_rod=LAM_AVG['rod'], lam_avg_disc=LAM_AVG['disc'],\n",
    "           turn_slope=TURN_SLOPE, turn_rod=TURN['rod'], turn_disc=TURN['disc'], coord_rod=AVG.coord['rod'], coord_disc=AVG.coord['disc'])\n",
    "for key in ('pred_t', 'pred_lin', 'pred_slow', 'std_v', 'share', 'disc_pred_t', 'disc_pred_lin', 'full_rod', 'full_disc'):\n",
    "    _ex[f'turn_{key}'] = TURN[key]\n",
    "_ex['closure_horizon'], _ex['closure_every'] = CLOS_H, AVG.clos['rod'].every\n",
    "for name, block in (('clos', CLOS), ('inst', INST), ('tc', TC), ('tcl', TCL)):\n",
    "    for key, val in block.items():\n",
    "        _ex[f'{name}_{key}'] = np.asarray(val)\n",
    "for W in W_OK:\n",
    "    for key, val in LAD[W].items():\n",
    "        _ex[f'T{W}_{key}'] = np.asarray(val)\n",
    "np.savez_compressed('rodavg.npz', **_ex)\n",
    "print(f\"k = {K_LABEL} (the central flow's rank over the span)   saturated window T = {W_SAT}   \"\n",
    "      f\"blocks per window {[LAD[W]['n'] for W in AVG.windows]}  (of {[LAD[W]['n_all'] for W in AVG.windows]}; \"\n",
    "      f\"the rest had no central contact at the midpoint)\")\n",
    "print(f\"wrote rodavg.npz: {len(_ex)} keys\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-figures-md",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "The family's colours: discrete black, rod flow blue, central flow red.  Every\n",
    "figure covers one $k$, which is named in its title.  `window_ladder`,\n",
    "`rod_turning` and `window_regime`, each as `.png` and `.pdf`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 9\n",
    "\n",
    "# the family's colours (canonical ARM_STYLE); here the midpoint rod flow is just\n",
    "# \"rod flow\" -- the only rod these notebooks run\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',    marker='o', label='discrete'),\n",
    "    'mprod':   dict(color='tab:blue', marker='o', label='rod flow'),\n",
    "    'central': dict(color='tab:red',  marker='^', label='central flow'),\n",
    "}\n",
    "_ST = {'disc': ARM_STYLE['disc'], 'rod': ARM_STYLE['mprod'], 'central': ARM_STYLE['central']}\n",
    "SHARP_LABEL = OPT['sharp_label']\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself: their effective eigenvalues and\n",
    "# the threshold over eta (the canonical figure cell's SHARP_SCALE; Eric, 2026-10-25)\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# the first-order turning law s ||(M v)_perp|| in each optimizer's own form (cell 17's\n",
    "# turn_slope and perp_norm: s = eta for GD and heavy ball; for RMSProp / Adam M is the\n",
    "# pencil's P^-1 H = D H, D the diagonal step, and s = 1; for Nesterov s = 0.2119 eta, M\n",
    "# acting at the lookahead thetabar)\n",
    "LAW_LABEL = {\n",
    "    'gd':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'hb':       r'$\\eta\\,\\|(H\\hat v)_\\perp\\|$',\n",
    "    'rmsprop':  r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'adam':     r'$\\|(DH\\hat v)_\\perp\\|$',\n",
    "    'nesterov': r'$s\\,\\eta\\,\\|(H(\\bar\\theta)\\hat v)_\\perp\\|$',\n",
    "}.get(OPT['key'], r'$s\\,\\|(M\\hat v)_\\perp\\|$')\n",
    "# optimizer, architecture, loss (the canonical title), and the number of critical eigenvalues (the paper's words)\n",
    "_K_WORD = {0: 'no', 1: 'one', 2: 'two', 3: 'three', 4: 'four', 5: 'five'}.get(K_LABEL, str(K_LABEL))\n",
    "FIG_TITLE = (f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}: {_K_WORD} critical \"\n",
    "             f\"eigenvalue{'s' if K_LABEL != 1 else ''}\")\n",
    "if 'central' not in arm_keys and K_LABEL == 0:\n",
    "    # K_LABEL is the central flow's rank: without the central flow (and no k_label given) it says nothing\n",
    "    FIG_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "_x0, _x1 = int(avg_start_iter), int(n_iterations) - 1\n",
    "\n",
    "\n",
    "def _save(fig, name, title=True):\n",
    "    # the paper's figures (window_ladder, rod_turning) carry no title: the caption says it (Eric, 2026-10-05)\n",
    "    if title:\n",
    "        fig.suptitle(FIG_TITLE, fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "_ORDER = ['discrete', 'rod flow', 'central flow']\n",
    "\n",
    "\n",
    "def _style(ax, legend=True, legend_fs=7):\n",
    "    \"\"\"Grid, and the legend in the family's order: discrete, rod flow, central flow, then the rest.\"\"\"\n",
    "    ax.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    if legend:\n",
    "        h, lab = ax.get_legend_handles_labels()\n",
    "        idx = sorted(range(len(lab)), key=lambda i: _ORDER.index(lab[i]) if lab[i] in _ORDER else len(_ORDER))\n",
    "        ax.legend([h[i] for i in idx], [lab[i] for i in idx], fontsize=legend_fs, loc='best', framealpha=0.9)\n",
    "\n",
    "\n",
    "def _ladder(ax, x_of, key, src):\n",
    "    \"\"\"Block mean over the windows, one source (no error bars: Eric, 2026-10-01; the\n",
    "    per-block values stay in rodavg.npz as T<W>_<key>_<src>).\"\"\"\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    x = np.array([x_of(W, src) for W in Ws], dtype=float)\n",
    "    y = np.array([np.mean(LAD[W][f'{key}_{src}']) for W in Ws])\n",
    "    st = _ST[src]\n",
    "    ax.plot(x, y, color=st['color'], marker=st['marker'], markersize=4, lw=1.2, label=st['label'])\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. THE WINDOW LADDER -- does the rank-one oscillation, averaged, become Sigma_central?\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_ladder():\n",
    "    # linear window axes (Eric, 2026-10-01; were log).  5.6 in wide, was 7.5: the appendix includes it\n",
    "    # at 0.65 of the 6.5 in text width, so the type prints near its nominal size (section 8.2's\n",
    "    # composite redraws it at its own exact size, tools/rodavg_ladder_replot.py --size)\n",
    "    fig, (ax_p, ax_d) = plt.subplots(1, 2, figsize=(5.6, 2.35))\n",
    "    Ws = [W for W in W_OK if W <= (W_SAT or 0)]\n",
    "    for src in SRC:\n",
    "        _ladder(ax_p, lambda W, s: W, 'pr', src)\n",
    "    ax_p.plot(Ws, [np.mean(LAD[W]['pr_central']) for W in Ws], color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "              marker=_ST['central']['marker'], markersize=4, label='central flow')\n",
    "    ax_p.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_p.set_ylabel('participation ratio', fontsize=10)\n",
    "    ax_p.set_title('Participation ratio', fontsize=10)\n",
    "    _style(ax_p)\n",
    "    for src in SRC:\n",
    "        _ladder(ax_d, lambda W, s: W, 'bw', src)\n",
    "    ax_d.set_ylim(bottom=0)\n",
    "    ax_d.set_xlabel('averaging window $T$ (iterations)', fontsize=10)\n",
    "    ax_d.set_ylabel('normalized $d_{\\\\rm BW}$\\nto $\\\\Sigma_{\\\\rm central}$', fontsize=10)\n",
    "    ax_d.set_title(r'Distance to $\\Sigma_{\\rm central}$', fontsize=10)\n",
    "    _style(ax_d)\n",
    "    _save(fig, 'window_ladder', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. THE ROD'S TURNING -- measured against the turning law, and what it buys the average\n",
    "# -----------------------------------------------------------------------------\n",
    "def rod_turning():\n",
    "    # drawn near its width in the paper (6.5 in) with larger type: it was 10.5 in at 10 pt, which\n",
    "    # printed at about 6 pt\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s, ax_c) = plt.subplots(1, 3, figsize=(8.5, 2.65))\n",
    "    B = TURN_BLK\n",
    "    tt = np.arange(len(TURN['rod']))\n",
    "    ax_t.plot(tt, TURN['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, TURN['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    # the linear law: the optimizer's own rows with the jump linearised, (delta, gamma) kept\n",
    "    # (cell 17's full_field), every iteration; runs without it fall back to the cadence law\n",
    "    _full = np.asarray(TURN.get('full_rod', np.full(len(tt), np.nan)), dtype=float)\n",
    "    _have_full = bool(np.isfinite(_full).any())\n",
    "    if _have_full:\n",
    "        ax_t.plot(tt, _full, color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "        _law_seg = _full\n",
    "    else:\n",
    "        ax_t.plot(B['t'], B['lin'], color=_ST['rod']['color'], lw=0, marker='o', markersize=3, mfc='white',\n",
    "                  label=LAW_LABEL)\n",
    "        _law_seg = np.full(len(tt), np.nan)\n",
    "        _law_seg[B['t']] = B['lin']\n",
    "    # about eight ring periods from the start of the span, so the ring and the law on it read\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))   # five-digit iterations: at most three ticks\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('turning rate\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_t.set_title('Turning rate', fontsize=_FS)\n",
    "    _seg = np.concatenate([TURN['rod'][_x0:_xe], TURN['disc'][_x0:_xe], _law_seg[_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        # the 99.5th percentile: a near-zero-amplitude instant (the momentum members) swings the axis by radians\n",
    "        # in one iteration; the scatter beside it keeps every point\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "\n",
    "    # measured against predicted: every iteration of the span against the linear law\n",
    "    # (rod: the arc in iteration t; discrete: the angle a_{t-1} -> a_t)\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    if _have_full:\n",
    "        pairs = [(np.asarray(TURN['full_disc'], dtype=float)[_sp], np.asarray(TURN['disc'], dtype=float)[_sp], 'disc'),\n",
    "                 (_full[_sp], np.asarray(TURN['rod'], dtype=float)[_sp], 'rod')]\n",
    "        msize, malpha = 3, 0.35\n",
    "    else:\n",
    "        pairs = [(B['disc_lin'], B['disc'], 'disc'), (B['lin'], B['rod'], 'rod')]\n",
    "        msize, malpha = 9, 0.7\n",
    "    allv = []\n",
    "    for x, y, src in pairs:\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=msize, color=_ST[src]['color'], marker=_ST[src]['marker'],\n",
    "                     alpha=malpha, linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        # the 99.5th percentile again: the few near-zero-amplitude swings lie on the diagonal, off the frame\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted turning rate (rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(rad / iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "\n",
    "    for src in SRC:\n",
    "        _ladder(ax_c, lambda W, s: RATE[s] * W, 'pr', src)\n",
    "    if W_SAT is not None:\n",
    "        ax_c.axhline(np.mean(LAD[W_SAT]['pr_central']), color=_ST['central']['color'], ls='--', lw=1.2,\n",
    "                     label='central flow')\n",
    "    # no symbol: r is the paper's progressive sharpening constant (Eric, 2026-10-05; was \"$\\bar r\\,T$\")\n",
    "    ax_c.set_xlabel('swept angle (rad)', fontsize=_FS)\n",
    "    ax_c.set_ylabel('participation ratio', fontsize=_FS)\n",
    "    ax_c.set_title('Participation ratio\\nagainst the swept angle', fontsize=_FS)\n",
    "    ax_c.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_c, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'rod_turning', title=False)   # swept-angle axis linear (Eric, 2026-10-01; was log)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE REGIME -- the critical face and the amplitudes over the averaging span\n",
    "# -----------------------------------------------------------------------------\n",
    "def window_regime():\n",
    "    fig, (ax_e, ax_a) = plt.subplots(1, 2, figsize=(7.5, 2.9), sharex=True)\n",
    "    xlo = max(int(warmup_iterations) - 500, 0)\n",
    "    si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "    E = SHARP_SCALE * np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    S_plot = SHARP_SCALE * S_star_eff\n",
    "    m = si >= xlo\n",
    "    for j in range(E.shape[1]):\n",
    "        ax_e.plot(si[m], E[m, j], color=f'C{j % 10}', lw=1.0, marker='o', markersize=2,\n",
    "                  label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "    ax_e.axhline(S_plot, color='0.25', ls='--', lw=1.2, label=THR_LABEL)\n",
    "    lo, hi = np.nanmin(E[m]), np.nanmax(E[m])\n",
    "    ax_e.set_ylim(max(lo, S_plot - 1.5 * (hi - S_plot)) - 0.05 * (hi - lo), hi + 0.05 * (hi - lo))\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax_e.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "    ax_e.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$', fontsize=10)\n",
    "    ax_e.set_title('Top eigenvalues at the discrete midpoint', fontsize=10)\n",
    "    ax_e.legend(fontsize=6, loc='best', ncol=2, framealpha=0.9)\n",
    "    ax_e.grid(True, alpha=0.3, linewidth=0.5)\n",
    "\n",
    "    t_all = np.arange(int(n_iterations))\n",
    "    mm = t_all >= xlo\n",
    "    ax_a.semilogy(t_all[mm], np.asarray(DISC['a_norm'])[mm], color=_ST['disc']['color'], lw=0.9, label='discrete')\n",
    "    fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "    ax_a.semilogy(fi, REC['mprod']['delta_norm'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_a.semilogy(fi, REC['central']['sqrt_tr_X'], color=_ST['central']['color'], lw=1.2, label='central flow')\n",
    "    ax_a.set_ylabel(r'$\\|\\delta\\|$', fontsize=10)\n",
    "    ax_a.set_title('Flip amplitude', fontsize=10)\n",
    "    _style(ax_a)\n",
    "    for ax in (ax_e, ax_a):\n",
    "        ax.axvspan(_x0, _x1, color='0.85', alpha=0.5, lw=0)\n",
    "        ax.set_xlim(xlo, int(n_iterations))\n",
    "        ax.set_xlabel('iteration', fontsize=10)\n",
    "    _save(fig, 'window_regime')\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE RELATIVE MOMENTUM -- gamma~ = gamma / ||delta|| against its row (section 8.4)\n",
    "# -----------------------------------------------------------------------------\n",
    "# rod_turning's first two panels for gamma~ (Eric, 2026-10-06): the change of gamma~ in one\n",
    "# iteration, relative to |gamma~|, measured and as the linear row predicts it (cell 17's\n",
    "# instantaneous test).  The integrated predictions stay in rodavg.npz (clos_*) and the summary,\n",
    "# not in a figure.\n",
    "def gamma_turning():\n",
    "    _FS = 11\n",
    "    fig, (ax_t, ax_s) = plt.subplots(1, 2, figsize=(5.8, 2.65))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        meas = {s: np.asarray(INST[f'{s}_meas'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "        pred = {s: np.asarray(INST[f'{s}_pred'], dtype=float) / np.asarray(INST[f'{s}_gt'], dtype=float) for s in SRC}\n",
    "    ax_t.plot(tt, meas['disc'], color=_ST['disc']['color'], lw=0.7, alpha=0.8, label='discrete')\n",
    "    ax_t.plot(tt, meas['rod'], color=_ST['rod']['color'], lw=0.9, label='rod flow')\n",
    "    ax_t.plot(tt, pred['rod'], color=_ST['rod']['color'], lw=0.8, ls='--', alpha=0.9, label='linear law')\n",
    "    # the same window as rod_turning: about eight ring periods from the start of the span\n",
    "    _rp = RING['rod'] if np.isfinite(RING['rod']) else 100.0\n",
    "    _xe = min(_x1, _x0 + int(max(600, 8 * _rp)))\n",
    "    ax_t.set_xlim(_x0, _xe)\n",
    "    ax_t.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "    ax_t.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_t.set_ylabel('relative change of $\\\\tilde\\\\gamma$\\n(per iteration)', fontsize=_FS)\n",
    "    ax_t.set_title(r'Rate of change of $\\tilde\\gamma$', fontsize=_FS)\n",
    "    _seg = np.concatenate([meas['rod'][_x0:_xe], meas['disc'][_x0:_xe], pred['rod'][_x0:_xe]])\n",
    "    if np.isfinite(_seg).any():\n",
    "        ax_t.set_ylim(0, 1.15 * np.nanpercentile(_seg, 99.5))\n",
    "    ax_t.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_t, legend_fs=_FS - 2.5)\n",
    "    # measured against predicted: every iteration of the span\n",
    "    _sp = np.arange(_x0, _x1)\n",
    "    allv = []\n",
    "    for src in SRC:\n",
    "        x, y = pred[src][_sp], meas[src][_sp]\n",
    "        ok = np.isfinite(x) & np.isfinite(y)\n",
    "        ax_s.scatter(x[ok], y[ok], s=3, color=_ST[src]['color'], marker=_ST[src]['marker'], alpha=0.35,\n",
    "                     linewidths=0, label=_ST[src]['label'])\n",
    "        allv += list(x[ok]) + list(y[ok])\n",
    "    if allv:\n",
    "        hi = 1.05 * float(np.percentile(allv, 99.5))\n",
    "        ax_s.plot([0, hi], [0, hi], color='0.4', ls=':', lw=1.0)\n",
    "        ax_s.set_xlim(0, hi); ax_s.set_ylim(0, hi)\n",
    "    ax_s.set_xlabel('predicted (per iteration)', fontsize=_FS)\n",
    "    ax_s.set_ylabel('measured\\n(per iteration)', fontsize=_FS)\n",
    "    ax_s.set_title('Measured against\\nthe linear law', fontsize=_FS)\n",
    "    ax_s.tick_params(labelsize=_FS - 1)\n",
    "    _style(ax_s, legend_fs=_FS - 2.5)\n",
    "    _save(fig, 'gamma_turning', title=False)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 5. THE TWO-CYCLE RELATION -- is gamma in a two-cycle's fixed proportion to delta?\n",
    "# -----------------------------------------------------------------------------\n",
    "# On a two-cycle delta = -(eta/2) P^-1 gamma (the paper's Adam step eta P^-1; P = I for heavy ball and\n",
    "# Nesterov; eta/(1+c) in place of eta/2 for AdamW, c = 1 - eta*weight_decay).  Cell 17's\n",
    "# two_cycle_image computes that right-hand side from the measured gamma; the labels write it out\n",
    "# (Eric, 2026-10-06: no new symbol for it).\n",
    "_TC_G = r'\\gamma' if OPT['key'] in ('hb', 'nesterov') else r'P^{-1}\\gamma'\n",
    "_TC_K = r'\\frac{\\eta}{1+c}' if OPT['name'] == 'AdamW' else r'\\frac{\\eta}{2}'\n",
    "# the two-cycle value of |P^-1 gamma|/|delta|: 2/eta, (1+c)/eta for AdamW (c = 1 - eta*weight_decay); the\n",
    "# panel plots gamma in its own units against it (Eric, 2026-10-06)\n",
    "_TC_C = 1.0 - float(learning_rate) * float(globals().get('weight_decay', 0.0))\n",
    "_TC_SCALE = (1.0 + _TC_C) / float(learning_rate)\n",
    "_TC_LINE = r'$(1+c)/\\eta$' if OPT['name'] == 'AdamW' else r'$2/\\eta$'\n",
    "_TC_AVG = (r'$\\langle \\frac{\\eta^2}{(1+c)^2}' if OPT['name'] == 'AdamW' else r'$\\langle \\frac{\\eta^2}{4}') + \\\n",
    "          (r'\\gamma\\gamma^\\top\\rangle_T$' if OPT['key'] in ('hb', 'nesterov') else r'(P^{-1}\\gamma)(P^{-1}\\gamma)^\\top\\rangle_T$')\n",
    "\n",
    "\n",
    "def two_cycle_relation():\n",
    "    # drawn near the paper's text width, as rod_turning (section 8.4 includes it at 6.5 in: type prints ~8 pt)\n",
    "    _FS = 11\n",
    "    fig, (ax_r, ax_c, ax_w) = plt.subplots(1, 3, figsize=(8.5, 3.0))\n",
    "    tt = np.arange(int(n_iterations))\n",
    "    for src in SRC:\n",
    "        st = _ST[src]\n",
    "        ax_r.plot(tt, _TC_SCALE * np.asarray(TC[f'{src}_ratio'], dtype=float), color=st['color'], lw=0.7, alpha=0.85,\n",
    "                  label=st['label'])\n",
    "        ax_c.plot(tt, TC[f'{src}_cos'], color=st['color'], lw=0.7, alpha=0.85)\n",
    "    for ax in (ax_r, ax_c):\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "        ax.xaxis.set_major_locator(mpl.ticker.MaxNLocator(3))\n",
    "        ax.set_xlabel('iteration', fontsize=_FS)\n",
    "    ax_r.axhline(_TC_SCALE, color='0.25', ls='--', lw=1.1, label=_TC_LINE)\n",
    "    ax_c.axhline(1.0, color='0.4', ls=':', lw=1.0)\n",
    "    ax_r.set_ylabel(rf'$\\|{_TC_G}\\| / \\|\\delta\\|$', fontsize=_FS)\n",
    "    ax_r.set_title('Amplitude ratio', fontsize=_FS)\n",
    "    _style(ax_r, legend_fs=_FS - 3)\n",
    "    ax_c.set_ylabel(rf'$\\cos(-{_TC_G}, \\delta)$', fontsize=_FS)\n",
    "    ax_c.set_title('Alignment', fontsize=_FS)\n",
    "    ax_c.ticklabel_format(axis='y', useOffset=False)       # Nesterov's cosine sits within 1e-3 of 1: no '+1' offset\n",
    "    _style(ax_c, legend=False)\n",
    "    # time-averaged: even where delta and gamma are not in proportion at an instant, do the averaged extents\n",
    "    # <delta (x) delta>_T and <(eta/2)^2 P^-1 gamma (x) P^-1 gamma>_T agree?  Normalized d_BW (cell 23's TCL)\n",
    "    # against the window, on the frozen top-avg_m basis as the window ladder\n",
    "    if len(TCL.get('W', ())):                   # runs from 2026-10-06 on\n",
    "        for src in SRC:\n",
    "            st = _ST[src]\n",
    "            ax_w.plot(TCL['W'], TCL[f'{src}_bw'], color=st['color'], marker=st['marker'], markersize=4, lw=1.2,\n",
    "                      label=st['label'])\n",
    "        ax_w.set_ylim(bottom=0)\n",
    "    else:\n",
    "        ax_w.text(0.5, 0.5, 'no complete block', ha='center', va='center', transform=ax_w.transAxes)\n",
    "    ax_w.set_xlabel('averaging window $T$', fontsize=_FS)\n",
    "    for ax in (ax_r, ax_c, ax_w):\n",
    "        ax.tick_params(labelsize=_FS - 2)\n",
    "    ax_w.set_ylabel('normalized $d_{\\\\rm BW}$', fontsize=_FS)\n",
    "    # the pair compared (_TC_AVG against <delta delta^T>_T) is the caption's to say: a two-line title crowds the row\n",
    "    ax_w.set_title('Time-averaged extents', fontsize=_FS)\n",
    "    _style(ax_w, legend=False)\n",
    "    _save(fig, 'two_cycle_relation')\n",
    "\n",
    "\n",
    "if W_OK and 'mprod' in arm_keys and 'central' in arm_keys:\n",
    "    window_ladder()\n",
    "    rod_turning()\n",
    "    window_regime()\n",
    "else:\n",
    "    print('no complete block (or the rod flow / central flow did not run) -- no averaging figures')\n",
    "if 'mprod' in arm_keys and 'CLOS' in globals():         # runs from 2026-10-06 on, with or without the central flow\n",
    "    if OPT.get('has_momentum', OPT['key'] in ('hb', 'nesterov', 'adam')):\n",
    "        gamma_turning()\n",
    "        two_cycle_relation()\n",
    "mpl.rcParams['font.size'] = 10\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "avg-summary-md",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "Three tables (the saturated window, the ladder, the turning), printed; the\n",
    "first and the last also as `rodavg_table.tex`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "avg-summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY TABLES  (shared by the rod-averaging notebooks)\n",
    "# =============================================================================\n",
    "# Printed fixed-width, as the canonical summary, and the saturated-window and\n",
    "# turning tables also as booktabs LaTeX (rodavg_table.tex) for the paper.\n",
    "import numpy as np\n",
    "\n",
    "_NAME = {'disc': 'discrete', 'rod': 'rod flow', 'central': 'central flow'}\n",
    "_RULE = '=' * 100\n",
    "_rule = '-' * 100\n",
    "\n",
    "\n",
    "def _m(W, key):\n",
    "    v = LAD[W].get(key)\n",
    "    return float(np.mean(v)) if v is not None and len(v) else float('nan')\n",
    "\n",
    "\n",
    "print(_RULE)\n",
    "print(f\"{FIG_TITLE}  (eta = {float(learning_rate)}, averaging span {avg_start_iter}-{int(n_iterations) - 1}, \"\n",
    "      f\"basis m = {avg_m})\")\n",
    "print(_RULE)\n",
    "\n",
    "# ---- 1. the saturated window ------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    print(f\"\\nSATURATED WINDOW  T = {W_SAT}  ({L['n']} blocks; Sigma_central at each block's midpoint)\")\n",
    "    print(_rule)\n",
    "    print(f\"{'':<14s} {'l1':>10s} {'l2':>10s} {'l3':>10s}  {'l1/tr':>6s} {'l2/tr':>6s} {'l3/tr':>6s}  \"\n",
    "          f\"{'PR':>5s} {'tr/tr_c':>7s} {'d_BW':>6s} {'cos_k':>6s} {'leak':>6s}\")\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        e = L[f'eig_{s}'].mean(0)\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = _m(W_SAT, f'bw_{s}') if s != 'central' else 0.0\n",
    "        cs = _m(W_SAT, f'cos_{s}') if s != 'central' else 1.0\n",
    "        print(f\"{_NAME[s]:<14s} {e[0]:10.3e} {e[1]:10.3e} {e[2]:10.3e}  {en[0]:6.3f} {en[1]:6.3f} {en[2]:6.3f}  \"\n",
    "              f\"{_m(W_SAT, 'pr_' + s):5.2f} {tr:7.3f} {bw:6.3f} {cs:6.3f} {_m(W_SAT, 'leak_' + s):6.3f}\")\n",
    "    print(f\"rod flow against discrete: d_BW / sqrt(tr Sigma_central) = {_m(W_SAT, 'bw_rod_disc'):.3f}\")\n",
    "    print(\"l_j: eigenvalues of the window average (of Sigma_central) in the frozen basis; tr/tr_c, d_BW = \"\n",
    "          \"d_BW/sqrt(tr Sigma_central), cos_k (top-k eigenspaces, k = %d) against Sigma_central\" % K_LABEL)\n",
    "\n",
    "# ---- 2. the ladder --------------------------------------------------------------------\n",
    "print(f\"\\nWINDOW LADDER  (block means)\")\n",
    "print(_rule)\n",
    "print(f\"{'T':>6s} {'blocks':>6s}  {'PR disc':>8s} {'PR rod':>8s} {'PR cent':>8s}  {'d_BW disc':>9s} {'d_BW rod':>9s}  \"\n",
    "      f\"{'tr disc':>8s} {'tr rod':>8s}  {'rod-disc':>8s}\")\n",
    "for W in W_OK:\n",
    "    print(f\"{W:6d} {LAD[W]['n']:6d}  {_m(W, 'pr_disc'):8.3f} {_m(W, 'pr_rod'):8.3f} {_m(W, 'pr_central'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_disc'):9.3f} {_m(W, 'bw_rod'):9.3f}  {_m(W, 'tr_disc'):8.3f} {_m(W, 'tr_rod'):8.3f}  \"\n",
    "          f\"{_m(W, 'bw_rod_disc'):8.3f}\")\n",
    "\n",
    "# ---- 3. the turning ---------------------------------------------------------------------\n",
    "B = TURN_BLK\n",
    "\n",
    "\n",
    "def _ratio(meas, pred):\n",
    "    ok = np.isfinite(meas) & np.isfinite(pred) & (pred > 0)\n",
    "    if ok.sum() < 3:\n",
    "        return float('nan'), float('nan')\n",
    "    return float(meas[ok].mean() / pred[ok].mean()), float(np.corrcoef(meas[ok], pred[ok])[0, 1])\n",
    "\n",
    "\n",
    "r_lin, c_lin = _ratio(B['rod'], B['lin'])            # instantaneous: the rate at the cadence iteration\n",
    "r_slow, c_slow = _ratio(B['rod'], B['slow'])\n",
    "r_dl, c_dl = _ratio(B['disc'], B['disc_lin'])\n",
    "r_lin_b, _ = _ratio(B['rod_blk'], B['lin'])          # block means over +-sharpness_every/2\n",
    "r_dl_b, _ = _ratio(B['disc_blk'], B['disc_lin'])\n",
    "print(f\"\\nTURNING  (rad per iteration; cadence blocks of {int(sharpness_every)} iterations over the span)\")\n",
    "print(_rule)\n",
    "print(f\"{'':<14s} {'rate':>9s} {'it/rad':>7s} {'meas/lin':>9s} {'corr':>6s} {'blk/lin':>8s} {'meas/slow':>10s} \"\n",
    "      f\"{'corr':>6s} {'ring':>6s} {'rad/ring':>8s} {'T90':>7s} {'rad@T90':>8s} {'<S>-S*':>8s}\")\n",
    "for s in SRC:\n",
    "    rr, cc, rb = (r_lin, c_lin, r_lin_b) if s == 'rod' else (r_dl, c_dl, r_dl_b)\n",
    "    rs, cs = (r_slow, c_slow) if s == 'rod' else (float('nan'), float('nan'))\n",
    "    print(f\"{_NAME[s]:<14s} {RATE[s]:9.3e} {1.0 / RATE[s]:7.1f} {rr:9.3f} {cc:6.2f} {rb:8.3f} {rs:10.3f} {cs:6.2f} \"\n",
    "          f\"{RING[s]:6.1f} {RATE[s] * RING[s]:8.2f} {T90[s]:7.0f} {RATE[s] * T90[s]:8.2f} {LAM_AVG[s]:+8.4f}\")\n",
    "print(f\"std_v = ||(M v)_perp|| at the rod's axis (M = H, or the pencil's P^-1 H = D H, at the gradient point): \"\n",
    "      f\"mean {np.nanmean(B['std_v']):.4f}; the first-order law is s std_v, s = dmu/dlambda(M) = {TURN_SLOPE:.4g} \"\n",
    "      f\"(= {TURN_SLOPE / float(learning_rate):.4g} eta); face share {np.nanmean(B['share']):.3f} (the \"\n",
    "      f\"Euclidean fraction of the axis in the top modes' span)\")\n",
    "print(\"meas/lin, corr: the measured rate AT each cadence iteration over s ||(M v)_perp|| there (eq:turning-law), \"\n",
    "      \"ratio of means and correlation;\")\n",
    "print(f\"blk/lin: the same with the measured rate averaged over +-{int(sharpness_every) // 2} iterations \"\n",
    "      \"(does the law hold on average?);\")\n",
    "print(\"meas/slow: instantaneous, over ||(Re mu(M) v_f)_perp||, the slow-manifold form on the rod's top modes, \"\n",
    "      \"eigenpairs at its gradient point (the Im mu of a complex-band mode is left out);\")\n",
    "print(\"ring: dominant period of the amplitude; T90: window of 90 % of the PR rise; <S>-S*: the span-averaged \"\n",
    "      \"sharpness above the threshold (section 8.1)\")\n",
    "# ---- the full linear law: every iteration of the span, gamma kept (cell 17's full_field) ----\n",
    "FULL = {}\n",
    "_spn = np.arange(int(avg_start_iter), int(n_iterations) - 1)\n",
    "for s in SRC:\n",
    "    pred = np.asarray(TURN.get(f'full_{s}', np.full(int(n_iterations), np.nan)), dtype=float)\n",
    "    if len(_spn) and np.isfinite(pred[_spn]).sum() >= 3:\n",
    "        meas = np.asarray(TURN[s], dtype=float)[_spn]\n",
    "        pp = pred[_spn]\n",
    "        ok = np.isfinite(meas) & np.isfinite(pp)\n",
    "        # the ratio and correlation over all iterations, and without the top 1 % of the\n",
    "        # measured rate (the near-zero-amplitude swings), which dominate a mean\n",
    "        keep = ok & (meas <= np.nanpercentile(meas[ok], 99.0))\n",
    "        FULL[s] = dict(n=int(ok.sum()), ratio=_ratio(meas[ok], pp[ok])[0], corr=_ratio(meas[ok], pp[ok])[1],\n",
    "                       ratio99=_ratio(meas[keep], pp[keep])[0], corr99=_ratio(meas[keep], pp[keep])[1],\n",
    "                       med=float(np.median(meas[ok] / np.where(pp[ok] > 0, pp[ok], np.nan))))\n",
    "if FULL:\n",
    "    print(_rule)\n",
    "    print(\"FULL LINEAR LAW  (every iteration of the span; the rows with the jump linearised, gamma kept -- no slaving)\")\n",
    "    print(f\"{'':<14s} {'n':>6s} {'meas/full':>10s} {'corr':>6s} {'w/o top 1%':>11s} {'corr':>6s} {'median ratio':>13s}\")\n",
    "    for s, F in FULL.items():\n",
    "        print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['ratio']:10.3f} {F['corr']:6.2f} {F['ratio99']:11.3f} {F['corr99']:6.2f} \"\n",
    "              f\"{F['med']:13.3f}\")\n",
    "    print(\"rod: the predicted arc per iteration, ||(ddelta/dt)_perp||/||delta|| dt summed over the substeps; discrete: the \"\n",
    "          \"angle a_{t-1} -> a_{t-1} + F_pos(a, b) (the map's rows at dt = 1)\")\n",
    "\n",
    "# ---- the closed (v, gamma~) system (cell 17): integrated, instantaneous, two-cycle -------------\n",
    "if 'CLOS' in globals():\n",
    "    _ages = [a for a in (1, 10, 25, 50, 100, 200, 400) if a <= CLOS_H]\n",
    "    print(_rule)\n",
    "    print(f\"CLOSED (v, gamma~) SYSTEM, INTEGRATED  (median over the predictions; horizon {CLOS_H}; \"\n",
    "          f\"base = the measured pair against itself at the seed)\")\n",
    "    print(f\"{'':<34s} {'n':>4s} \" + \" \".join(f\"{'age ' + str(a):>9s}\" for a in _ages))\n",
    "    for s in SRC:\n",
    "        for key, base, what in (('ang', 'bang', 'axis angle (rad)'), ('gerr', 'bg', 'gamma~ rel. error')):\n",
    "            for var in ('path', 'base'):\n",
    "                A = CLOS[f'{s}_path_{base}'] if var == 'base' else CLOS[f'{s}_{var}_{key}']\n",
    "                if not A.shape[0] or not np.isfinite(A).any():\n",
    "                    continue\n",
    "                med = np.nanmedian(A, 0)\n",
    "                print(f\"{_NAME[s] + ', ' + what + ', ' + var:<34s} {A.shape[0]:4d} \"\n",
    "                      + \" \".join(f\"{med[a]:9.2e}\" for a in _ages))\n",
    "    ISUM = {}\n",
    "    for s in SRC:\n",
    "        m_, p_, e_ = (np.asarray(INST[f'{s}_{k}'], dtype=float)[_spn] for k in ('meas', 'pred', 'err'))\n",
    "        ok = np.isfinite(m_) & np.isfinite(p_) & np.isfinite(e_) & (m_ > 0)\n",
    "        if ok.sum() >= 3:\n",
    "            ISUM[s] = dict(n=int(ok.sum()), rel=float(np.median(e_[ok] / m_[ok])),\n",
    "                           ratio=_ratio(m_[ok], p_[ok])[0], corr=_ratio(m_[ok], p_[ok])[1])\n",
    "    if ISUM:\n",
    "        print(\"GAMMA~ ROW, INSTANT BY INSTANT  (the change of gamma~ in one iteration against the row's)\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'median |err|/|meas|':>20s} {'|meas|/|pred|':>14s} {'corr':>6s}\")\n",
    "        for s, F in ISUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['rel']:20.3f} {F['ratio']:14.3f} {F['corr']:6.2f}\")\n",
    "    TCSUM = {}\n",
    "    for s in SRC:\n",
    "        r_, c_ = (np.asarray(TC[f'{s}_{k}'], dtype=float)[_spn] for k in ('ratio', 'cos'))\n",
    "        ok = np.isfinite(r_) & np.isfinite(c_)\n",
    "        if ok.sum() >= 3:\n",
    "            TCSUM[s] = dict(n=int(ok.sum()), r50=float(np.median(r_[ok])), r10=float(np.percentile(r_[ok], 10)),\n",
    "                            r90=float(np.percentile(r_[ok], 90)), c50=float(np.median(c_[ok])),\n",
    "                            c10=float(np.percentile(c_[ok], 10)), f99=float(np.mean(c_[ok] < 0.99)))\n",
    "    if TCSUM:\n",
    "        print(\"TWO-CYCLE RELATION  (a two-cycle has delta = -(eta/2) P^-1 gamma, P = I for heavy ball / Nesterov; \"\n",
    "              \"ratio = (eta/2)|P^-1 gamma|/|delta|, cos = cos(-P^-1 gamma, delta))\")\n",
    "        print(f\"{'':<14s} {'n':>6s} {'ratio p10':>14s} {'p50':>7s} {'p90':>7s} {'cos p10':>8s} {'p50':>7s} \"\n",
    "              f\"{'frac cos<0.99':>14s}\")\n",
    "        for s, F in TCSUM.items():\n",
    "            print(f\"{_NAME[s]:<14s} {F['n']:6d} {F['r10']:14.3f} {F['r50']:7.3f} {F['r90']:7.3f} {F['c10']:8.3f} \"\n",
    "                  f\"{F['c50']:7.3f} {F['f99']:14.3f}\")\n",
    "    if 'TCL' in globals() and len(TCL.get('W', ())):\n",
    "        print(\"TWO-CYCLE RELATION, TIME-AVERAGED  (block means: normalized d_BW between <(eta/2)^2 P^-1 gamma (x) \"\n",
    "              \"P^-1 gamma>_T and <delta (x) delta>_T, trace ratio, and each side's leak out of the top-m basis)\")\n",
    "        print(f\"{'T':>6s} {'blocks':>6s}  \" + \"  \".join(f\"{_NAME[s] + ' d_BW':>15s} {'tr':>6s} {'leak d/g':>11s}\"\n",
    "                                                       for s in SRC))\n",
    "        for i, W in enumerate(TCL['W']):\n",
    "            print(f\"{int(W):6d} {int(TCL['n'][i]):6d}  \" + \"  \".join(\n",
    "                f\"{TCL[s + '_bw'][i]:15.3f} {TCL[s + '_tr'][i]:6.3f} {TCL[s + '_leak'][i]:5.3f}/{TCL[s + '_leak_eq'][i]:5.3f}\"\n",
    "                for s in SRC))\n",
    "print(_RULE)\n",
    "\n",
    "# ---- LaTeX ------------------------------------------------------------------------------\n",
    "if W_SAT is not None:\n",
    "    L = LAD[W_SAT]\n",
    "    rows = []\n",
    "    for s in ('disc', 'rod', 'central'):\n",
    "        en = (L[f'eig_{s}'] / L[f'eig_{s}'].sum(1, keepdims=True)).mean(0)\n",
    "        tr = _m(W_SAT, f'tr_{s}') if s != 'central' else 1.0\n",
    "        bw = f\"{_m(W_SAT, f'bw_{s}'):.3f}\" if s != 'central' else '--'\n",
    "        rows.append(f\"{_NAME[s]} & {en[0]:.2f} & {en[1]:.2f} & {en[2]:.2f} & {_m(W_SAT, 'pr_' + s):.2f} & \"\n",
    "                    f\"{tr:.2f} & {bw} \\\\\\\\\")\n",
    "    tex = \"\\n\".join([\n",
    "        f\"% {FIG_TITLE}, eta = {float(learning_rate)}, T = {W_SAT} ({L['n']} blocks) -- rodavg notebook\",\n",
    "        \"\\\\begin{tabular}{lcccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & $\\\\lambda_1/\\\\operatorname{tr}$ & $\\\\lambda_2/\\\\operatorname{tr}$ & $\\\\lambda_3/\\\\operatorname{tr}$ & \"\n",
    "        \"PR & $\\\\operatorname{tr}/\\\\operatorname{tr}\\\\Sigma_{\\\\mathrm{central}}$ & $d_{\\\\mathrm{BW}}$ \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        *rows,\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\",\n",
    "        \"\\\\begin{tabular}{lccccc}\",\n",
    "        \"\\\\toprule\",\n",
    "        \" & rate (rad/it) & measured/law & correlation & ring (it) & rad per ring \\\\\\\\\",\n",
    "        \"\\\\midrule\",\n",
    "        f\"discrete & {RATE['disc']:.2e} & {r_dl:.2f} & {c_dl:.2f} & {RING['disc']:.0f} & {RATE['disc'] * RING['disc']:.2f} \\\\\\\\\",\n",
    "        f\"rod flow & {RATE['rod']:.2e} & {r_lin:.2f} & {c_lin:.2f} & {RING['rod']:.0f} & {RATE['rod'] * RING['rod']:.2f} \\\\\\\\\",\n",
    "        \"\\\\bottomrule\",\n",
    "        \"\\\\end{tabular}\",\n",
    "        \"\"])\n",
    "    if FULL:\n",
    "        tex += \"\\n\".join([\n",
    "            \"\",\n",
    "            \"\\\\begin{tabular}{lccc}\",\n",
    "            \"\\\\toprule\",\n",
    "            \" & measured/full law & correlation & iterations \\\\\\\\\",\n",
    "            \"\\\\midrule\",\n",
    "            *[f\"{_NAME[s]} & {F['ratio']:.2f} & {F['corr']:.2f} & {F['n']} \\\\\\\\\" for s, F in FULL.items()],\n",
    "            \"\\\\bottomrule\",\n",
    "            \"\\\\end{tabular}\",\n",
    "            \"\"])\n",
    "    with open('rodavg_table.tex', 'w', encoding='utf-8') as fh:\n",
    "        fh.write(tex)\n",
    "    print(\"wrote rodavg_table.tex\")\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/notebooks/experiment_rmsprop_vit_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "design",
   "metadata": {},
   "source": [
    "# RMSProp on the ViT: the iterates against stable flow, rod flow and central flow\n",
    "\n",
    "Part of the code accompanying *Unifying Central Flow, Rod Flow, and the Edge Coupling* (Eric Regis and Sinho Chewi); see the package README for the setup.\n",
    "\n",
    "RMSProp on the ViT (a SimpleViT from vit-pytorch: three blocks of width 64), trained full-batch on the first 5000 CIFAR-10 images with the MSE loss (`loss = 'xent'` switches to cross-entropy). The discrete iterates run alone up to the handoff (`warmup_iterations`). From there the stable flow, midpoint rod flow, endpoint rod flow and central flow start from the last two iterates and advance in lockstep with them, four Euler substeps per iteration. Every 100 iterations the notebook computes the top Hessian eigenvalues at each center. It records the loss, the sharpness, the oscillation amplitude and the distance from each center to the discrete midpoint, and draws the comparison figures.\n",
    "\n",
    "**Runs in the paper.** From the package root, for example\n",
    "\n",
    "```\n",
    "papermill notebooks/experiment_rmsprop_vit_cifar10.ipynb rmsprop_vit.ipynb -f params/rmsprop_vit.yaml\n",
    "```\n",
    "\n",
    "| Settings | In the paper | Wall time |\n",
    "|---|---|---|\n",
    "| `params/rmsprop_vit.yaml` | Figure 17, Table 5 | 6.4 h |\n",
    "\n",
    "The cell tagged `parameters` documents every setting; a params file overrides some of them."
   ]
  },
  {
   "cell_type": "code",
   "id": "setup",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SETUP - Modal (via modal_run.py) or local. No Colab.\n",
    "# =============================================================================\n",
    "# Deps are baked into the Modal image and the repo is reproduced at /root/project,\n",
    "# so all this cell does is make the project root the cwd - the next cell's\n",
    "# `sys.path.insert(0, '.')` and `from src...` imports resolve from there.\n",
    "import os\n",
    "import pathlib\n",
    "\n",
    "root = pathlib.Path.cwd()\n",
    "while not (root / \"src\").is_dir() and root != root.parent:\n",
    "    root = root.parent\n",
    "if not (root / \"src\").is_dir():\n",
    "    raise FileNotFoundError(f\"no src/ found in {pathlib.Path.cwd()} or any parent\")\n",
    "os.chdir(root)\n",
    "print(f\"Working directory: {os.getcwd()}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "imports",
   "metadata": {},
   "source": [
    "import sys\n",
    "if '.' not in sys.path:\n",
    "    sys.path.insert(0, '.')\n",
    "\n",
    "import gc\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "import torchvision\n",
    "import torchvision.transforms as transforms\n",
    "from tqdm import trange\n",
    "\n",
    "# From src/: the warm-started Hessian eigensolver (with an optional diagonal\n",
    "# preconditioner it returns the right eigenvectors of P^-1 H, normalised\n",
    "# U^T P U = I), the functional model and loss wrappers, the SDCP solver\n",
    "# (src/sdcp.py: a CVXOPT -> CLARABEL -> SCS chain with failure counters,\n",
    "# 2026-09-26) and the vech packing helpers the central flow's proximal program\n",
    "# is assembled with.  Deliberately NOT used: src.flows and the UpdateRule\n",
    "# machinery (no velocity block, and their 2P - H >= 0 is the wrong constraint\n",
    "# for a momentum method), and get_upper_to_mat_metric, which hardcodes\n",
    "# .cuda() -- _upper_metric in the flow cell replaces it.\n",
    "from src.eig_solvers import WarmStartEigSolver\n",
    "from src.functional import FunctionalModel\n",
    "from src.loss_function import LossFunction, SupervisedLossFunction\n",
    "from src.datasets import Examples\n",
    "from src.sdcp import SDCPSolver\n",
    "from src.update_rules import DiagonalPreconditioner\n",
    "from src.utils import apply_to_pairs, mat_to_upper, upper_to_mat\n",
    "\n",
    "# Reproducibility\n",
    "torch.manual_seed(42)\n",
    "np.random.seed(42)\n",
    "torch.set_default_dtype(torch.float32)\n",
    "\n",
    "device = 'cuda' if torch.cuda.is_available() else 'cpu'\n",
    "print(f\"Using device: {device}\")\n",
    "if device != 'cuda':\n",
    "    print(\"WARNING: no GPU detected; this notebook is meant to run on Modal \"\n",
    "          \"(see modal_run.py).  A CPU run is a smoke test (tools/nb_smoke.py).\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-model",
   "metadata": {},
   "source": [
    "## Define the model"
   ]
  },
  {
   "cell_type": "code",
   "id": "model",
   "metadata": {},
   "source": [
    "# The ViT's own imports live here, not in the imports cell: that cell is shared\n",
    "# byte-for-byte with the MLP and CNN families (gates C2, C9).\n",
    "from vit_pytorch import SimpleViT\n",
    "from src.architectures.utils import replace_layernorm, TrainableLayerNorm\n",
    "\n",
    "\n",
    "def make_vit(image_size=32, patch_size=4, dim=64, depth=3, heads=8, dim_head=8, mlp_dim=256,\n",
    "             num_classes=10, init_scale=0.5):\n",
    "    \"\"\"\n",
    "    SimpleViT (lucidrains' vit_pytorch) of the archived\n",
    "    experiment_vit_cifar10_adam.ipynb, Cohen & Damian 2024's spec: patch 4 (an\n",
    "    8x8 grid of 64 tokens), width 64, 3 blocks of 8-head attention and a 256-wide\n",
    "    MLP, sin-cos position embedding (fixed, not a parameter),\n",
    "    mean-pooled read-out.  One departure (2026-09-29): each head is dim_head = 8\n",
    "    wide, so heads x dim_head = dim, the usual convention.  The archived notebook\n",
    "    inherited SimpleViT's default dim_head = 64 -- a 512-wide attention block\n",
    "    inside a 64-wide model, 79% of its 497,386 parameters and ~2x the cost of a\n",
    "    Hessian-vector product; this model has 153,322.  The linear head starts at init_scale x its default\n",
    "    initialisation, to lower the curvature at init.  Every nn.LayerNorm is swapped\n",
    "    for TrainableLayerNorm (src/architectures/utils.py), a pure-PyTorch layer norm\n",
    "    whose third derivatives are correct -- the C++ kernel's are not, and the rod\n",
    "    flows and the central flow differentiate the loss three times.\n",
    "    \"\"\"\n",
    "    model = SimpleViT(image_size=image_size, patch_size=patch_size, num_classes=num_classes,\n",
    "                      dim=dim, depth=depth, heads=heads, dim_head=dim_head, mlp_dim=mlp_dim)\n",
    "    with torch.no_grad():\n",
    "        model.linear_head.weight.mul_(init_scale)\n",
    "        model.linear_head.bias.mul_(init_scale)\n",
    "    replace_layernorm(model, TrainableLayerNorm)\n",
    "    return model\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-data",
   "metadata": {},
   "source": [
    "## Load CIFAR-10 Data"
   ]
  },
  {
   "cell_type": "code",
   "id": "data",
   "metadata": {},
   "source": [
    "# Configuration.  This cell runs ABOVE the papermill injection point, so\n",
    "# n_samples, the ViT's shape and microbatch_size cannot be overridden with\n",
    "# --params: edit a copy of the notebook.  (Wording note: this cell must never\n",
    "# contain the two hyperparameter marker literals together -- modal_run.sanitize()\n",
    "# tags the FIRST code cell containing both, and papermill would inject overrides\n",
    "# here instead of below the real hyperparameter cell.)\n",
    "n_samples = 5000   # 2026-08-05: family-wide.  1000 examples interpolate inside\n",
    "                   # the post-crossing window and contaminate the arrest.\n",
    "# The archived ViT's shape (experiment_vit_cifar10_adam; Cohen & Damian 2024)\n",
    "vit_patch = 4      # 32x32 images -> an 8x8 grid of 64 tokens\n",
    "vit_dim = 64       # token width\n",
    "vit_depth = 3      # transformer blocks\n",
    "vit_heads = 8      # attention heads per block\n",
    "vit_dim_head = 8   # width of each head: heads x dim_head = vit_dim (2026-09-29; the\n",
    "                   # archived notebook ran SimpleViT's default 64, a 512-wide attention\n",
    "                   # block and 497,386 parameters, 3.2x this model's 153,322)\n",
    "vit_mlp_dim = 256  # MLP width inside each block\n",
    "head_init_scale = 0.5   # the linear head starts at this multiple of its default init\n",
    "# The loss is averaged over slices of this many examples (SupervisedLossFunction\n",
    "# averages the loss and every derivative across its batches, so the value does not\n",
    "# change what is computed, only the peak memory of one pass).  5000 = one batch, as\n",
    "# in the archived notebook; lower it if attention over the full batch runs out of\n",
    "# GPU memory.\n",
    "microbatch_size = 5000\n",
    "output_dim = 10\n",
    "\n",
    "# Load CIFAR-10\n",
    "transform = transforms.Compose([\n",
    "    transforms.ToTensor(),\n",
    "    transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2470, 0.2435, 0.2616))\n",
    "])\n",
    "\n",
    "trainset = torchvision.datasets.CIFAR10(\n",
    "    root='./data', train=True, download=True, transform=transform\n",
    ")\n",
    "\n",
    "# Take first n_samples\n",
    "indices = list(range(n_samples))\n",
    "subset = torch.utils.data.Subset(trainset, indices)\n",
    "loader = torch.utils.data.DataLoader(subset, batch_size=n_samples, shuffle=False)\n",
    "\n",
    "# Load all data into memory, with BOTH target encodings: the `loss` knob of\n",
    "# the hyperparameter cell picks one when make_loss_fn is called below the\n",
    "# injection point (mse reads y_onehot, xent reads y_index).\n",
    "for images, labels in loader:\n",
    "    X = images.to(device).float()                # the input batch -- never rebound\n",
    "    y_index = labels.to(device)                  # class indices (cross entropy)\n",
    "    y_onehot = F.one_hot(labels, num_classes=output_dim).float().to(device)   # MSE\n",
    "\n",
    "print(f\"X shape: {X.shape}, y_onehot shape: {y_onehot.shape}, y_index shape: {y_index.shape}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "code",
   "id": "loss",
   "metadata": {},
   "source": [
    "# Initialize model\n",
    "torch.manual_seed(42)\n",
    "model = make_vit(image_size=32, patch_size=vit_patch, dim=vit_dim, depth=vit_depth, heads=vit_heads,\n",
    "                 dim_head=vit_dim_head, mlp_dim=vit_mlp_dim, num_classes=output_dim, init_scale=head_init_scale).to(device).float()\n",
    "n_params = sum(p.numel() for p in model.parameters())\n",
    "print(f\"Number of parameters: {n_params}\")\n",
    "\n",
    "# The architecture's hooks into the shared cells (one lockstep, export and\n",
    "# figure cell serve the MLP, CNN and ViT families): the figure titles, the\n",
    "# eigensolver's HVP batching and the architecture's own npz keys.  EIG_CHUNK = 1\n",
    "# runs the Hessian-vector products of a LOBPCG block one at a time, as the\n",
    "# archived ViT notebook did (chunk_size=1, to fit attention over 5000 images);\n",
    "# NOT measured at this size -- the CNN's 6 came from runs/diag_cnn_eig-crf-a100;\n",
    "# at dim_head = 64 (497k parameters) 6 ran out of an H100's 80 GB\n",
    "# (runs/experiment_adam_vit_cifar10-timing-chunk6).  A larger chunk is faster if it fits.  The MLP family runs -1.\n",
    "ARCH_NAME = 'ViT'\n",
    "EIG_CHUNK = 1\n",
    "ARCH_EXPORT = dict(arch=np.array('vit'), vit_patch=int(vit_patch), vit_dim=int(vit_dim),\n",
    "                   vit_depth=int(vit_depth), vit_heads=int(vit_heads), vit_dim_head=int(vit_dim_head),\n",
    "                   vit_mlp_dim=int(vit_mlp_dim),\n",
    "                   head_init_scale=float(head_init_scale), microbatch_size=int(microbatch_size))\n",
    "\n",
    "# Make model functional for efficient torch.func operations\n",
    "w_init, model_fn = FunctionalModel.make_functional(model)\n",
    "\n",
    "\n",
    "def mse_criterion(output, labels):\n",
    "    return F.mse_loss(output, labels)\n",
    "\n",
    "\n",
    "def xent_criterion(output, labels):\n",
    "    return F.cross_entropy(output, labels)\n",
    "\n",
    "\n",
    "def _slices(labels):\n",
    "    \"\"\"The data in microbatch_size slices (data cell); SupervisedLossFunction\n",
    "    averages over them weighted by size, so this is the full-batch loss.\"\"\"\n",
    "    return [Examples(inputs=X[i:i + microbatch_size], labels=labels[i:i + microbatch_size])\n",
    "            for i in range(0, n_samples, microbatch_size)]\n",
    "\n",
    "\n",
    "def make_loss_fn(kind):\n",
    "    \"\"\"The loss every arm reads.  `loss` is a knob of the hyperparameter cell,\n",
    "    so this is CALLED at the top of the lockstep cell -- below the papermill\n",
    "    injection point -- never here.  Nothing else in the notebook depends on\n",
    "    which loss it is: the flows, floors, SDCP programs and eigensolves all go\n",
    "    through the returned object.\"\"\"\n",
    "    kind = str(kind).lower()\n",
    "    if kind == 'mse':\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=mse_criterion,\n",
    "                                      batches=_slices(y_onehot))\n",
    "    if kind in ('xent', 'ce', 'cross_entropy'):\n",
    "        return SupervisedLossFunction(model_fn=model_fn, criterion=xent_criterion,\n",
    "                                      batches=_slices(y_index))\n",
    "    raise ValueError(f\"loss must be 'mse' or 'xent', got {kind!r}\")\n",
    "\n",
    "\n",
    "print(f\"Initial loss: mse {make_loss_fn('mse')(w_init).item():.6f}   \"\n",
    "      f\"xent {make_loss_fn('xent')(w_init).item():.6f}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-rod",
   "metadata": {},
   "source": [
    "## The midpoint rod's carrier\n",
    "\n",
    "`MidpointRod` stores the flip amplitude of the midpoint rod flow -- the paper's\n",
    "$\\Delta = (\\delta, \\gamma)$ (position and momentum flip; position alone for a\n",
    "memoryless optimizer) -- as a unit axis $u$ and a Python-float log amplitude,\n",
    "$\\Delta = e^{\\log a}\\,u$.  The rod ODE is homogeneous of degree one in\n",
    "$\\Delta$: on the approach the rod loses hundreds of $e$-folds, past float64's\n",
    "709, and a vector stored as $\\Delta$ would underflow to exactly zero and forget\n",
    "its direction.  In $(u, \\log a)$ the direction is integrated exactly and the\n",
    "amplitude has no floor of its own, so the only floor the rod ever carries is\n",
    "the round-off floor of the next cell.\n",
    "\n",
    "`advance_from_rate(f, dt)` takes the velocity per unit amplitude,\n",
    "$f = F(\\Delta)/\\|\\Delta\\|$, does one Euler step\n",
    "$\\Delta \\leftarrow \\|\\Delta\\|\\,(u + \\mathrm{d}t\\,f)$ and returns\n",
    "$u\\cdot f$, the instantaneous $\\mathrm{d}\\log\\|\\Delta\\|/\\mathrm{d}t$.  The\n",
    "same class serves every optimizer: `phase=True` carries the momentum block,\n",
    "`phase=False` (GD, RMSProp) the position block alone.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "rod",
   "metadata": {},
   "source": [
    "class MidpointRod:\n",
    "    \"\"\"The midpoint rod flow's state: the flip amplitude Delta = (delta, gamma)\n",
    "    (position block first, momentum block second; position alone when\n",
    "    phase=False) stored as a unit axis u in the flow dtype and a python-float\n",
    "    log amplitude, Delta = exp(logamp) * u.\n",
    "\n",
    "    Why not store Delta.  The rod ODE is homogeneous of degree 1 in Delta, so\n",
    "    between the handoff and the crossing the rod decays by hundreds of e-folds\n",
    "    -- far past float64's 709 -- and a vector stored as Delta would underflow\n",
    "    to exactly zero and forget its direction.  In (u, logamp) the direction is\n",
    "    integrated exactly and the amplitude has no floor of its own: the rod\n",
    "    cannot die, only lag, and the lag is the measurement.\n",
    "\n",
    "    advance_from_rate(f, dt) takes f = F(Delta)/||Delta|| (the velocity per\n",
    "    unit amplitude, all the homogeneous flow needs) and does one Euler step\n",
    "    Delta_new = ||Delta|| (u + dt f):  logamp += log||u + dt f||,  u <- normalised.\n",
    "    It returns u.f, the instantaneous d(log||Delta||)/dt, for the diagnostics.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, n_params, phase=True, device='cpu', dtype=torch.float32):\n",
    "        self.half = n_params\n",
    "        self.phase = bool(phase)\n",
    "        self.dim = 2 * n_params if self.phase else n_params\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.u = torch.zeros(self.dim, device=device, dtype=dtype)\n",
    "        self.logamp = float('-inf')\n",
    "\n",
    "    def split(self, v):\n",
    "        \"\"\"(position block, momentum block) of a state vector; the momentum\n",
    "        block is empty when phase=False.\"\"\"\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def init_from_delta_gamma(self, delta, gamma=None):\n",
    "        \"\"\"Seed from the discrete half-differences (dhat, ghat) at the handoff.\"\"\"\n",
    "        parts = [delta.to(self.dtype)]\n",
    "        if self.phase:\n",
    "            assert gamma is not None, \"a phase-space rod needs a momentum half-difference\"\n",
    "            parts.append(gamma.to(self.dtype))\n",
    "        D = torch.cat(parts)\n",
    "        n = float(D.double().norm())\n",
    "        if n > 0.0:\n",
    "            self.u = D / n\n",
    "            self.logamp = math.log(n)\n",
    "        else:\n",
    "            self.u = torch.zeros_like(D)\n",
    "            self.logamp = float('-inf')\n",
    "\n",
    "    def amp(self):\n",
    "        \"\"\"exp(logamp); underflows to 0.0 silently, which is the intended\n",
    "        reading of 'below every float'.  Overflow is a divergence.\"\"\"\n",
    "        if self.logamp > 700.0:\n",
    "            raise RuntimeError(f\"midpoint rod amplitude overflowed \"\n",
    "                               f\"(log||Delta|| = {self.logamp:.1f}) -- diverged.\")\n",
    "        return math.exp(self.logamp)\n",
    "\n",
    "    def top_axis(self):\n",
    "        return self.u, self.amp()\n",
    "\n",
    "    def get_delta(self):\n",
    "        return self.amp() * self.u\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.split(self.get_delta())\n",
    "\n",
    "    def trace(self):\n",
    "        return self.amp() ** 2\n",
    "\n",
    "    def advance_from_rate(self, f, dt):\n",
    "        v = self.u.double() + dt * f.double()\n",
    "        rate = float(self.u.double() @ f.double())\n",
    "        n = float(v.norm())\n",
    "        if n > 0.0:\n",
    "            self.logamp += math.log(n)\n",
    "            self.u = (v / n).to(self.dtype)\n",
    "        return rate\n",
    "\n",
    "    def collapsed(self):\n",
    "        \"\"\"A vector rod never collapses (it has no floor of its own); here for\n",
    "        the endpoint pair's accessor symmetry.\"\"\"\n",
    "        return False\n",
    "\n",
    "\n",
    "print(f\"MidpointRod: (unit axis, log-amplitude) carrier, phase-space or position-only\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-floor",
   "metadata": {},
   "source": [
    "## The round-off floor\n",
    "\n",
    "The paper's appendix \"The Round-off Floor\" (eq:floor-size, eq:floor-R,\n",
    "eq:floor-q, eq:floor).  Below the edge $\\delta = 0$ is an attractor of the\n",
    "rod flow, and the discrete optimizer's own approach floor is round-off: every\n",
    "stored coordinate is rounded once per step, uniformly, with variance\n",
    "$u^2 \\bar w_i^2/3$ ($u = \\epsilon/2$ of the modelled dtype), which injects\n",
    "$p_j = (u^2/3)\\sum_i U_{ij}^2 \\bar w_i^2$ per step on tracked mode $u_j$\n",
    "(and $m_j$, the same on the stored momentum, in position units).  The\n",
    "optimizer's one-step map on the mode holds the stationary variance\n",
    "\n",
    "$$R_j = \\frac{p_j\\,[(1-\\beta)^2 + 4\\beta b_j] + \\beta^2 m_j}{4\\,b_j\\,(1-\\beta^2)\\,(1-b_j)},\n",
    "\\qquad b_j = \\lambda_j / S^\\star,$$\n",
    "\n",
    "($\\beta = 0$ gives GD's $p_j/4b_j(1-b_j)$), and the rod is fed the\n",
    "per-substep source whose scheme fixed point is exactly $R_j$,\n",
    "$q_j = R_j(1-\\rho_j^2)$, $\\rho_j = 1 + 2\\,\\mathrm{d}t\\,(b_j - 1)$ -- finite\n",
    "through and above the edge.  The floor is a **per-mode, sign-preserving\n",
    "quadrature add** on the position block after every substep,\n",
    "$\\langle\\delta,u_j\\rangle^2 \\leftarrow \\langle\\delta,u_j\\rangle^2 + q_j$, on\n",
    "every tracked mode (never conditioned on which modes have crossed).  Nothing\n",
    "is tuned: $u$, $\\beta$ and the arm's own $(\\bar w, \\bar m, U, \\lambda_j)$ are\n",
    "the whole input.  The fixed point is structure-independent: the K and $K_S$\n",
    "rod blocks share the zero-frequency resolvent $[G^{-1}]_{\\delta\\delta}$ that\n",
    "sets it, so the same $q_j$ lands the midpoint rod and the endpoint pair\n",
    "(`_floor_landing_selfcheck`).  `floor_apply` is the standalone statement of\n",
    "the floor, exercised by `_floor_selfcheck` at import time.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "floor",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# THE ROUND-OFF NOISE FLOOR  (paper appendix \"The Round-off Floor\"; map-matched,\n",
    "# 2026-09-11; notes/2026-09-11-map-matched-roundoff-floor.tex)\n",
    "# =============================================================================\n",
    "# THE SOURCE IS THE ROUNDING OF THE STORED STATE; THE RESPONSE IS THE OPTIMIZER'S.\n",
    "# Every stored component of the optimizer's state is rounded once per step,\n",
    "# uniformly, variance u^2 z_i^2 / 3 (u = eps/2 of the modelled dtype).  On a\n",
    "# tracked Hessian mode u_j that is a per-step source\n",
    "#     p_j = (u^2/3) sum_i U_ij^2 wbar_i^2        (position row)\n",
    "#     m_j = (u^2/3) sum_i U_ij^2 step_i^2        (momentum row, position units;\n",
    "#                                                  step = eta*mbar, or D*mbar)\n",
    "# and the optimizer's one-step map on that mode, momentum in position units,\n",
    "#     T = [[1 - (1-b) L, -b], [(1-b) L, b]],   L = lambda_eff = b_j * S_star,\n",
    "# holds the stationary round-off variance R = T R T^T + diag(p, m):\n",
    "#     R_j = ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( 4 b_j (1-b^2) (1-b_j) )\n",
    "# (closed form; b = 0 gives GD's p/4b(1-b)).  The rod's own scheme -- one\n",
    "# substep of the rod block then the quadrature add -- holds q/(1 - rho^2) with\n",
    "# rho = 1 + 2 dt (b - 1), so the rod is fed the source whose fixed point IS the\n",
    "# optimizer's equilibrium:\n",
    "#     q_j = R_j (1 - rho_j^2) = dt (1 - dt(1-b_j)) ( p_j [(1-b)^2 + 4 b b_j] + b^2 m_j ) / ( b_j (1-b^2) ),\n",
    "# finite through and above the edge.  Per mode, sign-preserving, in quadrature\n",
    "# (a clamp pins the amplitude flat and misses the rise toward the crossing).\n",
    "# The tracked basis is EUCLIDEAN-orthonormal (ortho_track takes the Q factor of\n",
    "# the eigensolver's U, which is U^T P U = I under a preconditioner) and the\n",
    "# source is unpreconditioned, because what is rounded is the stored w.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def roundoff_source_var(w_bar, step_bar, dtype, U_track):\n",
    "    \"\"\"(p_j, m_j): the variance ONE step's rounding of the stored iterate and\n",
    "    of the stored momentum (seen by the position row through one step, so in\n",
    "    position units) injects on each tracked mode u_j.  Two float64 tensors of\n",
    "    length U_track.shape[1].  `step_bar` may be None (no momentum): m_j = 0.\"\"\"\n",
    "    u = float(torch.finfo(dtype).eps) / 2.0\n",
    "    U2 = (U_track.double() ** 2).T\n",
    "    p = (u * u / 3.0) * (U2 @ (w_bar.double() ** 2))\n",
    "    if step_bar is None:\n",
    "        m = torch.zeros_like(p)\n",
    "    else:\n",
    "        m = (u * u / 3.0) * (U2 @ (step_bar.double() ** 2))\n",
    "    return p, m\n",
    "\n",
    "\n",
    "def optimizer_mode_map(b, beta):\n",
    "    \"\"\"The EMA optimizer's one-step map on a mode at fraction b of its\n",
    "    threshold, momentum in position units.  beta = 0 is the memoryless\n",
    "    (GD / RMSProp) map.\"\"\"\n",
    "    L = float(b) * 2.0 * (1.0 + beta) / (1.0 - beta) if beta > 0.0 else 2.0 * float(b)\n",
    "    return np.array([[1.0 - (1.0 - beta) * L, -beta], [(1.0 - beta) * L, beta]])\n",
    "\n",
    "\n",
    "def roundoff_equilibrium(p, m, b, beta):\n",
    "    \"\"\"R_j: the OPTIMIZER'S stationary round-off variance on the position row\n",
    "    of a tracked mode -- the closed-form Lyapunov solution for\n",
    "    optimizer_mode_map.  NaN at or above the threshold and for b <= 0.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    with np.errstate(divide='ignore', invalid='ignore'):\n",
    "        R = ((p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "             / (4.0 * b * (1.0 - beta * beta) * (1.0 - b)))\n",
    "    return np.where((b > 0.0) & (b < 1.0), R, np.nan)\n",
    "\n",
    "\n",
    "def roundoff_floor_source(p, m, b, beta, dt):\n",
    "    \"\"\"q_j: the per-SUBSTEP quadrature source the rod is fed, R_j (1 - rho_j^2)\n",
    "    with rho_j = 1 + 2 dt (b_j - 1).  The (1 - b) cancels: finite through and\n",
    "    above the edge.  Requires b > 0 on every tracked mode.\"\"\"\n",
    "    p = np.asarray(p, dtype=float)\n",
    "    m = np.asarray(m, dtype=float)\n",
    "    b = np.asarray(b, dtype=float)\n",
    "    assert np.all(b > 0.0), f\"roundoff_floor_source needs b > 0 on every tracked mode, got {b}\"\n",
    "    return (float(dt) * (1.0 - float(dt) * (1.0 - b))\n",
    "            * (p * ((1.0 - beta) ** 2 + 4.0 * beta * b) + beta * beta * m)\n",
    "            / (b * (1.0 - beta * beta)))\n",
    "\n",
    "\n",
    "def floor_fixed_point(p, m, b, beta):\n",
    "    \"\"\"sqrt(R_j): the stationary |<delta, u_j>| the floor holds on a mode --\n",
    "    the optimizer's own round-off amplitude, what the discrete |<a, u_j>| is\n",
    "    compared with.  NaN at or above the threshold.\"\"\"\n",
    "    return np.sqrt(roundoff_equilibrium(p, m, b, beta))\n",
    "\n",
    "\n",
    "def ortho_track(U, k):\n",
    "    \"\"\"A Euclidean-orthonormal basis for the span of the first k columns of U\n",
    "    (QR in float64, returned in U's dtype).\"\"\"\n",
    "    Q, _ = torch.linalg.qr(U[:, :int(k)].double())\n",
    "    return Q.to(U.dtype)\n",
    "\n",
    "\n",
    "def floor_apply(rod, U_track, q):\n",
    "    \"\"\"The per-mode noise floor on a MidpointRod: c_j^2 <- c_j^2 + q_j on every\n",
    "    tracked component c_j = <delta, u_j> of the POSITION block, signs\n",
    "    preserved, momentum block untouched, then written back as (axis,\n",
    "    log-amplitude).  `q` is a scalar or one value per tracked mode (the\n",
    "    per-substep q_j).  Returns how many modes the floor dominated.\"\"\"\n",
    "    half = rod.half\n",
    "    amp = rod.amp()\n",
    "    assert amp > 0.0, (\n",
    "        \"the floor was applied to a rod whose amplitude has underflowed \"\n",
    "        f\"(log||Delta|| = {rod.logamp}); it would discard the untracked state. \"\n",
    "        \"A floored arm must carry the floor from the handoff.\")\n",
    "    v = amp * rod.u.double()\n",
    "    v_pos, v_mom = v[:half].clone(), v[half:]\n",
    "    Ud = U_track.double()\n",
    "    qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ud.shape[1],))\n",
    "    binds = 0\n",
    "    for j in range(Ud.shape[1]):\n",
    "        uj = Ud[:, j]\n",
    "        c = float(v_pos @ uj)\n",
    "        cn = math.copysign(math.sqrt(c * c + float(qv[j])), c if c != 0.0 else 1.0)\n",
    "        v_pos = v_pos + (cn - c) * uj\n",
    "        binds += int(float(qv[j]) > c * c)\n",
    "    v = torch.cat([v_pos, v_mom])\n",
    "    nrm = float(v.norm())\n",
    "    if nrm > 0.0:\n",
    "        rod.logamp = math.log(nrm)\n",
    "        rod.u = (v / nrm).to(rod.dtype)\n",
    "    return binds\n",
    "\n",
    "\n",
    "def _lyap_iterate(T, Q, n_steps=20000):\n",
    "    \"\"\"R_n = T R_{n-1} T^T + Q from R_0 = 0: the discrete Lyapunov solution by\n",
    "    the defining recursion.  Self-check reference for the closed form.\"\"\"\n",
    "    R = np.zeros_like(Q)\n",
    "    for _ in range(n_steps):\n",
    "        R = T @ R @ T.T + Q\n",
    "    return R\n",
    "\n",
    "\n",
    "def _floor_selfcheck(n=8, dt=0.02, n_steps=6000, sigma=1e-3, eta=0.3, beta=0.9):\n",
    "    \"\"\"The map-matched floor on a fixed diagonal quadratic, driven by the\n",
    "    heavy-ball MIDPOINT rod block (the paper's K structure; beta = 0 is GD's):\n",
    "      (a) the closed form R_j is the discrete Lyapunov solution of the mode map\n",
    "          at beta = 0 and 0.9, with and without a momentum source, and does\n",
    "          not depend on the step size;\n",
    "      (b) EVERY tracked mode, fed q_j, reaches sqrt(R_j) from above and below\n",
    "          (the multi-mode assertion -- a floor on ||Delta|| would hold up only\n",
    "          the direction the axis has collapsed onto);\n",
    "      (c) q = 0 is a no-op;  (d) an empty mode is refilled to +sqrt(q_j);\n",
    "      (e) the momentum block comes through untouched;\n",
    "      (f) limits: beta = 0 gives p/4b(1-b); at the edge R(1-b) -> p(1+beta)/4(1-beta);\n",
    "          the source is finite at b = 1 and equals dt p (1+beta)/(1-beta) there.\n",
    "    Seconds on CPU.\"\"\"\n",
    "    rank = 3\n",
    "    thr = 2.0 * (1.0 + beta) / (1.0 - beta)\n",
    "    frac = np.array([0.90, 0.60, 0.30, 0.20, 0.15, 0.10, 0.07, 0.05])[:n]\n",
    "    lam_raw = torch.tensor(frac * thr / eta, dtype=torch.float64)\n",
    "    U = torch.eye(n, dtype=torch.float32)\n",
    "    Ut = ortho_track(U, rank)\n",
    "    p = np.full(rank, sigma * sigma)\n",
    "    m0 = np.zeros(rank)\n",
    "    b_track = frac[:rank]\n",
    "\n",
    "    # (a)\n",
    "    err_a = 0.0\n",
    "    for _b1 in (0.0, 0.9):\n",
    "        for _b in (0.1, 0.5, 0.9, 0.99):\n",
    "            for _m in (0.0, 0.3):\n",
    "                T = optimizer_mode_map(_b, _b1)\n",
    "                R_it = _lyap_iterate(T, np.diag([1.0, _m]))[0, 0]\n",
    "                R_cf = float(roundoff_equilibrium(1.0, _m, _b, _b1))\n",
    "                err_a = max(err_a, abs(R_cf / R_it - 1.0))\n",
    "    for _eta in (0.3, 3.0):\n",
    "        _b = 0.7\n",
    "        L = _b * thr\n",
    "        T_eta = np.array([[1.0 - _eta * (1.0 - beta) * (L / _eta), -_eta * beta],\n",
    "                          [(1.0 - beta) * (L / _eta), beta]])\n",
    "        R_it = _lyap_iterate(T_eta, np.diag([1.0, 0.3 / _eta ** 2]))[0, 0]\n",
    "        err_a = max(err_a, abs(float(roundoff_equilibrium(1.0, 0.3, _b, beta)) / R_it - 1.0))\n",
    "    assert err_a < 1e-8, err_a\n",
    "\n",
    "    # (b): the midpoint rod rows on the unit axis (the flow cell's rod_field\n",
    "    # for heavy ball): dgamma/dt = -(1+b) gamma - (1-b) lambda delta,\n",
    "    # ddelta/dt = -2 delta - eta (gamma + dgamma/dt)\n",
    "    q = roundoff_floor_source(p, m0, b_track, beta, dt)\n",
    "    pred = floor_fixed_point(p, m0, b_track, beta)\n",
    "\n",
    "    def run(a0_scale):\n",
    "        r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "        a0 = torch.full((n,), a0_scale / math.sqrt(2 * n), dtype=torch.float32)\n",
    "        r.init_from_delta_gamma(a0, a0.clone())\n",
    "        for _ in range(n_steps):\n",
    "            u_pos, u_mom = r.split(r.u.double())\n",
    "            f_mom = -(1.0 + beta) * u_mom - (1.0 - beta) * lam_raw * u_pos\n",
    "            f_pos = -2.0 * u_pos - eta * (u_mom + f_mom)\n",
    "            r.advance_from_rate(torch.cat([f_pos, f_mom]).to(torch.float32), dt)\n",
    "            floor_apply(r, Ut, q)\n",
    "        d, _ = r.get_delta_gamma()\n",
    "        return np.array([abs(float(d.double() @ Ut[:, j].double())) for j in range(rank)])\n",
    "\n",
    "    hi, lo = run(1.0), run(1e-12)\n",
    "    err_b = max(float(np.max(np.abs(hi / pred - 1.0))), float(np.max(np.abs(lo / pred - 1.0))))\n",
    "    assert err_b < 5e-3, (err_b, hi, lo, pred)\n",
    "\n",
    "    # (c)\n",
    "    g = torch.Generator().manual_seed(0)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    la0, u0 = r.logamp, r.u.clone()\n",
    "    floor_apply(r, Ut, 0.0)\n",
    "    err_c = max(abs(r.logamp - la0), float((r.u - u0).abs().max()))\n",
    "    assert err_c < 1e-6, err_c\n",
    "    # (e)\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(torch.randn(n, generator=g), torch.randn(n, generator=g))\n",
    "    _, gam0 = r.get_delta_gamma()\n",
    "    gam0 = gam0.clone()\n",
    "    floor_apply(r, Ut, q)\n",
    "    _, gam1 = r.get_delta_gamma()\n",
    "    err_e = float((gam1 - gam0).abs().max() / gam0.abs().max())\n",
    "    assert err_e < 1e-6, err_e\n",
    "    # (d)\n",
    "    a0 = torch.zeros(n, dtype=torch.float32)\n",
    "    a0[0] = 1e-3\n",
    "    r = MidpointRod(n, phase=True, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0, torch.zeros(n))\n",
    "    floor_apply(r, Ut, q)\n",
    "    d, _ = r.get_delta_gamma()\n",
    "    c2 = float(d.double() @ Ut[:, 2].double())\n",
    "    err_d = abs(c2 / math.sqrt(float(q[2])) - 1.0)\n",
    "    assert err_d < 1e-5, (c2, math.sqrt(float(q[2])))\n",
    "    # the position-only carrier takes the same floor\n",
    "    r = MidpointRod(n, phase=False, dtype=torch.float32)\n",
    "    r.init_from_delta_gamma(a0)\n",
    "    floor_apply(r, Ut, q)\n",
    "    c2 = float(r.get_delta().double() @ Ut[:, 2].double())\n",
    "    err_d = max(err_d, abs(c2 / math.sqrt(float(q[2])) - 1.0))\n",
    "    assert err_d < 1e-5, err_d\n",
    "    # (f)\n",
    "    _bb = np.array([0.3, 0.775, 0.95])\n",
    "    err_f = float(np.max(np.abs(roundoff_equilibrium(1.0, 0.0, _bb, 0.0) * 4.0 * _bb * (1.0 - _bb) - 1.0)))\n",
    "    _edge = float(roundoff_equilibrium(1.0, 0.0, 1.0 - 1e-9, beta) * 1e-9)\n",
    "    err_f = max(err_f, abs(_edge / ((1.0 + beta) / (4.0 * (1.0 - beta))) - 1.0))\n",
    "    _q1 = float(roundoff_floor_source(1.0, 0.0, 1.0, beta, dt))\n",
    "    err_f = max(err_f, abs(_q1 / (dt * (1.0 + beta) / (1.0 - beta)) - 1.0))\n",
    "    assert err_f < 1e-6, err_f\n",
    "    _rho = 1.0 + 2.0 * dt * (b_track - 1.0)\n",
    "    err_g = float(np.max(np.abs(q / (1.0 - _rho ** 2) / (pred ** 2) - 1.0)))\n",
    "    assert err_g < 1e-12, err_g\n",
    "    return err_a, err_b, err_c, err_d, err_e, err_f\n",
    "\n",
    "\n",
    "def _floor_landing_selfcheck(dt_list=(0.1, 0.02), eta=0.3, beta=0.9, p=1e-6):\n",
    "    \"\"\"The same q_j lands the midpoint rod block on sqrt(R_j) at beta = 0.9\n",
    "    and at beta = 0 (GD): five modes, from a state far from the fixed point;\n",
    "    plus the identity [G^-1]_dd = -(1+beta)/(2(1+beta) - a) for the rod block,\n",
    "    which is what makes the fixed point structure-independent.\"\"\"\n",
    "    worst_inv, worst_land = 0.0, 0.0\n",
    "    for _beta in (beta, 0.0):\n",
    "        thr = 2.0 * (1.0 + _beta) / (1.0 - _beta)\n",
    "        for b in np.array([0.3, 0.6, 0.9, 0.97, 0.99]):\n",
    "            lam = b * thr / eta\n",
    "            a = eta * (1.0 - _beta) * lam\n",
    "            G = np.array([[-2.0 + a, eta * _beta], [-(1.0 - _beta) * lam, -(1.0 + _beta)]])\n",
    "            ref = -(1.0 + _beta) / (2.0 * (1.0 + _beta) - a)\n",
    "            worst_inv = max(worst_inv, abs(np.linalg.inv(G)[0, 0] - ref))\n",
    "            R = float(roundoff_equilibrium(p, 0.0, b, _beta))\n",
    "            for dt in dt_list:\n",
    "                q = float(roundoff_floor_source(p, 0.0, b, _beta, dt))\n",
    "                M = np.eye(2) + dt * G\n",
    "                v = np.array([1e-3, 0.0])\n",
    "                for _ in range(int(4000 / dt)):\n",
    "                    v = M @ v\n",
    "                    v[0] = math.copysign(math.sqrt(v[0] * v[0] + q), v[0] if v[0] != 0.0 else 1.0)\n",
    "                worst_land = max(worst_land, abs(abs(v[0]) / math.sqrt(R) - 1.0))\n",
    "    assert worst_inv < 1e-10, worst_inv\n",
    "    assert worst_land < 3e-2, worst_land\n",
    "    return worst_inv, worst_land\n",
    "\n",
    "\n",
    "_e = _floor_selfcheck()\n",
    "print(f\"floor self-check: |closed form vs Lyapunov recursion| {_e[0]:.1e}  \"\n",
    "      f\"|scheme lands on sqrt(R_j), 3 modes, from above and below| {_e[1]:.1e}  \"\n",
    "      f\"|no-op at q=0| {_e[2]:.1e}  |empty-mode refill| {_e[3]:.1e}  \"\n",
    "      f\"|momentum block moved| {_e[4]:.1e}  |limits| {_e[5]:.1e}\")\n",
    "_f = _floor_landing_selfcheck()\n",
    "print(f\"floor landing: [G^-1]_dd identity {_f[0]:.1e};  q_j lands the rod block on sqrt(R_j) \"\n",
    "      f\"to {_f[1]:.1e} (5 modes, beta 0.9 and 0, dt 0.1 and 0.02)\")\n",
    "_u32 = float(torch.finfo(torch.float32).eps) / 2.0\n",
    "print(f\"round-off model: p_j = (u^2/3) sum_i U_ij^2 wbar_i^2 per step, u = eps/2 \"\n",
    "      f\"(float32 {_u32:.2e}, float64 {float(torch.finfo(torch.float64).eps) / 2.0:.2e}); \"\n",
    "      f\"floor = the optimizer's own equilibrium R_j, fed to the rod as q_j = R_j (1 - rho_j^2)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-flows",
   "metadata": {},
   "source": [
    "## RMSProp: the map, the flows and their self-checks\n",
    "\n",
    "The optimizer-specific cell, behind the same interface as the other canonical\n",
    "notebooks.  RMSProp (paper section \"RMSProp\", eq:rmsprop):\n",
    "$\\nu_{t+1} = \\beta_2\\nu_t + (1-\\beta_2)\\nabla L^{\\odot 2}$,\n",
    "$w_{t+1} = w_t - \\eta P_{t+1}^{-1}\\nabla L(w_t)$, $P(\\nu) = \\operatorname{diag}(\\sqrt\\nu) + \\epsilon I$.\n",
    "Only the position has rod structure; $\\bar\\nu$ is a smooth auxiliary variable.\n",
    "The effective sharpness is $\\eta\\lambda_{\\max}(P^{-1}H)$ (the pencil $(H, P)$,\n",
    "$U^\\top PU = I$) against $S^\\star = 2$.\n",
    "\n",
    "* **stable flow** -- $\\dot{\\bar w} = -\\eta P(\\bar\\nu^+)^{-1}\\nabla L$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\nabla L^{\\odot2} - \\bar\\nu]$.\n",
    "* **midpoint rod flow (mp-rod)** -- eq:rmsprop-rodflow:\n",
    "  $\\dot{\\bar w} = -\\eta P^{-1}\\bar g$, $\\dot\\delta = \\eta P^{-1}\\llbracket g\\rrbracket - 2\\delta$,\n",
    "  $\\dot{\\bar\\nu} = (1-\\beta_2)[\\bar g^{\\odot2} + \\llbracket g\\rrbracket^{\\odot2} - \\bar\\nu]$,\n",
    "  at the frozen $P(\\bar\\nu^+)$; (axis, log-amplitude), floored.\n",
    "* **endpoint rod flow (ep-rod)** -- eq:rmsprop-endpoint: the literal pair\n",
    "  $(w, w')$ with one shared $\\bar\\nu$ fed $\\tfrac12(\\nabla L(w)^{\\odot2} + \\nabla L(w')^{\\odot2})$;\n",
    "  the midpoint rows in other coordinates (`_rod_selfcheck` (c)).\n",
    "* **central flow** -- eq:rmsprop-central and appendix F (eq:rmsprop-pds): the\n",
    "  multiplier reaches the constraint $\\lambda_{\\max}(P^{-1}H) \\le 2/\\eta$\n",
    "  through the position row and through $\\dot{\\bar\\nu}$; the two-route\n",
    "  velocity-level SDCP is Adam's program at $\\beta_1 = 0$; the share of the\n",
    "  preconditioner channel is exported (`central_Bnu_share`).\n",
    "\n",
    "The self-checks run at import time: rod rate $D\\lambda - 2$ per mode, the\n",
    "pair's unit step is the RMSProp map, pair $\\equiv$ midpoint rows, the floor is\n",
    "antisymmetric, the central program linearises the exact gap at\n",
    "$O(\\mathrm{d}t^2)$, reduces to gradient descent's at $\\beta_2 = 1$, slides at\n",
    "$O(\\mathrm{d}t)$ with both routes on, and agrees with `SDCPSolver` at $k = 1$.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "flows",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# RMSPROP -- the optimizer interface the lockstep cell runs against\n",
    "# =============================================================================\n",
    "# The lockstep, export, figure and summary cells are shared by every canonical\n",
    "# notebook of the family; this cell is the only place the optimizer lives.\n",
    "# RMSProp (paper section \"RMSProp\", eq:rmsprop), epsilon outside the root:\n",
    "#     nu+ = b2 nu + (1-b2) g^2,   w+ = w - eta g / (sqrt(nu+) + eps),\n",
    "# nu seeded at g0^2 (no bias correction; bias_correction = 1 turns it on, which\n",
    "# is Adam at beta1 = 0).  The effective sharpness is lambda_max(P^-1 H) with\n",
    "# P = (sqrt(nu)+eps)/eta (the eigensolver's pencil, U^T P U = I), i.e.\n",
    "# eta lambda_max(P(nu)^-1 H), against S* = 2.  The figures plot the preconditioned\n",
    "# sharpness itself, lambda_1(P^-1/2 H P^-1/2) with P = P(nu), against 2/eta\n",
    "# (sharp_plot_over_eta; Eric, 2026-10-25).  Only the position has rod\n",
    "# structure: nubar is a smooth auxiliary variable fed gbar^2 + [[g]]^2.\n",
    "import math\n",
    "\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "OPT = dict(\n",
    "    key='rmsprop', name='RMSProp',\n",
    "    has_momentum=False,     # the state is (w, nu); the rod is delta alone\n",
    "    has_nu=True,\n",
    "    lookahead=False,\n",
    "    sharp_label=r'$\\lambda_1(P^{-1/2}HP^{-1/2})$',\n",
    "    sharp_plot_over_eta=True,   # the figures divide the effective eigenvalues and S* by eta\n",
    "    sharp_units='eta*lambda_max(P(nu)^-1 H)',\n",
    "    thr_formula='2 on eta*lambda_max(P^-1 H)',\n",
    "    extra_arms=(),            # arms beyond the paper's five (GD carries the edge flow and the free-energy model)\n",
    ")\n",
    "\n",
    "\n",
    "def hyper():\n",
    "    \"\"\"The optimizer's knobs, read from the hyperparameter cell at CALL time.\"\"\"\n",
    "    return dict(eta=float(learning_rate), beta2=float(beta2), epsilon=float(epsilon),\n",
    "                bias_correction=int(bias_correction), nu_floor=float(nu_floor))\n",
    "\n",
    "\n",
    "def extra_hyper():\n",
    "    \"\"\"The knobs of the optimizer's extra arms (OPT['extra_arms']): none for this optimizer.\"\"\"\n",
    "    return {}\n",
    "\n",
    "\n",
    "def _bc2(t, hp):\n",
    "    return 1.0 - hp['beta2'] ** (t + 1) if hp['bias_correction'] else 1.0\n",
    "\n",
    "\n",
    "def _P_over_eta(nu, t, hp):\n",
    "    \"\"\"The eigensolver's preconditioner (sqrt(nu/bc2) + eps)/eta = 1/d_vec.\"\"\"\n",
    "    return (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon']) / hp['eta']\n",
    "\n",
    "\n",
    "def _D(nu, t, hp):\n",
    "    \"\"\"The step map D(nu) = eta / (sqrt(nu/bc2) + eps) = eta P^-1, elementwise.\"\"\"\n",
    "    return hp['eta'] / (torch.sqrt(nu / _bc2(t, hp)) + hp['epsilon'])\n",
    "\n",
    "\n",
    "def threshold(hp):\n",
    "    \"\"\"(S*_eff, S*_raw): both in the pencil's effective units, eta lambda(P^-1 H) = 2.\"\"\"\n",
    "    return 2.0, 2.0\n",
    "\n",
    "\n",
    "def effective(eigs, hp):\n",
    "    \"\"\"The pencil eigensolve already returns eta lambda(P(nu)^-1 H).\"\"\"\n",
    "    return eigs\n",
    "\n",
    "\n",
    "def precond(nu, t, hp):\n",
    "    return DiagonalPreconditioner(_P_over_eta(nu, t, hp).to(w_init.dtype))\n",
    "\n",
    "\n",
    "def nu_init(g0, hp):\n",
    "    \"\"\"nu at t = 0: g0^2 (RMSProp's seeding), zero with bias correction.\"\"\"\n",
    "    return torch.zeros_like(g0) if hp['bias_correction'] else g0.square()\n",
    "\n",
    "\n",
    "def advance_nu(nu, dnu, dt, hp):\n",
    "    return torch.clamp(nu + dt * dnu, min=hp['nu_floor'])\n",
    "\n",
    "\n",
    "def discrete_step(w, m, nu, g, t, hp):\n",
    "    \"\"\"One RMSProp step from (w, nu) with gradient g at w (eq:rmsprop).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    nu1 = torch.clamp(b2 * nu + (1.0 - b2) * g.square(), min=hp['nu_floor'])\n",
    "    return w - _D(nu1, t, hp) * g, None, nu1\n",
    "\n",
    "\n",
    "def probe_centre(w_bar, m_bar, hp):\n",
    "    return w_bar\n",
    "\n",
    "\n",
    "def probe_axis(u_pos, u_mom, hp):\n",
    "    return u_pos\n",
    "\n",
    "\n",
    "def _mean_g2(g, h_amp, nu):\n",
    "    g2 = g.double().square()\n",
    "    if h_amp is not None:\n",
    "        g2 = g2 + h_amp.double().square()\n",
    "    return g2.to(nu.dtype)\n",
    "\n",
    "\n",
    "def stable_field(g, m, nu, hp, t, h_amp=None):\n",
    "    \"\"\"The centre's field (paper eq:rmsprop-rodflow): dnubar/dt = (1-b2)(<g^2> - nubar)\n",
    "    with <g^2> = gbar^2 + [[g]]^2, and dwbar/dt = -eta P(nubar+)^-1 g with the\n",
    "    position row reading the UPDATED second moment (the map's own ordering).\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(g, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    dw = -_D(nu_plus, t, hp) * g\n",
    "    dnu = (1.0 - b2) * (g2 - nu)\n",
    "    return dw, None, dnu\n",
    "\n",
    "\n",
    "def rod_field(u_pos, u_mom, h_r, m_bar, nu, hp, t, gbar=None, h_amp=None):\n",
    "    \"\"\"The midpoint rod row per unit amplitude (eq:rmsprop-rodflow):\n",
    "        ddelta/dt = eta P(nubar+)^-1 [[g]] - 2 delta.\"\"\"\n",
    "    b2 = hp['beta2']\n",
    "    g2 = _mean_g2(gbar, h_amp, nu)\n",
    "    nu_plus = torch.clamp(b2 * nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "    return -2.0 * u_pos + _D(nu_plus, t, hp) * h_r, None\n",
    "\n",
    "\n",
    "def momentum_step(m_bar, nu, hp, t):\n",
    "    return None\n",
    "\n",
    "\n",
    "def floor_beta(hp):\n",
    "    \"\"\"The floor's map is memoryless: R_j = p_j / 4 b_j (1 - b_j).\"\"\"\n",
    "    return 0.0\n",
    "\n",
    "\n",
    "def floor_source(p, m, b, hp, dt):\n",
    "    return roundoff_floor_source(p, m, b, 0.0, dt)\n",
    "\n",
    "\n",
    "def floor_fixed_point_of(p, m, b, hp):\n",
    "    return floor_fixed_point(p, m, b, 0.0)\n",
    "\n",
    "\n",
    "def rod_slow_root(lam_eff, hp):\n",
    "    \"\"\"The rod's rate on a mode of effective sharpness: eta lambda(P^-1 H) - 2.\"\"\"\n",
    "    return np.asarray(lam_eff, dtype=float) - 2.0 + 0j\n",
    "\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "def _upper_metric(k, device=None, dtype=torch.float32):\n",
    "    \"\"\"`src.utils.get_upper_to_mat_metric` without its hardcoded `.cuda()`.\"\"\"\n",
    "    m = (2.0 * torch.ones((k, k), device=device, dtype=dtype)\n",
    "         - torch.eye(k, device=device, dtype=dtype))\n",
    "    return mat_to_upper(m)\n",
    "\n",
    "\n",
    "def central_free(gL, m_bar, nu, hp, t):\n",
    "    \"\"\"The X-free parts of the two rows: the stable field at grad L.\"\"\"\n",
    "    return stable_field(gL, m_bar, nu, hp, t)\n",
    "\n",
    "\n",
    "def _rmsprop_sdcp_core(eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, bc2, dt,\n",
    "                       eta, beta2, eps, thr, solver=None, exact_k1=True):\n",
    "    \"\"\"One proximal SDCP substep of the RMSPROP CENTRAL FLOW (paper section\n",
    "    \"RMSProp\" of \"Central Flow and Edge Coupling\", eq:rmsprop-central, and\n",
    "    appendix F, eq:rmsprop-pds): Sigma = U X U^T on the critical face of the\n",
    "    pencil (H(wbar), P(nubar)), U^T P U = I,\n",
    "\n",
    "        dwbar/dt  = -eta P^-1 ( grad L + (1/2) T[Sigma] ),\n",
    "        dnubar/dt = (1-b2) ( grad L^2 + diag((HU) X (HU)^T) - nubar ),\n",
    "\n",
    "    the multiplier reaching the constraint lambda_max(P^-1 H) <= 2/eta through\n",
    "    the position row (B_m ~ dt) and through nubar (B_nu ~ dt (1-b2)).  The\n",
    "    end-of-substep gap linearised at (wbar, nubar) with U fixed:\n",
    "\n",
    "        A    = thr (I + U^T dP_free U) - H_U - dt U^T T[dwbar/dt|_free] U\n",
    "        B_m  = dt/2 * [ <grad H_ij, D+ grad H_kl> ]\n",
    "        B_nu = thr dt (1-b2) * [ sum_p U_pi U_pj (dP/dnu)_p (HU)_pk (HU)_pl ]\n",
    "        SDCP(A, B_m + B_nu),\n",
    "\n",
    "    the Adam program at beta1 = 0.  Returns (X, T_Sigma, dnu_Sigma, A, B_m, B_nu).\"\"\"\n",
    "    k = int(eigs_c.shape[0])\n",
    "    dev, out_dty = nabla_H.device, nabla_H.dtype\n",
    "    dty = torch.float64\n",
    "    eye = torch.eye(k, device=dev, dtype=dty)\n",
    "    U = U_c.to(dty)\n",
    "    nabla_H = nabla_H.to(dty)\n",
    "    nu_now = nu.to(dty)\n",
    "    P_now = (torch.sqrt(nu_now / bc2) + eps) / eta\n",
    "    Hdot_U_free = upper_to_mat(nabla_H @ wdot_free.to(dty))\n",
    "    nu_next = nu_now + dt * nudot_free.to(dty)\n",
    "    dP_free = (torch.sqrt(nu_next / bc2) + eps) / eta - P_now\n",
    "    UdPU = U.T @ (dP_free[:, None] * U)\n",
    "    A = thr * (eye + UdPU) - torch.diag(eigs_c.to(dty)) - dt * Hdot_U_free\n",
    "    B_m = (dt * 0.5) * upper_to_mat(nabla_H @ (D_plus.to(dty)[None, :] * nabla_H).T)\n",
    "    HU = P_now[:, None] * U * eigs_c.to(dty)[None, :]\n",
    "    dnu_X = apply_to_pairs(lambda a, b: a * b, HU)\n",
    "    _den = (2.0 * eta * torch.sqrt(nu_now * bc2)).clamp_min(torch.finfo(dty).tiny)\n",
    "    dP_dnu = apply_to_pairs(lambda a, b: a * b / _den, U)\n",
    "    B_nu = (thr * dt * (1.0 - beta2)) * upper_to_mat(dP_dnu @ dnu_X.T)\n",
    "    B_nu = 0.5 * (B_nu.reshape(k * k, k * k) + B_nu.reshape(k * k, k * k).T).reshape(k, k, k, k)\n",
    "    B = B_m + B_nu\n",
    "    if k == 1 and exact_k1:\n",
    "        _b = float(B[0, 0, 0, 0])\n",
    "        X = torch.zeros((1, 1), device=dev, dtype=dty)\n",
    "        if _b > 0.0:\n",
    "            X[0, 0] = max(0.0, -float(A[0, 0]) / _b)\n",
    "    else:\n",
    "        X = solver(A=A.cpu().numpy(), B=B.cpu().numpy())\n",
    "        X = torch.as_tensor(np.asarray(X), device=dev, dtype=dty)\n",
    "    _wX = _upper_metric(k, dev, dty) * mat_to_upper(X)\n",
    "    T_Sigma = (nabla_H.T @ _wX).to(out_dty)\n",
    "    dnu_Sigma = (dnu_X.T @ _wX).to(out_dty)\n",
    "    return X, T_Sigma, dnu_Sigma, A, B_m, B_nu\n",
    "\n",
    "\n",
    "def central_sdcp(eigs_c, nabla_H, wdot_free, dt, hp, S_star, solver=None, exact_k1=True, st=None):\n",
    "    \"\"\"The lockstep's entry point: assembles the free rows from the state and\n",
    "    returns (X, T_Sigma, A, B, info) with info = {dnu_Sigma, D_plus, Bnu_share}.\"\"\"\n",
    "    t, nu, gL, U_c = st['t'], st['nu'], st['gL'], st['U']\n",
    "    b2 = hp['beta2']\n",
    "    gL64 = gL.to(nu.dtype)\n",
    "    nudot_free = (1.0 - b2) * (gL64.square() - nu)\n",
    "    nu_plus_free = torch.clamp(b2 * nu + (1.0 - b2) * gL64.square(), min=hp['nu_floor'])\n",
    "    D_plus = _D(nu_plus_free, t, hp)\n",
    "    X, T_Sigma, dnu_Sigma, A, B_m, B_nu = _rmsprop_sdcp_core(\n",
    "        eigs_c, U_c, nabla_H, wdot_free, nu, nudot_free, D_plus, _bc2(t, hp), dt,\n",
    "        hp['eta'], b2, hp['epsilon'], S_star, solver=solver, exact_k1=exact_k1)\n",
    "    bm, bn = float(B_m.norm()), float(B_nu.norm())\n",
    "    info = dict(dnu_Sigma=dnu_Sigma, D_plus=D_plus, Bnu_share=(bn / (bm + bn) if (bm + bn) > 0.0 else float('nan')))\n",
    "    return X, T_Sigma, A, B_m + B_nu, info\n",
    "\n",
    "\n",
    "def central_step(w, m, nu, wdot, mdot, nudot, T_Sigma, dt, hp, st=None):\n",
    "    \"\"\"Forward Euler on both rows with the slaved Sigma forces.\"\"\"\n",
    "    if T_Sigma is None:\n",
    "        return w + dt * wdot, None, torch.clamp(nu + dt * nudot, min=hp['nu_floor'])\n",
    "    info = st['info']\n",
    "    return (w + dt * (wdot - 0.5 * info['D_plus'] * T_Sigma), None,\n",
    "            torch.clamp(nu + dt * (nudot + (1.0 - hp['beta2']) * info['dnu_Sigma']), min=hp['nu_floor']))\n",
    "\n",
    "\n",
    "def central_delta_scale(hp):\n",
    "    return 1.0\n",
    "\n",
    "\n",
    "# ---- the endpoint rod flow ---------------------------------------------------\n",
    "class EndpointPair:\n",
    "    \"\"\"The endpoint rod flow's state: the pair (w, w') with ONE shared second\n",
    "    moment nubar (paper eq:rmsprop-endpoint: dnubar/dt = (1-b2)[(g^2 + g'^2)/2 - nubar]),\n",
    "    dw/dt = -(w - [w' - eta P(nubar+)^-1 grad L(w')]) and its mirror.  Pushed\n",
    "    through (wbar, delta) it is the midpoint rows at the shared nu+ exactly\n",
    "    (`_rod_selfcheck` (c)).  Floor applied antisymmetrically.\"\"\"\n",
    "\n",
    "    def __init__(self, n_params, device='cpu', dtype=torch.float64, model_dtype=torch.float32, hp=None):\n",
    "        self.half = n_params\n",
    "        self.hp = hp\n",
    "        self.device = device\n",
    "        self.dtype = dtype\n",
    "        self.model_dtype = model_dtype\n",
    "        z = lambda: torch.zeros(n_params, device=device, dtype=dtype)\n",
    "        self.w_p, self.w_m, self.nu = z(), z(), z()\n",
    "\n",
    "    def init_from_pair(self, w_plus, w_minus, nu):\n",
    "        self.w_p = w_plus.detach().to(self.dtype).clone()\n",
    "        self.w_m = w_minus.detach().to(self.dtype).clone()\n",
    "        self.nu = nu.detach().to(self.dtype).clone()\n",
    "\n",
    "    def init_from_centre_delta(self, w_bar, m_bar, nu_bar, delta, gamma):\n",
    "        wb, d = w_bar.detach().to(self.dtype), delta.detach().to(self.dtype)\n",
    "        self.init_from_pair(wb + d, wb - d, nu_bar)\n",
    "\n",
    "    def centre(self):\n",
    "        return (self.w_p + self.w_m) * 0.5\n",
    "\n",
    "    def m_centre(self):\n",
    "        return None\n",
    "\n",
    "    def nu_centre(self):\n",
    "        return self.nu\n",
    "\n",
    "    def difference(self):\n",
    "        return (self.w_p - self.w_m) * 0.5\n",
    "\n",
    "    def endpoints(self):\n",
    "        return self.w_p, self.w_m\n",
    "\n",
    "    def split(self, v):\n",
    "        return v[:self.half], v[self.half:]\n",
    "\n",
    "    def phase(self):\n",
    "        return self.difference()\n",
    "\n",
    "    def amp(self):\n",
    "        return float(self.difference().double().norm())\n",
    "\n",
    "    def top_axis(self):\n",
    "        D = self.difference().double()\n",
    "        n = float(D.norm())\n",
    "        if n > 0.0:\n",
    "            return (D / n).to(self.dtype), n\n",
    "        return torch.zeros(self.half, device=self.device, dtype=self.dtype), 0.0\n",
    "\n",
    "    def get_delta_gamma(self):\n",
    "        return self.difference(), None\n",
    "\n",
    "    @property\n",
    "    def logamp(self):\n",
    "        a = self.amp()\n",
    "        return math.log(a) if a > 0.0 else float('-inf')\n",
    "\n",
    "    def collapsed(self):\n",
    "        return bool(torch.equal(self.w_p, self.w_m))\n",
    "\n",
    "    def step(self, g_p, g_m, dt, hp, t=0):\n",
    "        b2 = hp['beta2']\n",
    "        gp, gm = g_p.to(self.dtype), g_m.to(self.dtype)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nu_plus = torch.clamp(b2 * self.nu + (1.0 - b2) * g2, min=hp['nu_floor'])\n",
    "        Dp = _D(nu_plus, t, hp)\n",
    "        vw_p = (self.w_m - Dp * gm) - self.w_p\n",
    "        vw_m = (self.w_p - Dp * gp) - self.w_m\n",
    "        D = (self.w_p - self.w_m).double() * 0.5\n",
    "        n2 = float(D @ D)\n",
    "        rate = float(D @ ((vw_p - vw_m).double() * 0.5)) / n2 if n2 > 0.0 else float('nan')\n",
    "        self.w_p, self.w_m = self.w_p + dt * vw_p, self.w_m + dt * vw_m\n",
    "        self.nu = torch.clamp(self.nu + dt * (1.0 - b2) * (g2 - self.nu), min=hp['nu_floor'])\n",
    "        return rate\n",
    "\n",
    "    def floor_quadrature(self, U_track, q):\n",
    "        Ut = U_track.to(self.dtype)\n",
    "        d = self.difference()\n",
    "        qv = np.broadcast_to(np.asarray(q, dtype=float).reshape(-1), (Ut.shape[1],))\n",
    "        binds = 0\n",
    "        for j in range(Ut.shape[1]):\n",
    "            uj = Ut[:, j]\n",
    "            c = float(d.double() @ uj.double())\n",
    "            qq = float(qv[j])\n",
    "            cn = math.copysign(math.sqrt(c * c + qq), c if c != 0.0 else 1.0)\n",
    "            kk = cn - c\n",
    "            if kk != 0.0:\n",
    "                kick = uj * kk\n",
    "                self.w_p = self.w_p + kick\n",
    "                self.w_m = self.w_m - kick\n",
    "                d = d + kick\n",
    "            binds += int(qq > c * c)\n",
    "        return binds\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# self-checks (seconds, CPU)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _rod_selfcheck(b2=0.99, eps=1e-8, n=40, seed=0):\n",
    "    \"\"\"(a) rod_field is d lambda - 2 per mode with a diagonal D = d (nu frozen);\n",
    "    (b) EndpointPair.step at dt = 1 is the RMSProp map on the pair;  (c) the pair\n",
    "    at dt = 0.1 (500 substeps, non-quadratic loss) equals the midpoint rows at\n",
    "    the shared nu+;  (d) the floor is antisymmetric (centre and nu untouched);\n",
    "    (e) an equal pair reads collapsed.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    hp = dict(eta=1.0, beta2=b2, epsilon=eps, bias_correction=0, nu_floor=1e-30)\n",
    "    worst_a = 0.0\n",
    "    for d in (1e-3, 3e-2, 1.0):\n",
    "        nu1 = torch.tensor([(1.0 / d - eps) ** 2], dtype=f64)\n",
    "        for lam_eff in (0.5, 1.5, 1.99, 2.1):\n",
    "            f_pos, _ = rod_field(torch.tensor([1.0], dtype=f64), None, torch.tensor([lam_eff / d], dtype=f64),\n",
    "                                 None, nu1, dict(hp, beta2=1.0), 0, gbar=torch.zeros(1, dtype=f64), h_amp=torch.zeros(1, dtype=f64))\n",
    "            worst_a = max(worst_a, abs(float(f_pos[0]) - (lam_eff - 2.0)))\n",
    "    assert worst_a < 1e-9, worst_a\n",
    "    torch.manual_seed(seed)\n",
    "    Q, _ = torch.linalg.qr(torch.randn(n, n, dtype=f64))\n",
    "    lam = torch.tensor([120.0, 90.0, 40.0] + [0.5] * (n - 3), dtype=f64)\n",
    "    Hq = Q @ torch.diag(lam) @ Q.T\n",
    "    gL = lambda w: Hq @ w + 20.0 * w ** 3\n",
    "    w0 = torch.randn(n, dtype=f64) * 0.05\n",
    "    nu0 = gL(w0) ** 2\n",
    "    _Dv = 1.0 / (torch.sqrt(nu0) + eps)\n",
    "    eta = 1.9 / float(torch.linalg.eigvalsh(torch.diag(_Dv.sqrt()) @ Hq @ torch.diag(_Dv.sqrt())).max())\n",
    "    hp = dict(hp, eta=eta)\n",
    "    g0 = gL(w0)\n",
    "    nu1 = b2 * nu0 + (1.0 - b2) * g0 * g0\n",
    "    w1 = w0 - _D(nu1, 0, hp) * g0\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    err_b = 0.0\n",
    "    for _ in range(30):\n",
    "        gp, gm = gL(pair.w_p), gL(pair.w_m)\n",
    "        g2 = 0.5 * (gp * gp + gm * gm)\n",
    "        nup = b2 * pair.nu + (1.0 - b2) * g2\n",
    "        Dp = _D(nup, 0, hp)\n",
    "        tp, tm = pair.w_m - Dp * gm, pair.w_p - Dp * gp\n",
    "        pair.step(gp, gm, 1.0, hp, 0)\n",
    "        for x, y in ((pair.w_p, tp), (pair.w_m, tm), (pair.nu, nup)):\n",
    "            e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "            err_b = max(err_b, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_b < 1e-13, err_b\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    wb, dl, nb = 0.5 * (w1 + w0), 0.5 * (w1 - w0), nu1.clone()\n",
    "    dt, err_c = 0.1, 0.0\n",
    "    for k in range(500):\n",
    "        gp, gm = gL(wb + dl), gL(wb - dl)\n",
    "        gbar, h = 0.5 * (gp + gm), 0.5 * (gp - gm)\n",
    "        amp = float(dl.norm())\n",
    "        dw, _, dnu = stable_field(gbar, None, nb, hp, 0, h_amp=h)\n",
    "        f_pos, _ = rod_field(dl / amp, None, h / amp, None, nb, hp, 0, gbar=gbar, h_amp=h)\n",
    "        wb, nb, dl = wb + dt * dw, advance_nu(nb, dnu, dt, hp), dl + dt * amp * f_pos\n",
    "        pair.step(gL(pair.w_p), gL(pair.w_m), dt, hp, 0)\n",
    "        if k % 50 == 49:\n",
    "            for x, y in ((pair.centre(), wb), (pair.nu_centre(), nb), (pair.difference(), dl)):\n",
    "                e = float((x - y).abs().max()) / max(float(y.abs().max()), 1e-300)\n",
    "                err_c = max(err_c, e if math.isfinite(e) else float('inf'))\n",
    "    assert err_c < 1e-9 and float(dl.norm()) > 0.0, (err_c, float(dl.norm()))\n",
    "    pair = EndpointPair(n, dtype=f64, model_dtype=f64)\n",
    "    pair.init_from_pair(w1, w0, nu1)\n",
    "    c0, nu0_ = pair.centre().clone(), pair.nu.clone()\n",
    "    Ut = Q[:, :3].to(f64)\n",
    "    cj = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    q = np.array([1e-6, 4e-6, 9e-6])\n",
    "    pair.floor_quadrature(Ut, q)\n",
    "    cj1 = [float(pair.difference() @ Ut[:, j]) for j in range(3)]\n",
    "    err_d = max(abs(cj1[j] - math.copysign(math.sqrt(cj[j] ** 2 + q[j]), cj[j])) for j in range(3))\n",
    "    err_d = max(err_d, float((pair.centre() - c0).abs().max()) / float(c0.abs().max()), float((pair.nu - nu0_).abs().max()))\n",
    "    assert err_d < 1e-12, err_d\n",
    "    pair.init_from_pair(w0, w0, nu0)\n",
    "    assert pair.collapsed() and pair.top_axis()[1] == 0.0\n",
    "    return worst_a, err_b, err_c, err_d\n",
    "\n",
    "\n",
    "def _central_selfcheck(eta=0.3, kappa=4.0, f_y=1e-3, f_z=2e-3, eps=1.0, vx0=1.0):\n",
    "    \"\"\"The RMSProp central substep on the toy L = (1/2) lam0(y,z) x^2 - f_y y - f_z z,\n",
    "    P = (sqrt(nu)+eps)/eta elementwise: on the slice x = 0 the pencil has the\n",
    "    single mode u = e_x/sqrt(P_x), nu_x fed only by the oscillation.\n",
    "      (a) LINEARISATION at B_nu/(B_nu+B_m) = 1/2: |G(0) - A| = O(dt^2), |dG/dX - B|/B = O(dt);\n",
    "      (b) GD LIMIT (b2 = 1, sqrt(nu)+eps = 1 so D = eta): (A, B_m) is GD's program;\n",
    "      (c) SLIDING with both routes on: X tracks the two-route closure at O(dt), gap O(dt^2);\n",
    "      (d) k = 1 closed form vs SDCPSolver.\"\"\"\n",
    "    f64 = torch.float64\n",
    "    thr = 2.0\n",
    "    solver = SDCPSolver()\n",
    "    gradL = torch.tensor([0.0, -f_y, -f_z], dtype=f64)\n",
    "    P_of = lambda v, e: (torch.sqrt(v) + e) / eta\n",
    "    D_of = lambda v, e: eta / (torch.sqrt(v) + e)\n",
    "    lam0 = lambda y, z, lam00: lam00 + y + 0.5 * kappa * z * z\n",
    "\n",
    "    def parts(y, z, v, e, lam00):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        U = torch.tensor([[1.0 / Px ** 0.5], [0.0], [0.0]], dtype=f64)\n",
    "        nabla_H = torch.tensor([[0.0, 1.0, kappa * z]], dtype=f64) / Px\n",
    "        return torch.tensor([lam0(y, z, lam00) / Px], dtype=f64), U, nabla_H, Px\n",
    "\n",
    "    def frees(v, b2, e):\n",
    "        vdot_free = (1.0 - b2) * (gradL.square() - v)\n",
    "        v_plus = b2 * v + (1.0 - b2) * gradL.square()\n",
    "        D_plus = D_of(v_plus, e)\n",
    "        return vdot_free, D_plus, -D_plus * gradL\n",
    "\n",
    "    def program(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        return _rmsprop_sdcp_core(eigs, U, nabla_H, wdot_free, v, vdot_free, D_plus, 1.0, dt,\n",
    "                                  eta, b2, e, thr, solver=solver, exact_k1=exact_k1)\n",
    "\n",
    "    def step_state(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        eigs, U, nabla_H, Px = parts(y, z, v, e, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2, e)\n",
    "        T_sig = nabla_H[0] * Xval\n",
    "        dv_sig = torch.zeros(3, dtype=f64)\n",
    "        dv_sig[0] = (lam0(y, z, lam00) ** 2 / Px) * Xval\n",
    "        v_new = v + dt * (vdot_free + (1.0 - b2) * dv_sig)\n",
    "        w_new = torch.tensor([0.0, y, z], dtype=f64) + dt * (wdot_free - 0.5 * D_plus * T_sig)\n",
    "        return v_new, float(w_new[1]), float(w_new[2])\n",
    "\n",
    "    def substep(y, z, v, dt, b2, e, lam00, exact_k1=True):\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(y, z, v, dt, b2, e, lam00, exact_k1=exact_k1)\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, float(X[0, 0]))\n",
    "        return float(X[0, 0]), v_new, y_new, z_new, float(A[0, 0]), float(B_m[0, 0, 0, 0]), float(B_v[0, 0, 0, 0])\n",
    "\n",
    "    def block_gap(y, z, v, dt, b2, e, lam00, Xval):\n",
    "        Px = float(P_of(v, e)[0])\n",
    "        v_new, y_new, z_new = step_state(y, z, v, dt, b2, e, lam00, Xval)\n",
    "        return (thr * float(P_of(v_new, e)[0]) - lam0(y_new, z_new, lam00)) / Px\n",
    "\n",
    "    v0 = torch.tensor([vx0, f_y ** 2, f_z ** 2], dtype=f64)\n",
    "    Px0 = float(P_of(v0, eps)[0])\n",
    "    z0 = -0.5\n",
    "    lam00 = thr * Px0 - 1.0\n",
    "    y0 = thr * Px0 - lam00 - 0.5 * kappa * z0 * z0\n",
    "\n",
    "    def b2_for(frac, dt=0.1):\n",
    "        _, _, _, _, Bm, Bv1 = program(y0, z0, v0, dt, 0.0, eps, lam00)\n",
    "        r = float(Bm[0, 0, 0, 0]) / float(Bv1[0, 0, 0, 0])\n",
    "        return 1.0 - r * frac / (1.0 - frac)\n",
    "\n",
    "    b2a = b2_for(0.5)\n",
    "    errA, errB, frac_v = {}, {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0 + 0.05, z0, v0.clone()\n",
    "        xv, _, _, _, A_, Bm_, Bv_ = substep(y, z, v, dt, b2a, eps, lam00)\n",
    "        G0 = block_gap(y, z, v, dt, b2a, eps, lam00, 0.0)\n",
    "        Xp = 1e-3 * xv if xv > 0.0 else 1e-6\n",
    "        G1 = block_gap(y, z, v, dt, b2a, eps, lam00, Xp)\n",
    "        Gm = block_gap(y, z, v, dt, b2a, eps, lam00, -Xp)\n",
    "        errA[dt] = abs(G0 - A_)\n",
    "        errB[dt] = abs((G1 - Gm) / (2.0 * Xp) - (Bm_ + Bv_)) / (Bm_ + Bv_)\n",
    "        frac_v[dt] = Bv_ / (Bm_ + Bv_)\n",
    "    assert errA[0.1] / errA[0.02] > 8.0 and errA[0.02] / errA[0.005] > 6.0, errA\n",
    "    assert errB[0.1] < 5e-2 and errB[0.1] / errB[0.02] > 2.5 and errB[0.02] / errB[0.005] > 2.0, errB\n",
    "    assert 0.4 < frac_v[0.1] < 0.6, frac_v\n",
    "    e_b = 0.5\n",
    "    v_gd = torch.full((3,), (1.0 - e_b) ** 2, dtype=f64)\n",
    "    lam00_b = thr / eta - 1.0\n",
    "    worst_b = 0.0\n",
    "    for dt in (0.1, 0.02):\n",
    "        yy, zz = 1.2 - 0.5 * kappa * z0 * z0, z0\n",
    "        X, T_sig, dv_sig, A, B_m, B_v = program(yy, zz, v_gd, dt, 1.0, e_b, lam00_b)\n",
    "        g_raw = torch.tensor([0.0, 1.0, kappa * zz], dtype=f64)\n",
    "        A_raw = thr / eta - lam0(yy, zz, lam00_b) - dt * float(g_raw @ (-eta * gradL))\n",
    "        B_raw = dt * 0.5 * eta * float(g_raw @ g_raw)\n",
    "        X_raw = max(0.0, -A_raw / B_raw)\n",
    "        assert X_raw > 0.0\n",
    "        worst_b = max(worst_b, abs(float(X[0, 0]) * eta - X_raw) / X_raw,\n",
    "                      abs(float(A[0, 0]) - A_raw * eta) / abs(A_raw * eta), float(B_v.abs().max()))\n",
    "    assert worst_b < 1e-10, worst_b\n",
    "    b2c = b2_for(0.98)\n",
    "\n",
    "    def x_vel(y, z, v):\n",
    "        Px = float(P_of(v, eps)[0])\n",
    "        l0 = lam0(y, z, lam00)\n",
    "        vdot_free, D_plus, wdot_free = frees(v, b2c, eps)\n",
    "        gl = torch.tensor([0.0, 1.0, kappa * z], dtype=f64) / Px\n",
    "        dlam_dvx = -l0 / (Px * Px) / (2.0 * eta * float(torch.sqrt(v[0])))\n",
    "        lamdot_free = float(gl @ wdot_free) + dlam_dvx * float(vdot_free[0])\n",
    "        b_v = -dlam_dvx * (1.0 - b2c) * (l0 * l0 / Px)\n",
    "        b_m = 0.5 * float(gl @ (D_plus * gl))\n",
    "        return max(lamdot_free, 0.0) / (b_m + b_v)\n",
    "\n",
    "    err, gapmax = {}, {}\n",
    "    for dt in (0.1, 0.02, 0.005):\n",
    "        y, z, v = y0, z0, v0.clone()\n",
    "        rel, gaps = [], []\n",
    "        for _ in range(int(round(40.0 / dt))):\n",
    "            ref = x_vel(y, z, v)\n",
    "            xv, v, y, z = substep(y, z, v, dt, b2c, eps, lam00)[:4]\n",
    "            if ref > 1e-6:\n",
    "                rel.append(abs(xv - ref) / ref)\n",
    "            gaps.append(abs(thr - lam0(y, z, lam00) / float(P_of(v, eps)[0])))\n",
    "        err[dt], gapmax[dt] = float(np.median(rel)), float(np.max(gaps))\n",
    "    assert err[0.1] < 5e-2, err\n",
    "    assert 2.5 < err[0.1] / err[0.02] < 10.0, err\n",
    "    assert gapmax[0.1] / gapmax[0.02] > 8.0, gapmax\n",
    "    y, z, v = y0, z0, v0.clone()\n",
    "    x_exact = x_cvx = 0.0\n",
    "    for _ in range(5):\n",
    "        x_exact = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=True)[0]\n",
    "        x_cvx, v, y, z = substep(y, z, v, 0.1, b2a, eps, lam00, exact_k1=False)[:4]\n",
    "    rel_solver = abs(x_cvx - x_exact) / max(x_exact, 1e-30)\n",
    "    assert rel_solver < 1e-2, rel_solver     # the cone solver's own accuracy on this toy (4.6e-3 measured)\n",
    "    return errA, errB, frac_v, worst_b, err, gapmax, rel_solver, b2a, b2c\n",
    "\n",
    "\n",
    "_r = _rod_selfcheck()\n",
    "print(f\"rod self-check (RMSProp): rate == D lambda - 2 per mode {_r[0]:.1e};  endpoint unit step == RMSProp map \"\n",
    "      f\"{_r[1]:.1e};  pair (dt 0.1, 500 substeps) == midpoint rows at the shared nu+ {_r[2]:.1e} rel;  \"\n",
    "      f\"antisymmetric floor {_r[3]:.1e}\")\n",
    "_c = _central_selfcheck()\n",
    "print(f\"central self-check (two routes): (a) |G(0)-A| {_c[0][0.1]:.1e} / {_c[0][0.02]:.1e} / {_c[0][0.005]:.1e} \"\n",
    "      f\"(second order);  |dG/dX - B|/B {_c[1][0.1]:.1e} / {_c[1][0.02]:.1e} / {_c[1][0.005]:.1e} (first);  \"\n",
    "      f\"B_nu share {_c[2][0.1]:.2f} at 1-b2={1 - _c[7]:.1e}\")\n",
    "print(f\"                                 (b) GD limit (b2=1, D=eta) {_c[3]:.1e};  (c) sliding at 1-b2={1 - _c[8]:.1e}: \"\n",
    "      f\"median |X - X_vel|/X_vel {_c[4][0.1]:.1e} / {_c[4][0.02]:.1e} / {_c[4][0.005]:.1e}, max gap \"\n",
    "      f\"{_c[5][0.1]:.1e} / {_c[5][0.02]:.1e} / {_c[5][0.005]:.1e};  (d) k=1 closed form vs SDCPSolver {_c[6]:.1e}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-hyper",
   "metadata": {},
   "source": [
    "## Hyperparameters\n",
    "\n",
    "The papermill `parameters` cell: raw literals only.  Overrides land in a new\n",
    "cell directly below this one, so anything derived here would be computed from\n",
    "the on-disk value; every derived quantity (the threshold, the band, the\n",
    "resolved dtypes) is computed at the top of the lockstep cell, and the `CONFIG`\n",
    "line printed there is the authoritative echo.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "hyper",
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "source": [
    "# =============================================================================\n",
    "# HYPERPARAMETERS  (papermill `parameters` cell -- RAW LITERALS ONLY)\n",
    "# =============================================================================\n",
    "# papermill injects overrides in a new cell directly BELOW this one, so anything\n",
    "# derived here is computed from the ORIGINAL value and goes stale.  Everything\n",
    "# derived lives in the lockstep cell, whose CONFIG line is the authoritative echo.\n",
    "\n",
    "# ViT (2026-09-30): the learning rate and window below were probed for the ViT\n",
    "# (dim_head = 8; runs/experiment_<opt>_vit_cifar10-dh8-probe-eta*, archive/THEORY.md,\n",
    "# \"ViT probes\").  The window is 500 iterations before the crossing and 1500 after\n",
    "# (Eric).  The crossings table under `learning_rate` is the MLP twin's.  central_eig_tol is looser than the MLP's (below).\n",
    "\n",
    "# ---- the loss ----------------------------------------------------------------\n",
    "# 'mse'  : mean squared error on one-hot targets (the runs of the paper)\n",
    "# 'xent' : cross entropy on class indices.  The window below was probed for\n",
    "#          MSE; a cross-entropy run passes its own (RMSProp with cross entropy:\n",
    "#          not probed yet):\n",
    "#     --params \"loss=xent,learning_rate=...,warmup_iterations=...,n_iterations=...\"\n",
    "loss               = 'mse'\n",
    "\n",
    "# ---- the optimizer -----------------------------------------------------------\n",
    "# nu <- b2 nu + (1-b2) g^2,  w <- w - eta g / (sqrt(nu) + eps),  nu_0 = g_0^2\n",
    "# (no bias correction; epsilon outside the root).  Threshold on\n",
    "# eta * lambda_max(P^-1 H), P = (sqrt(nu) + eps)/eta:  2.\n",
    "beta2              = 0.99\n",
    "epsilon            = 1e-8\n",
    "bias_correction    = 0          # 0 = nu seeded at g_0^2 (RMSProp); 1 = Adam's bc2 = 1-b2^t with nu_0 = 0\n",
    "nu_floor           = 1e-16      # clamp on nu (float64 flow state; keeps D finite)\n",
    "# The effective sharpness at t = 0 is 1.026e5 * eta (exactly linear in eta).\n",
    "# Crossings at n_samples = 5000 (discrete-only probes, 2026-08-13; archive/THEORY.md,\n",
    "# rmsprop-tc-5000; paper tab:probes):\n",
    "#     eta = 1e-5  t_c 800      eta = 5e-6  t_c 1000\n",
    "#     eta = 2e-6  t_c 2500     eta = 1e-6  t_c 6400\n",
    "# Only eta <= 2e-6 leaves room for a handoff 2000 iterations before the crossing.\n",
    "# The ViT (discrete-only probe, 2026-09-30): eta = 2e-6 crosses at t_c 4200 (+4.7 %),\n",
    "# plateau 2.037 +- 0.020; lambda_2 in the band at 5100, lambda_3 at 5950.  <- this notebook\n",
    "learning_rate      = 2e-6       # eta\n",
    "\n",
    "# ---- the window --------------------------------------------------------------\n",
    "n_iterations       = 5700       # T:  t_c + 1500\n",
    "warmup_iterations  = 3700       # t_h + 1: the flows start from the pair (t_h, t_h + 1), t_c - 500\n",
    "sharpness_every    = 100        # eigensolve cadence, every arm (the pencil (H, P) at the arm's own P)\n",
    "n_eig              = 6          # eigenvalues tracked per arm (the eigenvalue ladder); >= floor_rank\n",
    "t_c_skip           = 0          # ignore crossings before this iteration\n",
    "\n",
    "# ---- the flows ---------------------------------------------------------------\n",
    "# '+'-separated (modal_run.parse_params splits --params on commas).  The\n",
    "# discrete optimizer always runs; arms='' runs it alone (a probe run).\n",
    "#   stable   the stable flow (the rod-free centre in (wbar, nubar))     green\n",
    "#   mprod    the midpoint rod flow, (axis, log-amplitude), floored      blue\n",
    "#   eprod    the endpoint rod flow, the literal pair, floored          purple\n",
    "#   central  the central flow, Sigma slaved by the two-route SDCP      red\n",
    "arms               = 'stable+mprod+eprod+central'\n",
    "n_substeps         = 4          # every flow: n_substeps * dt == 1 (asserted)\n",
    "dt                 = 0.25       # 2026-09-28 (Eric): the family standard, was 0.1 / 10 -- A/B in archive/THEORY.md\n",
    "\n",
    "# ---- the central flow --------------------------------------------------------\n",
    "central_rank       = 2          # modes the constraint is assembled on (k <= this); k >= 2 through cvxpy\n",
    "                                # (ViT: lambda_3 reaches the band at 5950, after the window)\n",
    "central_exact_k1   = 1          # k = 1: closed form [-A/B]_+ instead of cvxpy\n",
    "central_eig_tol    = 1e-9       # LOBPCG tol of the pencil solve at EVERY substep that drives the\n",
    "                                # central flow (src/lobpcg.py: resid < tol * 10 n (||AX|| + theta),\n",
    "                                # n = #params); the cadence solves keep the solver default 1e-10.\n",
    "                                # The MLP twins run 1e-10.  ViT (Eric, 2026-09-29): at 1e-10 the\n",
    "                                # rank-3 solve takes 8 LOBPCG iterations, 14.5 s -- four of them are\n",
    "                                # ~58 of a 59 s flow iteration.  runs/diag_vit_eig-crf-h100 (H100,\n",
    "                                # 12 substeps of dt 0.25 from t = 1700, eta = 1e-5):\n",
    "                                #   tol    s/solve  LOBPCG it  max rel err lam vs 1e-10\n",
    "                                #   1e-10  14.5     8          --\n",
    "                                #   3e-10  10.5     6          2.6e-6\n",
    "                                #   1e-9    7.0     4-5        6.1e-5   <- below the SDCP's ~1e-4\n",
    "                                #   3e-9    4.5     3          3.6e-4\n",
    "                                #   1e-8    2.5     2          2.7e-3\n",
    "                                # EIG_CHUNK = 6 is ~15% slower than 1 at every tol.\n",
    "sdcp_threshold_frac = 0.975     # modes HANDED to the SDCP: eff. sharpness > frac*S* (the constraint is at S*)\n",
    "\n",
    "# ---- precision ---------------------------------------------------------------\n",
    "flow_dtype         = 'float64'  # the carrier of every flow's state (centre, nu, rod, pair)\n",
    "floor_dtype        = 'auto'     # the arithmetic the round-off floor models ('auto' = the discrete arm's float32)\n",
    "floor_rank         = 3          # every tracked mode carries the floor -- a LITERAL, not n_eig\n",
    "hatch_ulps         = 64         # r_min = hatch_ulps * u * ||wbar|| at the handoff\n",
    "endpoint_hatch     = 1\n",
    "\n",
    "# ---- seeds / io ----\n",
    "seed_arms          = 4242\n",
    "export_stem        = 'transition_traces'\n",
    "\n",
    "print(\"[on-disk literals; papermill injects BELOW this cell -- the authoritative echo is the CONFIG line in the lockstep cell]\")\n",
    "print(f\"loss={loss!r}  learning_rate={learning_rate}  beta2={beta2}  epsilon={epsilon}  bias_correction={bias_correction}  \"\n",
    "      f\"threshold(eta*lambda_max(P^-1 H))=2\")\n",
    "print(f\"warmup={warmup_iterations}  total={n_iterations}  arms={arms!r}  n_eig={n_eig}  floor_rank={floor_rank}\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-lockstep",
   "metadata": {},
   "source": [
    "## Lockstep run\n",
    "\n",
    "The discrete optimizer runs alone for `warmup_iterations` iterations; at the\n",
    "handoff every flow is initialised from the same consecutive pair\n",
    "$(w_{t_h}, w_{t_h+1})$ -- centre from the midpoints, rod from the half-differences\n",
    "$\\hat\\delta_{t_h}, \\hat\\gamma_{t_h}$ -- and every requested arm (the paper's\n",
    "five, plus the optimizer's `OPT['extra_arms']`: for GD the edge flow and the\n",
    "free-energy model) is then advanced in lockstep, one unit of flow time per\n",
    "discrete iteration, every flow at the same `dt`.  This cell is identical in\n",
    "every canonical notebook of the family; the optimizer enters only through the\n",
    "interface of the flow cell, and an optimizer without extra arms never reaches\n",
    "their branches.\n",
    "\n",
    "**Conventions (paper appendix A and F).**  $\\hat\\delta_t = \\tfrac12(w_t - w_{t+1})$,\n",
    "$\\hat\\gamma_t = \\tfrac12(m_t - m_{t+1})$; the discrete flip envelope\n",
    "$a_t = (-1)^t\\,\\tfrac12(\\hat\\delta_t - \\hat\\delta_{t+1})$ (eq:decomp, the centre's\n",
    "half-step removed; for GD it is exactly $(\\eta/2)\\llbracket g\\rrbracket$) is the\n",
    "quantity every flow's $\\|\\delta\\|$ is compared with -- the raw half-difference\n",
    "$\\|\\hat\\delta\\|$ is drift-dominated on the approach and is kept only as the onset\n",
    "reference.  $a_t$ needs $\\hat\\delta_{t+1}$, so it is recorded one iteration late.\n",
    "Sharpness is plotted in the optimizer's effective units against $S^\\star$;\n",
    "$k$ counts the tracked eigenvalues above $S^\\star$.  Flow state is float64 and\n",
    "is cast to the model's float32 exactly once, at the `loss_fn` boundary (`_E`);\n",
    "the gradients, the hatch $r_{\\min}$ (read off the discrete arm's own\n",
    "arithmetic) and `floor_dtype` (the arithmetic the floor models) do not follow it.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "lockstep",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# LOCKSTEP LOOP -- the discrete optimizer, the stable flow, the midpoint rod\n",
    "# flow, the endpoint rod flow and the central flow, in one process, plus the\n",
    "# optimizer's extra arms (OPT['extra_arms']; GD: the edge flow and the\n",
    "# free-energy model)\n",
    "# =============================================================================\n",
    "# Shared by every canonical notebook: the optimizer enters only through the\n",
    "# interface of the flow cell (OPT, hyper, extra_hyper, threshold, effective,\n",
    "# discrete_step, stable_field, rod_field, central_*, EndpointPair, the floor\n",
    "# wrappers, and for the extra arms EdgeFlowRod / FreeEnergySigma).\n",
    "# The SDCP solution matrix is X_ce -- X is the CIFAR batch and is never rebound.\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (a) config resolution -- BELOW the papermill injection point, so --params wins\n",
    "# -----------------------------------------------------------------------------\n",
    "hp = hyper()\n",
    "xhp = extra_hyper()                         # the extra arms' knobs; {} for an optimizer without any\n",
    "loss_fn = make_loss_fn(loss)\n",
    "S_star_eff, S_star = threshold(hp)          # the plotted units; on lambda(H)\n",
    "\n",
    "ARM_ORDER = ('stable', 'mprod', 'eprod', 'central') + tuple(OPT['extra_arms'])\n",
    "ARM_TITLE = {'stable': 'stable flow', 'mprod': 'mp-rod', 'eprod': 'ep-rod', 'central': 'central flow',\n",
    "             'edge': 'edge flow', 'fe': 'free energy'}\n",
    "_req = [a.strip() for a in str(arms).replace(',', '+').split('+') if a.strip()]\n",
    "assert all(a in ARM_ORDER for a in _req), \\\n",
    "    f\"bad arms {_req!r}; expected a '+'-separated subset of {list(ARM_ORDER)}\"\n",
    "arm_keys = [a for a in ARM_ORDER if a in _req]            # canonical order\n",
    "ROD_ARMS = [a for a in arm_keys if a in ('mprod', 'eprod')]\n",
    "LIT_ARMS = [a for a in arm_keys if a in ('edge', 'fe')]  # the literature models (GD's extra arms)\n",
    "# modes each floored arm's floor can act on (the floor_frac denominator); an\n",
    "# unfloored arm has none and records NaN\n",
    "FLOOR_MODES = {a: int(floor_rank) for a in ROD_ARMS}\n",
    "if 'edge' in LIT_ARMS and xhp['edge_floor'] != 'none':\n",
    "    FLOOR_MODES['edge'] = 1\n",
    "if 'fe' in LIT_ARMS and xhp['fe_floor'] != 'none':\n",
    "    FLOOR_MODES['fe'] = 1 if (xhp['fe_floor'] == 'clamp' and not xhp['fe_floor_all']) else int(xhp['fe_rank'])\n",
    "\n",
    "assert abs(int(n_substeps) * float(dt) - 1.0) < 1e-9, (\n",
    "    \"n_substeps * dt must be 1.0: one discrete iteration is one unit of flow time, \"\n",
    "    \"and the handoff, the centre distances and the e-fold integrals assume it.\")\n",
    "assert int(floor_rank) >= 1, f\"floor_rank must be >= 1, got {floor_rank}\"\n",
    "assert int(central_rank) >= 1, f\"central_rank must be >= 1, got {central_rank}\"\n",
    "assert 0.0 < float(sdcp_threshold_frac) <= 1.0, f\"bad sdcp_threshold_frac {sdcp_threshold_frac}\"\n",
    "if ROD_ARMS:\n",
    "    assert int(n_eig) >= int(floor_rank), (\n",
    "        f\"a floored rod needs n_eig >= floor_rank to fill its tracked basis \"\n",
    "        f\"(got n_eig={n_eig}, floor_rank={floor_rank})\")\n",
    "assert n_samples == X.shape[0], (\n",
    "    f\"n_samples={n_samples} but the loaded batch has {X.shape[0]} examples; the data \"\n",
    "    f\"cell runs ABOVE the injection point and cannot be overridden with --params.\")\n",
    "\n",
    "_MDT = w_init.dtype                                       # the model's dtype: every gradient, eigensolve, HVP\n",
    "_flow_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64}[str(flow_dtype)]\n",
    "if _flow_dtype is None:\n",
    "    _flow_dtype = _MDT\n",
    "_floor_dtype = {'auto': None, 'float32': torch.float32, 'float64': torch.float64,\n",
    "                'bfloat16': torch.bfloat16, 'float16': torch.float16}[str(floor_dtype)]\n",
    "if _floor_dtype is None:\n",
    "    _floor_dtype = w_init.dtype                           # the DISCRETE arm's arithmetic\n",
    "_E = lambda v: v.to(_MDT)                                  # the one cast, at the loss_fn boundary\n",
    "_EFF = lambda e: effective(e, hp)                         # raw eigenvalues -> plotted units\n",
    "_B_OF = lambda e_eff: e_eff.detach().double().cpu().numpy() / S_star_eff   # b_j = lambda_j / S*\n",
    "sdcp_band_eff = float(sdcp_threshold_frac) * S_star_eff  # modes handed to the SDCP\n",
    "dt = float(dt)\n",
    "n_substeps = int(n_substeps)\n",
    "HAS_M, HAS_NU = bool(OPT['has_momentum']), bool(OPT['has_nu'])\n",
    "\n",
    "print(f\"CONFIG  optimizer={OPT['name']}  loss={loss!r}  hp={hp}\")\n",
    "print(f\"        S*_eff={S_star_eff:.5f} on {OPT['sharp_units']}   S* raw on lambda(H)={S_star:.4f}   \"\n",
    "      f\"SDCP band > {sdcp_band_eff:.4f}\")\n",
    "print(f\"        warmup={warmup_iterations}  total={n_iterations}  arms={arm_keys}  \"\n",
    "      f\"sharpness_every={sharpness_every}  n_eig={n_eig}  t_c_skip={t_c_skip}\")\n",
    "print(f\"        n_substeps={n_substeps}  dt={dt}  central_rank={central_rank}  central_eig_tol={float(central_eig_tol):.0e}  \"\n",
    "      f\"central_exact_k1={bool(central_exact_k1)}  hatch_ulps={hatch_ulps}  endpoint_hatch={bool(int(endpoint_hatch))}\")\n",
    "print(f\"        flow_dtype={flow_dtype!r} -> {_flow_dtype} (state only; gradients and eigensolves at {_MDT})  \"\n",
    "      f\"floor_dtype={floor_dtype!r} -> {_floor_dtype} (u = {float(torch.finfo(_floor_dtype).eps) / 2.0:.3e})  \"\n",
    "      f\"floor_rank={floor_rank}  export_stem={export_stem!r}\")\n",
    "if xhp:\n",
    "    print(f\"        extra arms {list(OPT['extra_arms'])}, extra knobs: {xhp}\")\n",
    "if 'fe' in arm_keys and 'central' in arm_keys and int(xhp['fe_rank']) != int(central_rank):\n",
    "    print(f\"NOTE  fe_rank={xhp['fe_rank']} != central_rank={central_rank}: the free-energy model and the \"\n",
    "          f\"central flow see different subspaces.\")\n",
    "if warmup_iterations % sharpness_every:\n",
    "    print(f\"NOTE  warmup_iterations={warmup_iterations} is not a multiple of sharpness_every=\"\n",
    "          f\"{sharpness_every}; the discrete and flow eigensolve cadences will not coincide.\")\n",
    "\n",
    "\n",
    "def _unit(v):\n",
    "    \"\"\"Euclidean-normalise a vector; unchanged if it is zero.\"\"\"\n",
    "    n = float(v.norm())\n",
    "    return v / n if n > 0 else v\n",
    "\n",
    "\n",
    "def _cos(u, v):\n",
    "    \"\"\"|cos| between two vectors (float64), 0 when either is degenerate or None.\"\"\"\n",
    "    if u is None or v is None:\n",
    "        return 0.0\n",
    "    du, dv = float(u.double().norm()), float(v.double().norm())\n",
    "    if du <= 0 or dv <= 0:\n",
    "        return 0.0\n",
    "    return abs(float(u.double() @ v.double())) / (du * dv)\n",
    "\n",
    "\n",
    "def _pad(v, n):\n",
    "    \"\"\"A length-n float array from a tensor of <= n entries (NaN-padded).\"\"\"\n",
    "    out = np.full(int(n), float('nan'))\n",
    "    a = np.asarray(v.detach().double().cpu().numpy(), dtype=float).reshape(-1)[:int(n)]\n",
    "    out[:len(a)] = a\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# (b) state and records\n",
    "# -----------------------------------------------------------------------------\n",
    "w_d = w_init.clone()\n",
    "m_d = torch.zeros_like(w_init) if HAS_M else None\n",
    "nu_d = None                                   # set at t = 0 by nu_init\n",
    "eig_disc_w = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "eig_disc_wbar = WarmStartEigSolver(loss_fn, w_d, initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "# the constrained point of a lookahead method (Nesterov's thetabar): one extra rank-1 solve at the cadence\n",
    "eig_disc_probe = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if OPT['lookahead'] else None\n",
    "# the preconditioned members' raw sharpness lambda_max(H), no pencil: one extra rank-1 solve at the cadence\n",
    "eig_disc_hess = WarmStartEigSolver(loss_fn, w_d, initial_neigs=1, chunk_size=EIG_CHUNK) if HAS_NU else None\n",
    "\n",
    "# the discrete arm's records: per iteration, and at the eigensolve cadence\n",
    "DISC = dict(loss=[], loss_wbar=[], grad_norm=[], dhat_norm=[], ghat_norm=[], m_norm=[], nu_l1=[], nu_norm=[],\n",
    "            a_norm=np.full(int(n_iterations), float('nan')),        # a_{t-1} lands at index t-1\n",
    "            sh_iters=[], lam1_w=[], lam1_wbar=[], lam1_probe=[], lam1_raw=[], lam1_hess=[], eigs=[], k=[], a_u1=[], dhat_u1=[])\n",
    "\n",
    "\n",
    "def _new_rec():\n",
    "    return dict(loss=[], dist_wbar=[], dist_mbar=[], dist_nubar=[], delta_norm=[], gamma_norm=[],\n",
    "                Delta_norm=[], cos_a_disc=[], m_norm=[], nu_l1=[], nu_norm=[], logamp=[], rate=[],\n",
    "                floor_frac=[], hatch_frac=[], probe_dead=[], collapsed=[],\n",
    "                sh_iters=[], lam1=[], lam1_probe=[], lam1_hess=[], eigs=[], k=[], cos_u1=[], amp_u1=[], floor_fp_u1=[],\n",
    "                tr_X=[], tr_X_raw=[], sqrt_tr_X=[], k_band=[], contact_frac=[], gap=[], Bnu_share=[],\n",
    "                eps_floor=[], sharp_est=[], F_minus_E=[], leak_cum=[], drive_ratio=[])\n",
    "\n",
    "\n",
    "REC = {a: _new_rec() for a in arm_keys}       # per-arm records\n",
    "ST = {}                                       # per-arm state, filled at the handoff\n",
    "FLOW_ITERS = []\n",
    "flows_started = False\n",
    "handoff_iter = -1\n",
    "r_min = 0.0\n",
    "dhat_prev = None\n",
    "a_prev = None                                 # a_{t-1}, available from t = 1\n",
    "u1_d = None\n",
    "# an observer a derived notebook may define above this cell (the rod-averaging\n",
    "# notebooks' lockstep_hook(event, **kw)); it reads the state, never writes it.\n",
    "# None in every canonical notebook, where the loop is unchanged.\n",
    "_HOOK = globals().get('lockstep_hook')\n",
    "# a centre term an optimizer may define in its flow cell, position_decay(w, hp)\n",
    "# -> tensor or None (AdamW's decoupled decay, -(1-c) w): stable_field never sees\n",
    "# the centre, so it is added here to the dw/dt of every centre that stable_field\n",
    "# drives.  Absent (None) for every other optimizer, where the loop is unchanged.\n",
    "_DECAY = globals().get('position_decay')\n",
    "\n",
    "\n",
    "def _with_decay(dw, w):\n",
    "    if _DECAY is None:\n",
    "        return dw\n",
    "    _d = _DECAY(w, hp)\n",
    "    return dw if _d is None else dw + _d\n",
    "\n",
    "# the handoff record (the floor's prediction against the discrete arm's own floor)\n",
    "handoff = dict(lam1=float('nan'), dhat_norm=float('nan'), Delta_norm=float('nan'), a_norm=float('nan'),\n",
    "               a_u1=float('nan'), floor_sqrt_p=np.full(int(floor_rank), float('nan')),\n",
    "               floor_sqrt_R=np.full(int(floor_rank), float('nan')),\n",
    "               a_rms_meas=np.full(int(floor_rank), float('nan')))\n",
    "_U_track_d, _a2_acc, _a2_n = None, None, 0     # the init-time check's accumulators\n",
    "\n",
    "print(f\"\\nRunning lockstep: {warmup_iterations} warmup iterations (discrete alone), {n_iterations} total\")\n",
    "\n",
    "for t in trange(int(n_iterations)):\n",
    "    # =========================================================================\n",
    "    # THE DISCRETE OPTIMIZER\n",
    "    # =========================================================================\n",
    "    c_d = probe_centre(w_d, m_d, hp)              # where the optimizer reads its gradient (theta for Nesterov)\n",
    "    g_d, L_d = loss_fn.grad_and_value(c_d)\n",
    "    if OPT['lookahead']:\n",
    "        L_d = loss_fn(w_d)                        # the loss is reported at the iterate itself\n",
    "    if t == 0 and HAS_NU:\n",
    "        nu_d = nu_init(g_d, hp)\n",
    "    if not bool(torch.isfinite(L_d)):\n",
    "        raise RuntimeError(f\"discrete loss is not finite at t={t} -- diverged; S* on lambda(H) is \"\n",
    "                           f\"{S_star:.2f}.  Lower learning_rate.\")\n",
    "    DISC['loss'].append(L_d.item())\n",
    "    DISC['grad_norm'].append(g_d.norm().item())\n",
    "    do_sharp = (t % sharpness_every == 0)\n",
    "\n",
    "    w1, m1, nu1 = discrete_step(w_d, m_d, nu_d, g_d, t, hp)\n",
    "    P_d = precond(nu1, t, hp)                 # the preconditioner this step used\n",
    "    if do_sharp:\n",
    "        eigs_w, _, _ = eig_disc_w.update(w_d, P=P_d)\n",
    "        DISC['lam1_w'].append(float(_EFF(eigs_w)[0]))\n",
    "    wbar_d = (w_d + w1) / 2\n",
    "    dhat = (w_d - w1) / 2                     # paper sign: (w_t - w_{t+1})/2\n",
    "    mbar_d = (m_d + m1) / 2 if HAS_M else None\n",
    "    ghat = (m_d - m1) / 2 if HAS_M else None\n",
    "    nubar_d = (nu_d + nu1) / 2 if HAS_NU else None\n",
    "    DISC['dhat_norm'].append(dhat.norm().item())\n",
    "    DISC['ghat_norm'].append(ghat.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['m_norm'].append(m1.norm().item() if HAS_M else float('nan'))\n",
    "    DISC['nu_l1'].append(float(nu1.abs().sum()) if HAS_NU else float('nan'))\n",
    "    DISC['nu_norm'].append(float(nubar_d.double().norm()) if HAS_NU else float('nan'))   # the midpoint, as the flows' centre\n",
    "    DISC['loss_wbar'].append(loss_fn(wbar_d).item())\n",
    "\n",
    "    # the flip envelope a_{t-1} = (-1)^(t-1) (dhat_{t-1} - dhat_t)/2  (eq:decomp)\n",
    "    if dhat_prev is not None:\n",
    "        a_prev = ((-1.0) ** (t - 1)) * 0.5 * (dhat_prev - dhat)\n",
    "        DISC['a_norm'][t - 1] = float(a_prev.double().norm())\n",
    "    dhat_prev = dhat.clone()\n",
    "\n",
    "    if do_sharp:\n",
    "        eigs_wb, U_d, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(U_d[:, 0])\n",
    "        lam_eff_d = _EFF(eigs_wb)\n",
    "        DISC['sh_iters'].append(t)\n",
    "        DISC['lam1_wbar'].append(float(lam_eff_d[0]))\n",
    "        DISC['lam1_raw'].append(float(eigs_wb[0]))\n",
    "        DISC['eigs'].append(_pad(lam_eff_d, n_eig))\n",
    "        DISC['k'].append(int((lam_eff_d > S_star_eff).sum().item()))\n",
    "        DISC['a_u1'].append(abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan'))\n",
    "        DISC['dhat_u1'].append(abs(float(dhat.double() @ u1_d.double())))\n",
    "        if OPT['lookahead']:\n",
    "            _e_pr, _, _ = eig_disc_probe.update(probe_centre(wbar_d, mbar_d, hp), P=P_d)\n",
    "            DISC['lam1_probe'].append(float(_EFF(_e_pr)[0]))\n",
    "        else:\n",
    "            DISC['lam1_probe'].append(float('nan'))\n",
    "        if HAS_NU:\n",
    "            _e_hs, _, _ = eig_disc_hess.update(wbar_d)\n",
    "            DISC['lam1_hess'].append(float(_e_hs[0]))\n",
    "        else:\n",
    "            DISC['lam1_hess'].append(float('nan'))\n",
    "        if not flows_started and ROD_ARMS:\n",
    "            _U_track_d = ortho_track(U_d, floor_rank)   # the init-time check's basis\n",
    "            _a2_acc, _a2_n = None, 0\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('disc', t=t, a=a_prev, wbar=wbar_d, m=mbar_d, P=P_d, U=U_d, ghat=ghat, nu=nubar_d, g=g_d,\n",
    "              lam_eff=(lam_eff_d if do_sharp else None))\n",
    "    if _U_track_d is not None and not flows_started and a_prev is not None:\n",
    "        # the discrete arm's own round-off amplitude on the tracked modes,\n",
    "        # accumulated over the cadence window before the handoff\n",
    "        _pj = (_U_track_d.double().T @ a_prev.double()).cpu().numpy()\n",
    "        _a2_acc = _pj * _pj if _a2_acc is None else _a2_acc + _pj * _pj\n",
    "        _a2_n += 1\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW HANDOFF -- every arm from the same consecutive pair\n",
    "    # =========================================================================\n",
    "    should_init = bool(arm_keys) and not flows_started and (\n",
    "        (t == warmup_iterations - 1) or (warmup_iterations == 0 and t == 0))\n",
    "    if should_init:\n",
    "        flows_started = True\n",
    "        handoff_iter = t\n",
    "        _eigs_h, _U_h, _ = eig_disc_wbar.update(wbar_d, P=P_d)\n",
    "        u1_d = _unit(_U_h[:, 0])\n",
    "        handoff['lam1'] = float(_EFF(_eigs_h)[0])\n",
    "        handoff['dhat_norm'] = float(dhat.norm())\n",
    "        handoff['Delta_norm'] = float(torch.cat([dhat] + ([ghat] if HAS_M else [])).norm())\n",
    "        handoff['a_norm'] = float(a_prev.norm()) if a_prev is not None else float('nan')\n",
    "        handoff['a_u1'] = abs(float(a_prev.double() @ u1_d.double())) if a_prev is not None else float('nan')\n",
    "        # the probe hatch: 64 ulps of the DISCRETE arm's arithmetic at ||wbar||, never handoff-scaled\n",
    "        r_min = float(hatch_ulps) * (float(torch.finfo(w_d.dtype).eps) / 2.0) * float(wbar_d.double().norm())\n",
    "        print(f\"\\n[handoff t={t}]  ||dhat||={handoff['dhat_norm']:.6e}  ||Delta||={handoff['Delta_norm']:.6e}  \"\n",
    "              f\"||a||={handoff['a_norm']:.6e}  |a.u1|={handoff['a_u1']:.6e}\")\n",
    "        print(f\"              sharpness(wbar)={handoff['lam1']:.4f}  S*={S_star_eff:.4f}  r_min={r_min:.3e}\")\n",
    "\n",
    "        _Uh_t, _b_h = None, None\n",
    "        if ROD_ARMS:\n",
    "            _Uh_t = ortho_track(_U_h, floor_rank)\n",
    "            _b_h = _B_OF(_EFF(_eigs_h[:int(floor_rank)]))\n",
    "            _p_h, _m_h = roundoff_source_var(wbar_d, momentum_step(mbar_d, nubar_d, hp, t) if HAS_M else None,\n",
    "                                             _floor_dtype, _Uh_t)\n",
    "            handoff['floor_sqrt_p'] = _p_h.sqrt().cpu().numpy().copy()\n",
    "            handoff['floor_sqrt_R'] = np.asarray(floor_fixed_point_of(_p_h.cpu().numpy(), _m_h.cpu().numpy(), _b_h, hp), dtype=float)\n",
    "            if _a2_acc is not None and _a2_n > 0:\n",
    "                handoff['a_rms_meas'] = np.sqrt(_a2_acc / _a2_n)\n",
    "            print(f\"              round-off source sqrt(p_j)={np.array2string(handoff['floor_sqrt_p'], precision=3)}  \"\n",
    "                  f\"(u={float(torch.finfo(_floor_dtype).eps) / 2.0:.2e}, ||wbar||={float(wbar_d.double().norm()):.4f})\")\n",
    "            print(f\"              optimizer's equilibrium sqrt(R_j)={np.array2string(handoff['floor_sqrt_R'], precision=3)}  \"\n",
    "                  f\"at b_j={np.array2string(np.asarray(_b_h), precision=3)}\"\n",
    "                  f\"{'  (HANDOFF IS PAST THE CROSSING)' if handoff['lam1'] >= S_star_eff else ''}\")\n",
    "            print(f\"              init-time check: discrete rms |a.u_j| over the last {_a2_n} iterations=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'], precision=3)}  ->  measured/predicted=\"\n",
    "                  f\"{np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}  (~1 = the floor lands)\")\n",
    "\n",
    "        for arm in arm_keys:\n",
    "            S = dict(w=wbar_d.to(_flow_dtype), m=(mbar_d.to(_flow_dtype) if HAS_M else None),\n",
    "                     nu=(nubar_d.to(_flow_dtype) if HAS_NU else None),\n",
    "                     rod=None, eig=None, eig_hess=None, eig_drive=None, solver=None, U_track=None, b_track=None, delta_c=None)\n",
    "            if arm == 'mprod':\n",
    "                S['rod'] = MidpointRod(n_params, phase=HAS_M, device=device, dtype=_flow_dtype)\n",
    "                S['rod'].init_from_delta_gamma(dhat, ghat)\n",
    "            elif arm == 'eprod':\n",
    "                S['rod'] = EndpointPair(n_params, device=device, dtype=_flow_dtype, model_dtype=_MDT, hp=hp)\n",
    "                S['rod'].init_from_centre_delta(wbar_d, mbar_d, nubar_d, dhat, ghat)\n",
    "                S['w'], S['m'], S['nu'] = S['rod'].centre(), S['rod'].m_centre(), S['rod'].nu_centre()\n",
    "            elif arm == 'central':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=central_rank, chunk_size=EIG_CHUNK,\n",
    "                                                    tol=float(central_eig_tol))\n",
    "                S['solver'] = SDCPSolver()\n",
    "                S['delta_c'] = torch.zeros_like(S['w'])\n",
    "            elif arm == 'edge':\n",
    "                # Marion's IC is u_0 = u_1(H), x_0 = eps; here u_0 is the handoff\n",
    "                # eigenvector and x_0 follows edge_x0, then his clamp (the round-off\n",
    "                # floor enters at the first substep, as on the rods)\n",
    "                _u0 = _unit(_U_h[:, 0].to(_flow_dtype))\n",
    "                _fl = xhp['edge_floor']\n",
    "                if _fl == 'adaptive':\n",
    "                    _g0, _ = loss_fn.grad_and_value(wbar_d)\n",
    "                    _eps0 = abs(float(_g0.double() @ _u0.double()))\n",
    "                elif _fl == 'fixed':\n",
    "                    _eps0 = xhp['edge_eps']\n",
    "                elif _fl == 'roundoff':\n",
    "                    _p0 = float(roundoff_source_var(wbar_d, None, _floor_dtype, _u0.reshape(-1, 1))[0][0])\n",
    "                    _eps0 = edge_floor_fixed_point(_p0, float(_B_OF(_EFF(_eigs_h[:1]))[0]), hp)\n",
    "                else:\n",
    "                    _eps0 = 0.0\n",
    "                _proj = abs(float(dhat.double() @ _u0.double()))\n",
    "                _x0 = {'proj': _proj, 'norm': float(dhat.double().norm()), 'eps': _eps0}[xhp['edge_x0']]\n",
    "                if not (math.isfinite(_x0) and _x0 > 0.0):\n",
    "                    # 'eps' with no finite base level: floor 'none', or the round-off\n",
    "                    # sqrt(R) of a handoff at or past the crossing\n",
    "                    print(f\"NOTE  edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} under edge_floor={_fl!r}; using 'proj'\")\n",
    "                    _x0 = _proj\n",
    "                assert _x0 > 0.0, f\"edge_x0={xhp['edge_x0']!r} gives x_0 = {_x0} with edge_floor={_fl!r}\"\n",
    "                S['rod'] = EdgeFlowRod(_u0, max(_x0, _eps0) if _fl in ('adaptive', 'fixed') else _x0, dtype=_flow_dtype)\n",
    "                print(f\"              edge flow: x_0={S['rod'].amp():.4e} ({xhp['edge_x0']} {_x0:.3e}; floor \"\n",
    "                      f\"{_fl} at {_eps0:.3e})  S={xhp['edge_sharp']}\")\n",
    "            elif arm == 'fe':\n",
    "                S['eig_drive'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=int(xhp['fe_rank']), chunk_size=EIG_CHUNK)\n",
    "                _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                S['rod'] = FreeEnergySigma(_V_fe, _e_fe, diag_only=bool(xhp['fe_diag_only']))\n",
    "                _leak0 = S['rod'].init_from_delta(dhat)      # S = V^T (dhat dhat^T) V\n",
    "                if xhp['fe_floor'] == 'clamp':\n",
    "                    S['rod'].floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                print(f\"              free energy: S_0 diag={np.array2string(np.diag(S['rod'].S), precision=3)}  \"\n",
    "                      f\"(||dhat||^2 outside the top-{xhp['fe_rank']} subspace {_leak0:.3e})  floor {xhp['fe_floor']}\"\n",
    "                      f\"{' at %g' % xhp['fe_sigma_floor'] if xhp['fe_floor'] == 'clamp' else ''}\")\n",
    "            S['eig'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=n_eig, chunk_size=EIG_CHUNK)\n",
    "            if HAS_NU:\n",
    "                S['eig_hess'] = WarmStartEigSolver(loss_fn, _E(S['w']), initial_neigs=1, chunk_size=EIG_CHUNK)\n",
    "            if arm in ROD_ARMS:\n",
    "                S['U_track'] = _Uh_t.clone()\n",
    "                S['b_track'] = _b_h.copy()\n",
    "            ST[arm] = S\n",
    "\n",
    "    # =========================================================================\n",
    "    # FLOW SUBSTEPS\n",
    "    # =========================================================================\n",
    "    if flows_started and t >= warmup_iterations:\n",
    "        FLOW_ITERS.append(t)\n",
    "        for arm in arm_keys:\n",
    "            S, R = ST[arm], REC[arm]\n",
    "            P_f = precond(S['nu'], t, hp)\n",
    "            n_dead = n_bind = n_hatch = 0\n",
    "            rate_acc = float('nan')\n",
    "            delta_arm = gamma_arm = None\n",
    "            Delta_norm = float('nan')\n",
    "            tr_X = float('nan')\n",
    "\n",
    "            if arm == 'stable':\n",
    "                # ---- the stable flow: the rod-free centre, forward Euler -----\n",
    "                for _ in range(n_substeps):\n",
    "                    g, _ = loss_fn.grad_and_value(_E(probe_centre(S['w'], S['m'], hp)))\n",
    "                    dw, dm, dnu = stable_field(g, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "\n",
    "            elif arm == 'central':\n",
    "                # ---- the central flow: Sigma slaved by the SDCP at every substep\n",
    "                # k_band counts modes above the BAND (sdcp_threshold_frac * S*), not\n",
    "                # the constraint; contact is tr X > 0.  Below the band the flow is\n",
    "                # the stable flow.  eig_drive (rank central_rank) drives the flow;\n",
    "                # S['eig'] (n_eig) is diagnostics-only, at the cadence.\n",
    "                k_band = 0\n",
    "                tr_X = 0.0\n",
    "                tr_X_raw = 0.0\n",
    "                n_contact = 0\n",
    "                gap_c = float('nan')\n",
    "                Bnu_share = float('nan')\n",
    "                lam1_probe_c = float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    P_f = precond(S['nu'], t, hp)         # the pencil at THIS substep's nu (the program assumes U^T P U = I)\n",
    "                    eigs_cf, U_cf, _ = S['eig_drive'].update(_E(c_pt), P=P_f)\n",
    "                    lam_eff_cf = _EFF(eigs_cf)\n",
    "                    k_band = int((lam_eff_cf > sdcp_band_eff).sum().item())\n",
    "                    gap_c = S_star_eff - float(lam_eff_cf[0])\n",
    "                    lam1_probe_c = float(lam_eff_cf[0])       # the constrained point's sharpness (= the centre's unless lookahead)\n",
    "                    gL, _ = loss_fn.grad_and_value(_E(c_pt))\n",
    "                    wdot, mdot, nudot = central_free(gL, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)              # a memoryless member's free velocity is the float32 gradient's\n",
    "                    if k_band == 0:\n",
    "                        tr_X = tr_X_raw = 0.0\n",
    "                        S['delta_c'] = torch.zeros_like(S['w'])\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, None, dt, hp,\n",
    "                                                               st=dict(t=t, info=None))\n",
    "                    else:\n",
    "                        crit_U = U_cf[:, :k_band]\n",
    "                        _cm = _E(c_pt)\n",
    "                        nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_cm, 3, u, v), crit_U).to(_flow_dtype)\n",
    "                        # what the solver logs with a failure (src/sdcp.py fail_log)\n",
    "                        S['solver'].context = dict(t=int(t), k=int(k_band),\n",
    "                                                   eigs=[float(e) for e in eigs_cf[:k_band]])\n",
    "                        X_ce, T_Sigma, A_prox, B_prox, info = central_sdcp(\n",
    "                            eigs_cf[:k_band].to(_flow_dtype), nabla_H, wdot, dt, hp, S_star,\n",
    "                            solver=S['solver'], exact_k1=bool(central_exact_k1),\n",
    "                            st=dict(w=S['w'], m=S['m'], nu=S['nu'], U=crit_U, gL=gL, P=P_f, t=t))\n",
    "                        S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, mdot, nudot, T_Sigma, dt, hp,\n",
    "                                                               st=dict(t=t, info=info, X=X_ce, U=crit_U))\n",
    "                        tr_X_raw = float(torch.diagonal(X_ce).sum())     # the multiplier's own trace (U^T P U = I for a pencil)\n",
    "                        # the Euclidean trace of Sigma = U X U^T in POSITION units, tr(X U^T U) * scale^2: what ||a_t||^2 is compared with\n",
    "                        _G = crit_U.double().T @ crit_U.double()\n",
    "                        tr_X = float((X_ce.double() * _G).sum()) * central_delta_scale(hp) ** 2\n",
    "                        n_contact += int(tr_X_raw > 0.0)\n",
    "                        Bnu_share = float(info.get('Bnu_share', float('nan')))\n",
    "                        # rank-one read-out of Sigma = U X U^T: the leading axis\n",
    "                        # scaled by sqrt of its eigenvalue, in position units\n",
    "                        X_evals, X_evecs = torch.linalg.eigh(X_ce)\n",
    "                        _xe = float(X_evals[-1])\n",
    "                        S['delta_c'] = (crit_U.to(_flow_dtype) @ X_evecs[:, -1] * (math.sqrt(_xe) * central_delta_scale(hp))\n",
    "                                        if _xe > 0.0 else torch.zeros_like(S['w']))\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('central_substep', t=t, S=S, X=(X_ce if k_band > 0 else None),\n",
    "                              U=(crit_U if k_band > 0 else None), scale=central_delta_scale(hp))\n",
    "                delta_arm = S['delta_c']\n",
    "                R['tr_X'].append(tr_X)\n",
    "                R['tr_X_raw'].append(tr_X_raw)\n",
    "                R['sqrt_tr_X'].append(math.sqrt(max(tr_X, 0.0)))\n",
    "                R['k_band'].append(k_band)\n",
    "                R['contact_frac'].append(n_contact / n_substeps)\n",
    "                R['gap'].append(gap_c)\n",
    "                R['Bnu_share'].append(Bnu_share)\n",
    "\n",
    "            elif arm == 'mprod':\n",
    "                # ---- the midpoint rod flow: (axis, log-amplitude), floored -----\n",
    "                rod = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = rod.top_axis()\n",
    "                    u_pos, u_mom = rod.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)      # the rod's image in the gradient argument\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    # the hatch: the PROBE OFFSET r_eff * pa must be resolvable, so the\n",
    "                    # threshold is on amp * ||pa||, not on the mixed-unit ||Delta||\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0\n",
    "                    r_eff = max(amp_arm, r_hatch)\n",
    "                    n_hatch += int(amp_arm < r_hatch)\n",
    "                    c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                    off = r_eff * pa\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                    gjump = 0.5 * (g_p - g_m)          # [[g]] at the probe radius\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    if float(gjump.norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    h_r = gjump / r_eff                 # per unit amplitude (h is linear in the probe)\n",
    "                    h_amp = gjump * (amp_arm / r_eff)  # the odd force at the rod's own amplitude\n",
    "                    f_pos, f_mom = rod_field(u_pos, u_mom, h_r, S['m'], S['nu'], hp, t, gbar=gbar, h_amp=h_amp)\n",
    "                    f = torch.cat([f_pos, f_mom]) if HAS_M else f_pos\n",
    "                    rate_acc += rod.advance_from_rate(f, dt)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += floor_apply(rod, S['U_track'], q_j)\n",
    "                    # the centre: the stable field at the endpoint-mean gradient\n",
    "                    dw, dm, dnu = stable_field(gbar, S['m'], S['nu'], hp, t, h_amp=h_amp)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    if HAS_M:\n",
    "                        S['m'] = S['m'] + dt * dm\n",
    "                    if HAS_NU:\n",
    "                        S['nu'] = advance_nu(S['nu'], dnu, dt, hp)\n",
    "                    if _HOOK is not None:\n",
    "                        _HOOK('rod_substep', t=t, arm=arm, rod=rod, S=S)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = rod.get_delta_gamma()\n",
    "                Delta_norm = rod.amp()\n",
    "\n",
    "            elif arm == 'eprod':\n",
    "                # ---- the endpoint rod flow: the literal pair, floored antisymmetrically\n",
    "                pair = S['rod']\n",
    "                q_j = None\n",
    "                if S['U_track'] is not None:\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    q_j = floor_source(_p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp, dt)\n",
    "                rate_acc = 0.0\n",
    "                for _ in range(n_substeps):\n",
    "                    u_arm, amp_arm = pair.top_axis()\n",
    "                    u_pos, u_mom = pair.split(u_arm)\n",
    "                    pa = probe_axis(u_pos, u_mom, hp)\n",
    "                    pa_n = float(pa.double().norm())\n",
    "                    r_hatch = (r_min / pa_n) if pa_n > 0.0 else 0.0   # as for the midpoint rod: on the probe offset's norm\n",
    "                    _hatched = bool(int(endpoint_hatch)) and amp_arm < r_hatch\n",
    "                    n_hatch += int(_hatched)\n",
    "                    if _hatched and r_hatch > 0.0:\n",
    "                        c_pt = probe_centre(S['w'], S['m'], hp)\n",
    "                        off = r_hatch * pa\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(c_pt + off))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(c_pt - off))\n",
    "                        _scale = amp_arm / r_hatch\n",
    "                    else:\n",
    "                        _e_p, _e_m = pair.endpoints()\n",
    "                        g_p, _ = loss_fn.grad_and_value(_E(_e_p))\n",
    "                        g_m, _ = loss_fn.grad_and_value(_E(_e_m))\n",
    "                        _scale = 1.0\n",
    "                    if float((g_p - g_m).norm()) == 0.0:\n",
    "                        n_dead += 1\n",
    "                    if _scale != 1.0:\n",
    "                        # [[g]] is linear in the probe, gbar is not: rescale the odd\n",
    "                        # part only and rebuild the endpoint gradients in FLOAT64\n",
    "                        # (gbar +- h in float32 re-quantises h to the ulp of gbar)\n",
    "                        _gb64 = 0.5 * (g_p.double() + g_m.double())\n",
    "                        _h64 = 0.5 * (g_p.double() - g_m.double()) * _scale\n",
    "                        g_p, g_m = _gb64 + _h64, _gb64 - _h64\n",
    "                    rate_acc += pair.step(g_p, g_m, dt, hp, t)\n",
    "                    if q_j is not None:\n",
    "                        n_bind += pair.floor_quadrature(S['U_track'], q_j)\n",
    "                    S['w'], S['m'], S['nu'] = pair.centre(), pair.m_centre(), pair.nu_centre()\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm, gamma_arm = pair.get_delta_gamma()\n",
    "                Delta_norm = pair.amp()\n",
    "\n",
    "            elif arm == 'edge':\n",
    "                # ---- Marion's edge flow (cells 12-13): every substep from the state at its\n",
    "                # start, as his update does; the one HVP serves the power step and S.\n",
    "                # No eigensolve drives it (S['eig'] is diagnostics-only, at the cadence);\n",
    "                # the centre is the rods' stable field at the probe pair's mean gradient.\n",
    "                ed = S['rod']\n",
    "                _fl = xhp['edge_floor']\n",
    "                p_u = (float(roundoff_source_var(S['w'], None, _floor_dtype, ed.u.reshape(-1, 1))[0][0])\n",
    "                       if _fl == 'roundoff' else None)\n",
    "                rate_acc, eps_last, S_last = 0.0, float('nan'), float('nan')\n",
    "                for _ in range(n_substeps):\n",
    "                    off = ed.get_delta()\n",
    "                    g_p, _ = loss_fn.grad_and_value(_E(S['w'] + off))\n",
    "                    g_m, _ = loss_fn.grad_and_value(_E(S['w'] - off))\n",
    "                    gbar = 0.5 * (g_p + g_m)\n",
    "                    _wm, _um = _E(S['w']), _E(ed.u)\n",
    "                    Hu = loss_fn.D(_wm, 2, _um)                                  # one HVP\n",
    "                    S_last = (float(Hu.double().norm()) if xhp['edge_sharp'] == 'power'\n",
    "                              else float(_um.double() @ Hu.double()))\n",
    "                    if _fl == 'adaptive':\n",
    "                        _g0, _ = loss_fn.grad_and_value(_wm)                    # his eps_t = |grad L(wbar).u|\n",
    "                        eps_last = abs(float(_g0.double() @ ed.u.double()))\n",
    "                    elif _fl == 'fixed':\n",
    "                        eps_last = xhp['edge_eps']\n",
    "                    dw, _, _ = stable_field(gbar, S['m'], S['nu'], hp, t)\n",
    "                    S['w'] = S['w'] + dt * _with_decay(dw, S['w'])\n",
    "                    rate_acc += ed.step(Hu, S_last, dt, hp)\n",
    "                    if _fl in ('adaptive', 'fixed'):\n",
    "                        n_bind += ed.floor_clamp(eps_last)\n",
    "                    elif _fl == 'roundoff':\n",
    "                        _b = S_last / S_star\n",
    "                        n_bind += ed.floor_quadrature(edge_floor_source(p_u, _b, hp, dt))\n",
    "                        eps_last = edge_floor_fixed_point(p_u, _b, hp)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = ed.get_delta()\n",
    "                Delta_norm = ed.amp()\n",
    "                R['eps_floor'].append(eps_last)\n",
    "                R['sharp_est'].append(S_last)\n",
    "\n",
    "            elif arm == 'fe':\n",
    "                # ---- the free-energy model (cells 12-13): Sigma = V S V^T on the top fe_rank\n",
    "                # modes, V refreshed every fe_eig_every substeps and NOT transported; the\n",
    "                # centre term is the central flow's -(eta/2) T[Sigma], S in place of X.\n",
    "                # No SDCP, no threshold: S obeys the linearised GD map.\n",
    "                sig = S['rod']\n",
    "                _fl = xhp['fe_floor']\n",
    "                rate_acc = 0.0\n",
    "                Q_fe = None\n",
    "                for _ in range(n_substeps):\n",
    "                    if sig.n_steps % int(xhp['fe_eig_every']) == 0:\n",
    "                        _e_fe, _V_fe, _ = S['eig_drive'].update(_E(S['w']))\n",
    "                        sig.refresh(_V_fe, _e_fe)\n",
    "                        Q_fe = None\n",
    "                    if _fl == 'roundoff' and Q_fe is None:\n",
    "                        Q_fe = dt * sig.roundoff_cov(S['w'], _floor_dtype)     # in the current basis\n",
    "                    _wm = _E(S['w'])\n",
    "                    gE, _ = loss_fn.grad_and_value(_wm)\n",
    "                    nabla_H = apply_to_pairs(lambda u, v: loss_fn.D(_wm, 3, u, v), sig.V).to(_flow_dtype)\n",
    "                    wdot, _, _ = central_free(gE, S['m'], S['nu'], hp, t)\n",
    "                    wdot = wdot.to(_flow_dtype)\n",
    "                    T_S = sig.centre_force(nabla_H)\n",
    "                    S['w'], S['m'], S['nu'] = central_step(S['w'], S['m'], S['nu'], wdot, None, None, T_S, dt, hp)\n",
    "                    rate_acc += sig.step(dt, hp)\n",
    "                    if _fl == 'clamp':\n",
    "                        n_bind += sig.floor_clamp(xhp['fe_sigma_floor'], bool(xhp['fe_floor_all']))\n",
    "                    elif _fl == 'roundoff':\n",
    "                        n_bind += sig.floor_add(Q_fe)\n",
    "                rate_acc /= n_substeps\n",
    "                delta_arm = sig.get_delta()                  # the rank-one read-out, as the central flow's\n",
    "                Delta_norm = math.sqrt(max(sig.trace(), 0.0))\n",
    "                R['eps_floor'].append(xhp['fe_sigma_floor'] if _fl == 'clamp' else\n",
    "                                      float(sig.roundoff_fixed_point(Q_fe / dt, hp)[0]) if _fl == 'roundoff'\n",
    "                                      else float('nan'))\n",
    "                R['F_minus_E'].append(sig.F_minus_E())\n",
    "                R['leak_cum'].append(sig.leak_cum)\n",
    "                R['drive_ratio'].append(float((0.5 * hp['eta'] * T_S).double().norm())\n",
    "                                        / max(float(wdot.double().norm()), 1e-30))\n",
    "\n",
    "            # ---- per-iteration records ---------------------------------------\n",
    "            R['loss'].append(loss_fn(_E(S['w'])).item())\n",
    "            R['dist_wbar'].append(float((wbar_d.double() - S['w'].double()).norm()))\n",
    "            R['dist_mbar'].append(float((mbar_d.double() - S['m'].double()).norm()) if HAS_M else float('nan'))\n",
    "            R['dist_nubar'].append(float((nubar_d.double() - S['nu'].double()).norm()) if HAS_NU else float('nan'))\n",
    "            R['delta_norm'].append(float(delta_arm.double().norm()) if delta_arm is not None else 0.0)\n",
    "            R['gamma_norm'].append(float(gamma_arm.double().norm()) if (HAS_M and gamma_arm is not None) else float('nan'))\n",
    "            R['Delta_norm'].append(Delta_norm)\n",
    "            R['cos_a_disc'].append(_cos(delta_arm, a_prev) if delta_arm is not None else float('nan'))\n",
    "            R['m_norm'].append(float(S['m'].norm()) if HAS_M else float('nan'))\n",
    "            R['nu_l1'].append(float(S['nu'].abs().sum()) if HAS_NU else float('nan'))\n",
    "            R['nu_norm'].append(float(S['nu'].double().norm()) if HAS_NU else float('nan'))\n",
    "            R['logamp'].append(float(S['rod'].logamp) if S['rod'] is not None else float('nan'))\n",
    "            R['rate'].append(rate_acc)\n",
    "            R['floor_frac'].append(n_bind / (n_substeps * FLOOR_MODES[arm]) if FLOOR_MODES.get(arm) else float('nan'))\n",
    "            R['hatch_frac'].append(n_hatch / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['probe_dead'].append(n_dead / n_substeps if arm in ROD_ARMS else float('nan'))\n",
    "            R['collapsed'].append(float(S['rod'].collapsed()) if arm == 'eprod' else float('nan'))\n",
    "\n",
    "            # ---- eigensolve cadence ------------------------------------------\n",
    "            if do_sharp:\n",
    "                P_a = precond(S['nu'], t, hp)\n",
    "                eigs_a, U_a, _ = S['eig'].update(_E(S['w']), P=P_a)\n",
    "                lam_eff_a = _EFF(eigs_a)\n",
    "                u1_a = _unit(U_a[:, 0])\n",
    "                R['sh_iters'].append(t)\n",
    "                R['lam1'].append(float(lam_eff_a[0]))\n",
    "                R['eigs'].append(_pad(lam_eff_a, n_eig))\n",
    "                R['k'].append(int((lam_eff_a > S_star_eff).sum().item()))\n",
    "                if _HOOK is not None:\n",
    "                    _HOOK('arm_cadence', t=t, arm=arm, S=S, U=U_a, lam_eff=lam_eff_a, P=P_a)\n",
    "                R['lam1_probe'].append(lam1_probe_c if (arm == 'central' and OPT['lookahead']) else float('nan'))\n",
    "                R['lam1_hess'].append(float(S['eig_hess'].update(_E(S['w']))[0][0]) if HAS_NU else float('nan'))\n",
    "                if arm in ROD_ARMS:\n",
    "                    _u_pos = _unit(S['rod'].split(S['rod'].top_axis()[0])[0])\n",
    "                    R['cos_u1'].append(abs(float(_u_pos.double() @ u1_a.double())))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # refresh the tracked basis to the arm's own modes (held fixed\n",
    "                    # until the next cadence) and the floor's predicted fixed point on u1\n",
    "                    S['U_track'] = ortho_track(U_a, floor_rank)\n",
    "                    S['b_track'] = _B_OF(lam_eff_a[:int(floor_rank)])\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, S['U_track'])\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), S['b_track'], hp), dtype=float)[0]))\n",
    "                elif arm in LIT_ARMS:\n",
    "                    R['cos_u1'].append(_cos(S['rod'].top_axis()[0], u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    # the round-off floor's prediction on the arm's own u1 -- the reference\n",
    "                    # the discrete |a.u1| sits on, whichever floor the model carries\n",
    "                    _p_j, _m_j = roundoff_source_var(S['w'], momentum_step(S['m'], S['nu'], hp, t) if HAS_M else None,\n",
    "                                                     _floor_dtype, ortho_track(U_a, 1))\n",
    "                    R['floor_fp_u1'].append(float(np.asarray(floor_fixed_point_of(\n",
    "                        _p_j.cpu().numpy(), _m_j.cpu().numpy(), _B_OF(lam_eff_a[:1]), hp), dtype=float)[0]))\n",
    "                elif arm == 'central':\n",
    "                    R['cos_u1'].append(_cos(delta_arm, u1_a))\n",
    "                    R['amp_u1'].append(abs(float(delta_arm.double() @ u1_a.double())))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "                else:\n",
    "                    R['cos_u1'].append(float('nan'))\n",
    "                    R['amp_u1'].append(float('nan'))\n",
    "                    R['floor_fp_u1'].append(float('nan'))\n",
    "\n",
    "    # =========================================================================\n",
    "    if _HOOK is not None:\n",
    "        _HOOK('iter_end', t=t)\n",
    "    w_d, m_d, nu_d = w1, m1, nu1\n",
    "    if t % 20 == 0:\n",
    "        gc.collect()\n",
    "        if torch.cuda.is_available():\n",
    "            torch.cuda.empty_cache()\n",
    "\n",
    "print(f\"\\n{'=' * 66}\\nLockstep complete.\\n{'=' * 66}\")\n",
    "print(f\"final discrete loss {DISC['loss'][-1]:.6f}   sharpness(w) {DISC['lam1_w'][-1]:.4f}   \"\n",
    "      f\"sharpness(wbar) {DISC['lam1_wbar'][-1]:.4f}   (S* {S_star_eff:.4f})\")\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    print(f\"final {ARM_TITLE[arm]:<13s} loss {R['loss'][-1]:.6f}   dist {R['dist_wbar'][-1]:.6e}   \"\n",
    "          f\"||delta|| {R['delta_norm'][-1]:.3e}   sharpness {R['lam1'][-1] if R['lam1'] else float('nan'):.4f}\")\n",
    "# the float64 conversion's silent-narrowing check: every flow state is still the flow dtype\n",
    "for arm in arm_keys:\n",
    "    S = ST[arm]\n",
    "    for name in ('w', 'm', 'nu'):\n",
    "        if S[name] is not None:\n",
    "            assert S[name].dtype == _flow_dtype, f\"{arm}.{name} narrowed to {S[name].dtype} (expected {_flow_dtype})\"\n",
    "    if arm == 'mprod':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"mprod axis narrowed to {S['rod'].u.dtype}\"\n",
    "    if arm == 'eprod':\n",
    "        for v in (S['rod'].w_p, S['rod'].w_m):\n",
    "            assert v.dtype == _flow_dtype, f\"eprod pair narrowed to {v.dtype}\"\n",
    "    if arm == 'edge':\n",
    "        assert S['rod'].u.dtype == _flow_dtype, f\"edge axis narrowed to {S['rod'].u.dtype}\"\n",
    "print(f\"flow state dtype {_flow_dtype} verified on every arm (model {_MDT})\")\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-export",
   "metadata": {},
   "source": [
    "## Export\n",
    "\n",
    "The crossing $t_c$, the $e$-folds an unfloored rod would lose on the approach,\n",
    "the per-arm summary statistics (onset lag, overshoot, plateau, ring period,\n",
    "centre distances) and every trace, to `transition_traces.npz` -- key schema\n",
    "`disc_*`, `stable_*`, `mprod_*`, `eprod_*`, `central_*` (and, for GD's extra\n",
    "arms, `edge_*`, `fe_*`), plus the resolved configuration (the extra arms'\n",
    "knobs as `xhp_*`).  `modal_run.py` collects the file into `runs/<stem>[-tag]/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "export",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# NUMERIC EXPORT  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "_trapz = getattr(np, 'trapezoid', None) or np.trapz\n",
    "\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_lam_d = np.asarray(DISC['lam1_wbar'], dtype=float)         # EFFECTIVE, at the discrete midpoint\n",
    "_above = np.nonzero((_lam_d > S_star_eff) & (_si >= t_c_skip))[0]\n",
    "t_c = int(_si[_above[0]]) if len(_above) else -1             # the crossing: first cadence sample above S*\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=int)\n",
    "\n",
    "# the e-folds an UNFLOORED rod would lose between the handoff and the crossing\n",
    "# (Re of the rod block's slow root integrated over the discrete sharpness) and\n",
    "# the rate at which b = lambda_1/S* rises at the crossing (the onset-lag law)\n",
    "E_rod = float('nan')\n",
    "bdot = float('nan')\n",
    "if t_c >= 0 and handoff_iter >= 0:\n",
    "    _m = (_si >= handoff_iter) & (_si <= t_c)\n",
    "    if _m.sum() > 1:\n",
    "        E_rod = float(_trapz(-np.real(rod_slow_root(_lam_d[_m], hp)), _si[_m]))\n",
    "    _j = int(_above[0])\n",
    "    if 0 < _j < len(_lam_d) - 1:\n",
    "        bdot = float(np.gradient(_lam_d, _si)[_j] / S_star_eff)\n",
    "\n",
    "print(f\"crossing t_c = {t_c}   (sharpness(wbar) first above S* = {S_star_eff:.4f})\")\n",
    "print(f\"handoff t_h  = {handoff_iter}\")\n",
    "print(f\"E_rod        = {E_rod:.2f} e-folds an unfloored rod would lose on the approach\")\n",
    "print(f\"bdot         = {bdot:.3e} per iteration (rate of b = lambda_1/S* at the crossing)\")\n",
    "if t_c < 0:\n",
    "    print(\"NOTE  the sharpness never crossed S* -- this run did not reach the edge of stability.\")\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# per-arm summary statistics (also printed by the summary cell)\n",
    "# -----------------------------------------------------------------------------\n",
    "ONSET_FRAC = 0.1        # onset: ||delta|| > ONSET_FRAC * ||dhat_disc||, sustained\n",
    "ONSET_HOLD = 50         # ... for this many consecutive iterations\n",
    "TAIL = 500              # the plateau / tail window in iterations\n",
    "\n",
    "\n",
    "def _sustained(mask, iters, hold):\n",
    "    \"\"\"First iteration at which `mask` goes True and stays True for `hold`\n",
    "    consecutive samples; -1 if never.\"\"\"\n",
    "    mask = np.asarray(mask, dtype=bool)\n",
    "    if len(mask) == 0:\n",
    "        return -1\n",
    "    hold = min(int(hold), len(mask))\n",
    "    run = 0\n",
    "    for i in range(len(mask)):\n",
    "        run = run + 1 if mask[i] else 0\n",
    "        if run >= hold:\n",
    "            return int(iters[i - hold + 1])\n",
    "    return -1\n",
    "\n",
    "\n",
    "def _ring_period(x, iters, start, smooth=5):\n",
    "    \"\"\"Median spacing of the local maxima of log x after `start`, on a running\n",
    "    mean of `smooth` samples; NaN with fewer than three peaks.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    iters = np.asarray(iters, dtype=float)\n",
    "    m = (iters >= start) & np.isfinite(x) & (x > 0)\n",
    "    if m.sum() < 3 * smooth:\n",
    "        return float('nan')\n",
    "    y = np.log(x[m])\n",
    "    it = iters[m]\n",
    "    if smooth > 1:\n",
    "        ker = np.ones(smooth) / smooth\n",
    "        y = np.convolve(y, ker, mode='valid')\n",
    "        it = it[smooth // 2: smooth // 2 + len(y)]\n",
    "    pk = [it[i] for i in range(1, len(y) - 1) if y[i] > y[i - 1] and y[i] >= y[i + 1]]\n",
    "    return float(np.median(np.diff(pk))) if len(pk) >= 3 else float('nan')\n",
    "\n",
    "\n",
    "def _stats(lam1, lam_iters, delta_norm, delta_iters, dist_wbar, dist_mbar, dist_nubar):\n",
    "    \"\"\"Onset lag, overshoot, plateau, ring and tail distances for one arm.\n",
    "    lam1 at the cadence, the rest per iteration (delta_iters aligned).\"\"\"\n",
    "    lam1 = np.asarray(lam1, dtype=float)\n",
    "    lam_iters = np.asarray(lam_iters, dtype=float)\n",
    "    delta_norm = np.asarray(delta_norm, dtype=float)\n",
    "    delta_iters = np.asarray(delta_iters, dtype=float)\n",
    "    out = dict(onset=-1, lag=float('nan'), lam_max_post=float('nan'), overshoot=float('nan'),\n",
    "               plateau=float('nan'), ring=float('nan'), dist_end=float('nan'), dist_tail=float('nan'),\n",
    "               dist_mbar_tail=float('nan'), dist_nubar_tail=float('nan'))\n",
    "    ref = np.asarray(DISC['dhat_norm'], dtype=float)[np.clip(delta_iters.astype(int), 0, n_iterations - 1)]\n",
    "    on = _sustained(delta_norm > ONSET_FRAC * ref, delta_iters, ONSET_HOLD) if len(delta_norm) else -1\n",
    "    out['onset'] = on\n",
    "    if on >= 0 and t_c >= 0:\n",
    "        out['lag'] = float(on - t_c)\n",
    "    if len(lam1):\n",
    "        post = lam_iters >= max(t_c, 0)\n",
    "        if post.any():\n",
    "            out['lam_max_post'] = float(np.max(lam1[post]))\n",
    "            out['overshoot'] = float(out['lam_max_post'] / S_star_eff - 1.0)\n",
    "        tail = lam_iters >= (n_iterations - TAIL)\n",
    "        out['plateau'] = float(np.mean(lam1[tail])) if tail.any() else float(lam1[-1])\n",
    "    if on >= 0:\n",
    "        out['ring'] = _ring_period(delta_norm, delta_iters, on)\n",
    "    for key, arr in (('dist_end', dist_wbar), ('dist_tail', dist_wbar),\n",
    "                     ('dist_mbar_tail', dist_mbar), ('dist_nubar_tail', dist_nubar)):\n",
    "        arr = np.asarray(arr, dtype=float) if arr is not None else np.array([])\n",
    "        if len(arr) and np.isfinite(arr).any():\n",
    "            out[key] = float(arr[-1]) if key == 'dist_end' else float(np.nanmean(arr[-TAIL:]))\n",
    "    return out\n",
    "\n",
    "\n",
    "STATS = {}\n",
    "_t_all = np.arange(int(n_iterations), dtype=float)\n",
    "STATS['disc'] = _stats(DISC['lam1_wbar'], DISC['sh_iters'], DISC['a_norm'], _t_all, None, None, None)\n",
    "for arm in arm_keys:\n",
    "    R = REC[arm]\n",
    "    STATS[arm] = _stats(R['lam1'], R['sh_iters'], R['delta_norm'], _fi, R['dist_wbar'], R['dist_mbar'], R['dist_nubar'])\n",
    "if 'central' in arm_keys:\n",
    "    _cf = np.asarray(REC['central']['contact_frac'], dtype=float)\n",
    "    _on = np.nonzero(_cf > 0.0)[0]\n",
    "    STATS['central']['contact'] = int(_fi[_on[0]]) if len(_on) else -1\n",
    "    STATS['central']['contact_lag'] = float(_fi[_on[0]] - t_c) if (len(_on) and t_c >= 0) else float('nan')\n",
    "    if OPT['lookahead']:\n",
    "        # the constrained point is the lookahead: its plateau is the arrest test\n",
    "        _lp = np.asarray(REC['central']['lam1_probe'], dtype=float)\n",
    "        _lpi = np.asarray(REC['central']['sh_iters'], dtype=float)\n",
    "        _tl = _lpi >= (n_iterations - TAIL)\n",
    "        STATS['central']['plateau_probe'] = float(np.nanmean(_lp[_tl])) if _tl.any() else float('nan')\n",
    "\n",
    "_ex = dict(\n",
    "    # ---- resolved config ----\n",
    "    optimizer=np.array(OPT['key']), optimizer_name=np.array(OPT['name']), loss=np.array(str(loss)),\n",
    "    learning_rate=float(learning_rate), n_iterations=int(n_iterations),\n",
    "    warmup_iterations=int(warmup_iterations), sharpness_every=int(sharpness_every), n_eig=int(n_eig),\n",
    "    S_star_eff=S_star_eff, S_star=S_star, sharp_units=np.array(OPT['sharp_units']),\n",
    "    arms=np.array(str(arms)), arm_keys=np.array(arm_keys, dtype='<U8'),\n",
    "    n_substeps=int(n_substeps), dt=float(dt),\n",
    "    central_rank=int(central_rank), central_exact_k1=int(central_exact_k1),\n",
    "    central_eig_tol=float(central_eig_tol),\n",
    "    sdcp_threshold_frac=float(sdcp_threshold_frac), sdcp_band_eff=sdcp_band_eff,\n",
    "    flow_dtype=np.array(str(flow_dtype)), flow_dtype_resolved=np.array(str(_flow_dtype)),\n",
    "    floor_dtype=np.array(str(floor_dtype)), floor_dtype_resolved=np.array(str(_floor_dtype)),\n",
    "    floor_unit_roundoff=float(torch.finfo(_floor_dtype).eps) / 2.0, floor_rank=int(floor_rank),\n",
    "    hatch_ulps=float(hatch_ulps), r_min=float(r_min), endpoint_hatch=int(bool(int(endpoint_hatch))),\n",
    "    t_c_skip=int(t_c_skip), n_params=int(n_params), n_samples=int(n_samples), **ARCH_EXPORT,\n",
    "    # ---- derived scalars ----\n",
    "    t_c=int(t_c), handoff_iter=int(handoff_iter), E_rod=E_rod, bdot=bdot,\n",
    "    handoff_lam1=handoff['lam1'], handoff_dhat_norm=handoff['dhat_norm'],\n",
    "    handoff_Delta_norm=handoff['Delta_norm'], handoff_a_norm=handoff['a_norm'], handoff_a_u1=handoff['a_u1'],\n",
    "    handoff_floor_sqrt_p=np.asarray(handoff['floor_sqrt_p']), handoff_floor_sqrt_R=np.asarray(handoff['floor_sqrt_R']),\n",
    "    handoff_a_rms_meas=np.asarray(handoff['a_rms_meas']),\n",
    "    # ---- the discrete arm ----\n",
    "    disc_loss=np.asarray(DISC['loss']), disc_loss_wbar=np.asarray(DISC['loss_wbar']),\n",
    "    disc_grad_norm=np.asarray(DISC['grad_norm']), disc_dhat_norm=np.asarray(DISC['dhat_norm']),\n",
    "    disc_a_norm=np.asarray(DISC['a_norm']), disc_ghat_norm=np.asarray(DISC['ghat_norm']),\n",
    "    disc_m_norm=np.asarray(DISC['m_norm']), disc_nu_l1=np.asarray(DISC['nu_l1']),\n",
    "    disc_nu_norm=np.asarray(DISC['nu_norm']), disc_lam1_hess=np.asarray(DISC['lam1_hess']),\n",
    "    disc_sh_iters=np.asarray(DISC['sh_iters']), disc_lam1_w=np.asarray(DISC['lam1_w']),\n",
    "    disc_lam1_wbar=np.asarray(DISC['lam1_wbar']), disc_lam1_raw=np.asarray(DISC['lam1_raw']),\n",
    "    disc_lam1_probe=np.asarray(DISC['lam1_probe']),\n",
    "    disc_eigs=np.asarray(DISC['eigs'], dtype=float).reshape(-1, int(n_eig)),\n",
    "    disc_k=np.asarray(DISC['k']), disc_a_u1=np.asarray(DISC['a_u1']), disc_dhat_u1=np.asarray(DISC['dhat_u1']),\n",
    "    flow_iters=_fi,\n",
    ")\n",
    "for k_, v_ in STATS['disc'].items():\n",
    "    _ex[f'disc_stat_{k_}'] = v_\n",
    "for k_, v_ in xhp.items():                      # the extra arms' resolved knobs (GD: edge_*, fe_*)\n",
    "    _ex[f'xhp_{k_}'] = np.array(v_) if isinstance(v_, str) else v_\n",
    "_ARM_EXPORT = ('loss', 'dist_wbar', 'dist_mbar', 'dist_nubar', 'delta_norm', 'gamma_norm', 'Delta_norm',\n",
    "               'cos_a_disc', 'm_norm', 'nu_l1', 'nu_norm', 'logamp', 'rate', 'floor_frac', 'hatch_frac', 'probe_dead',\n",
    "               'collapsed', 'sh_iters', 'lam1', 'lam1_probe', 'lam1_hess', 'k', 'cos_u1', 'amp_u1', 'floor_fp_u1',\n",
    "               'tr_X', 'tr_X_raw', 'sqrt_tr_X', 'k_band', 'contact_frac', 'gap', 'Bnu_share',\n",
    "               'eps_floor', 'sharp_est', 'F_minus_E', 'leak_cum', 'drive_ratio')\n",
    "for arm in arm_keys:\n",
    "    for k_ in _ARM_EXPORT:\n",
    "        _ex[f'{arm}_{k_}'] = np.asarray(REC[arm][k_], dtype=float)\n",
    "    _ex[f'{arm}_eigs'] = np.asarray(REC[arm]['eigs'], dtype=float).reshape(-1, int(n_eig))\n",
    "    for k_, v_ in STATS[arm].items():\n",
    "        _ex[f'{arm}_stat_{k_}'] = v_\n",
    "if 'central' in arm_keys:\n",
    "    _sv = ST['central']['solver']\n",
    "    _ex['central_sdcp_calls'] = int(_sv.n_calls)\n",
    "    _ex['central_sdcp_fallback'] = int(_sv.n_fallback)\n",
    "    _ex['central_sdcp_fail'] = int(_sv.n_fail)\n",
    "    # the failures themselves (statuses, context, the first ones' raw A and B, the last good\n",
    "    # program before them), pickled into bytes: pickle.loads(z['central_sdcp_fail_log'].tobytes())\n",
    "    import pickle\n",
    "    _ex['central_sdcp_fail_log'] = np.frombuffer(pickle.dumps(_sv.fail_log), dtype=np.uint8)\n",
    "    # the eigensolver that drives the central flow: its guard against returned zero columns\n",
    "    # (src/eig_solvers.py, 2026-09-30) -- re-seeds, zero-overlap events and their log\n",
    "    _ed = ST['central'].get('eig_drive')\n",
    "    if _ed is not None and hasattr(_ed, 'n_reseed'):\n",
    "        _ex['central_eig_calls'] = int(_ed.n_calls)\n",
    "        _ex['central_eig_reseed'] = int(_ed.n_reseed)\n",
    "        _ex['central_eig_zero_overlap'] = int(_ed.n_zero_overlap)\n",
    "        _ex['central_eig_reseed_log'] = np.frombuffer(pickle.dumps(_ed.reseed_log), dtype=np.uint8)\n",
    "\n",
    "np.savez_compressed(f'{export_stem}.npz', **_ex)\n",
    "print(f\"\\nwrote {export_stem}.npz  ({len(_ex)} arrays)\")\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-figures",
   "metadata": {},
   "source": [
    "## Figures\n",
    "\n",
    "One colour per arm across the family: discrete black, stable flow green,\n",
    "mp-rod blue, ep-rod purple, central flow red; GD's extra arms edge flow cyan\n",
    "and free energy olive.  In the eigenvalue panels the colour follows the\n",
    "index instead: $\\lambda_j$ is the $j$-th colour of matplotlib's default cycle\n",
    "in every panel, and the panel title carries the arm's colour.  Every figure is\n",
    "titled optimizer, architecture, loss (e.g. \"Adam, MLP, MSE\").  Five figures,\n",
    "each as `.png` and `.pdf`: `flow_comparison` (one column: loss, effective\n",
    "sharpness against $S^\\star$, for the preconditioned members the raw sharpness\n",
    "$\\lambda_{\\max}(H)$ below it, the discrete arm's top `n_eig` eigenvalues, the\n",
    "flip amplitude $\\|\\delta\\|$ against the discrete $\\|a_t\\|$, its alignment with\n",
    "$a_t$, the centre distance, and for the preconditioned members $\\|\\nu\\|$ of\n",
    "every arm; the discrete arm is drawn from the left edge of the window, so the\n",
    "y-axes frame what the window shows), `figure_1_vertical` and\n",
    "`figure_1_horizontal` (the paper's loss / sharpness / centre-distance figure\n",
    "after the handoff, stacked and side by side), `eigenvalue_ladder` (the top\n",
    "`n_eig` effective eigenvalues of every arm against $S^\\star$) and\n",
    "`discrete_full` (the discrete run end to end)."
   ]
  },
  {
   "cell_type": "code",
   "id": "figures",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# FIGURES  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.ticker import LogLocator, FuncFormatter, MaxNLocator, LogFormatterSciNotation\n",
    "\n",
    "mpl.rcParams['pdf.fonttype'] = 42\n",
    "mpl.rcParams['ps.fonttype'] = 42\n",
    "mpl.rcParams['font.family'] = 'sans-serif'\n",
    "mpl.rcParams['font.size'] = 10\n",
    "\n",
    "# ONE style table for the family (Eric, 2026-09-26): every curve goes through\n",
    "# it -- no hard-coded format strings anywhere below.  The extra arms (GD's\n",
    "# literature models, 2026-09-27) take cyan and olive: CVD separation >= 12\n",
    "# (OKLab x100) against every family colour, where orange sat at 0.7 from the\n",
    "# stable flow's green under protanopia; both are light, so they always carry a\n",
    "# marker and a legend entry.\n",
    "ARM_STYLE = {\n",
    "    'disc':    dict(color='black',      marker='o', label='discrete'),\n",
    "    'stable':  dict(color='tab:green',  marker='s', label='stable flow'),\n",
    "    'mprod':   dict(color='tab:blue',   marker='o', label='mp-rod'),\n",
    "    'eprod':   dict(color='tab:purple', marker='d', label='ep-rod'),\n",
    "    'central': dict(color='tab:red',    marker='^', label='central flow'),\n",
    "    'edge':    dict(color='tab:cyan',   marker='v', label='edge flow'),\n",
    "    'fe':      dict(color='tab:olive',  marker='>', label='free energy'),\n",
    "}\n",
    "# the draw order, bottom to top (Eric, 2026-10-25): the literature models under the\n",
    "# rods, mp-rod over ep-rod, the central flow on top.  The legends keep ARM_STYLE's\n",
    "# order.  Every layer sits under matplotlib's line default of 2, so the threshold and\n",
    "# the handoff and crossing lines stay drawn over the curves\n",
    "ARM_LAYER = ('disc', 'stable', 'edge', 'fe', 'eprod', 'mprod', 'central')\n",
    "# what each arm's ||delta|| is, in the legends\n",
    "AMP_LABEL = {'central': r' $\\sqrt{X_{\\max}}$', 'fe': r' $\\sqrt{S_{\\max}}$', 'edge': r' $x$'}\n",
    "SHARP_LABEL = OPT['sharp_label']                 # the plotted sharpness, e.g. eta*lambda_1\n",
    "# RMSProp and Adam plot the preconditioned sharpness itself (OPT['sharp_plot_over_eta'];\n",
    "# Eric, 2026-10-25): their effective eigenvalues carry the step (the eigensolver's pencil\n",
    "# is (H, P/eta)), so every one of them, and the threshold, is divided by eta -- in the\n",
    "# figures only; the npz and the summary keep S*_eff's units\n",
    "SHARP_SCALE = 1.0 / float(learning_rate) if OPT.get('sharp_plot_over_eta') else 1.0\n",
    "S_plot = SHARP_SCALE * S_star_eff\n",
    "THR_LABEL = r'$S^\\star$'\n",
    "# no hyperparameters in the titles (Eric, 2026-09-27); every figure's title is\n",
    "# optimizer, architecture, loss -- e.g. \"Adam, MLP, MSE\" (Eric, 2026-09-28);\n",
    "# ARCH_NAME is set with the model (the model-initialisation cell)\n",
    "OPT_TITLE = f\"{OPT['name']}, {ARCH_NAME}, {str(loss).upper()}\"\n",
    "# lambda_j takes the j-th colour of matplotlib's default cycle in every panel of\n",
    "# every figure (Eric, 2026-09-27, after experiment_sgd_stochastic_eos_mlp); the\n",
    "# arm is named by the panel title, in the arm's own colour\n",
    "EIG_COLOR = [f'C{j % 10}' for j in range(int(n_eig))]\n",
    "\n",
    "_fi = np.asarray(FLOW_ITERS, dtype=float)\n",
    "_si = np.asarray(DISC['sh_iters'], dtype=float)\n",
    "_x0 = (handoff_iter - 500) if handoff_iter >= 0 else 0\n",
    "_x1 = int(n_iterations)\n",
    "_has_flows = bool(arm_keys) and len(_fi) > 0\n",
    "_has_central = 'central' in arm_keys and len(REC['central']['loss']) > 0\n",
    "_t_all = np.arange(int(n_iterations))\n",
    "\n",
    "\n",
    "def _me(n, k=20):\n",
    "    \"\"\"~k markers on a curve of n samples.\"\"\"\n",
    "    return max(1, int(n) // k)\n",
    "\n",
    "\n",
    "def _pos(a):\n",
    "    \"\"\"Non-positive entries -> NaN so a log axis keeps the rest of the line.\"\"\"\n",
    "    a = np.asarray(a, dtype=float).copy()\n",
    "    a[~(a > 0)] = np.nan\n",
    "    return a\n",
    "\n",
    "\n",
    "def _mark(ax, zoom=True):\n",
    "    \"\"\"Handoff / crossing verticals, and the transition x-window.\"\"\"\n",
    "    if handoff_iter >= 0:\n",
    "        ax.axvline(handoff_iter, color='gray', ls='--', lw=1, alpha=0.7)\n",
    "    if t_c >= 0:\n",
    "        ax.axvline(t_c, color='0.4', ls=':', lw=1.0, alpha=0.8)\n",
    "    if zoom:\n",
    "        ax.set_xlim(_x0, _x1)\n",
    "\n",
    "\n",
    "def _sh(y):\n",
    "    \"\"\"An effective sharpness or eigenvalue series in the plotted units (SHARP_SCALE).\"\"\"\n",
    "    return SHARP_SCALE * np.asarray(y, dtype=float)\n",
    "\n",
    "\n",
    "def _sharp_axis(ax):\n",
    "    \"\"\"The preconditioned sharpness: one shared power of ten on the axis, no offset.\"\"\"\n",
    "    if SHARP_SCALE != 1.0:\n",
    "        ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useOffset=False, useMathText=True)\n",
    "\n",
    "\n",
    "def _thr(ax, lw=1.5):\n",
    "    if abs(S_plot) < 1e3:\n",
    "        val = f'{S_plot:.3f}'\n",
    "    else:\n",
    "        e = int(np.floor(np.log10(abs(S_plot))))\n",
    "        val = r'$%.3f\\times 10^{%d}$' % (S_plot / 10 ** e, e)\n",
    "    ax.axhline(S_plot, color='0.25', ls='--', lw=lw, label=f'{THR_LABEL} = {val}')\n",
    "\n",
    "\n",
    "def _line(ax, arm, x, y, log=False, lw=1.5, ls='-', alpha=0.85, k_markers=20, label=None, marker=True):\n",
    "    s = ARM_STYLE[arm]\n",
    "    f = ax.semilogy if log else ax.plot\n",
    "    f(x, _pos(y) if log else y, color=s['color'], ls=ls, lw=lw, alpha=alpha,\n",
    "      marker=(s['marker'] if marker else None), markevery=_me(len(np.asarray(x)), k_markers), markersize=4,\n",
    "      label=(s['label'] if label is None else label), zorder=1.9 + 0.01 * ARM_LAYER.index(arm))\n",
    "\n",
    "\n",
    "def _win(x, y):\n",
    "    \"\"\"The discrete arm from the left edge of the plotted window on.  _mark only\n",
    "    zooms x, and the y-autoscale would otherwise frame the whole run (the loss\n",
    "    from iteration 0, the sharpness from its initial value) -- figure 1 gets the\n",
    "    same framing by plotting from the handoff.\"\"\"\n",
    "    x = np.asarray(x, dtype=float)\n",
    "    m = x >= _x0\n",
    "    return x[m], np.asarray(y, dtype=float)[m]\n",
    "\n",
    "\n",
    "def _eig_lines(ax, x, E):\n",
    "    \"\"\"The ladder's lines: one colour per eigenvalue index (EIG_COLOR).\"\"\"\n",
    "    for j in range(E.shape[1]):\n",
    "        ax.plot(x, E[:, j], color=EIG_COLOR[j], lw=1.2, marker='o', markersize=3,\n",
    "                label=r'$\\lambda_{%d}$' % (j + 1))\n",
    "\n",
    "\n",
    "def smart_log_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    exp = np.floor(np.log10(abs(x)))\n",
    "    mantissa = x / (10 ** exp)\n",
    "    if abs(mantissa - 1.0) < 0.01 and -3 <= exp <= 3:\n",
    "        return f'{x:g}'\n",
    "    if -3 <= exp <= 0:\n",
    "        formatted = f'{x:.{int(-exp) + 1}g}'\n",
    "        if len(formatted) <= 5:\n",
    "            return formatted\n",
    "    if abs(mantissa - round(mantissa)) < 0.01:\n",
    "        return f'${int(round(mantissa))}\\\\times 10^{{{int(exp)}}}$'\n",
    "    return f'${mantissa:.1f}\\\\times 10^{{{int(exp)}}}$'\n",
    "\n",
    "\n",
    "class _SmartLogFormatter(LogFormatterSciNotation):\n",
    "    \"\"\"matplotlib's choice of which log ticks to label (the minor ones too on an\n",
    "    axis spanning under a decade, as figure 1's loss does), written compactly.\n",
    "    Over a small fraction of a decade matplotlib falls back to linear ticks\n",
    "    (0.0395, 0.04, ...), which smart_log_formatter would round to one decimal\n",
    "    of the mantissa -- so plain decimals in [1e-3, 1e3).\"\"\"\n",
    "    def __call__(self, x, pos=None):\n",
    "        if not super().__call__(x, pos):\n",
    "            return ''\n",
    "        return f'{x:.4g}' if 1e-3 <= abs(x) < 1e3 else smart_log_formatter(x, pos)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 1. FLOW COMPARISON -- one column; the discrete arm cut to the window (_win)\n",
    "# -----------------------------------------------------------------------------\n",
    "def flow_comparison():\n",
    "    # the preconditioned members (RMSProp, Adam) add the raw sharpness lambda_max(H)\n",
    "    # below the effective one, and ||nu|| at the bottom (Eric, 2026-09-28)\n",
    "    panels = ['loss', 'sharp'] + (['sharp_raw'] if OPT['has_nu'] else []) + ['eigs', 'delta', 'cos', 'dist_w']\n",
    "    if OPT['has_nu']:\n",
    "        panels.append('nu')\n",
    "    fig, axes = plt.subplots(len(panels), 1, figsize=(8, 3.2 * len(panels)), sharex=True)\n",
    "    P = dict(zip(panels, axes))\n",
    "\n",
    "    ax = P['loss']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['loss_wbar']), log=True, lw=2)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['loss'], log=True)\n",
    "    ax.set_ylabel('loss at the centre'); ax.set_title('Loss at the centres')\n",
    "\n",
    "    ax = P['sharp']\n",
    "    _line(ax, 'disc', *_win(_si, _sh(DISC['lam1_wbar'])), lw=2, k_markers=15)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, REC[arm]['sh_iters'], _sh(REC[arm]['lam1']), k_markers=15)\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' at the centre'); ax.set_title('Effective sharpness at the centres')\n",
    "\n",
    "    if 'sharp_raw' in P:\n",
    "        ax = P['sharp_raw']\n",
    "        _line(ax, 'disc', *_win(_si, DISC['lam1_hess']), lw=2, k_markers=15)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, REC[arm]['sh_iters'], REC[arm]['lam1_hess'], k_markers=15)\n",
    "        ax.set_ylabel(r'$\\lambda_{\\max}(H)$ at the centre'); ax.set_title('Raw sharpness at the centres')\n",
    "\n",
    "    ax = P['eigs']\n",
    "    _eig_lines(ax, *_win(_si, _sh(DISC['eigs']).reshape(-1, int(n_eig))))\n",
    "    _thr(ax)\n",
    "    _sharp_axis(ax)\n",
    "    ax.set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    ax.set_title(f\"Top {int(n_eig)} effective eigenvalues at the discrete midpoint\")\n",
    "\n",
    "    ax = P['delta']\n",
    "    _line(ax, 'disc', *_win(_t_all, DISC['a_norm']), log=True, lw=1.6, label=r'discrete $\\|a_t\\|$')\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['delta_norm'], log=True,\n",
    "              label=ARM_STYLE[arm]['label'] + AMP_LABEL.get(arm, r' $\\|\\delta\\|$'))\n",
    "    ax.set_ylabel(r'$\\|\\delta\\|$'); ax.set_title('Flip amplitude')\n",
    "\n",
    "    ax = P['cos']\n",
    "    for arm in arm_keys:\n",
    "        if arm == 'stable':\n",
    "            continue\n",
    "        _line(ax, arm, _fi, REC[arm]['cos_a_disc'])\n",
    "    ax.set_ylim(-0.05, 1.1); ax.set_ylabel(r'$|\\cos(\\delta, a_t)|$')\n",
    "    ax.set_title('Alignment of the flip with the discrete flip')\n",
    "\n",
    "    ax = P['dist_w']\n",
    "    for arm in arm_keys:\n",
    "        _line(ax, arm, _fi, REC[arm]['dist_wbar'], log=True)\n",
    "    ax.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$'); ax.set_title('Centre distance to the discrete midpoint')\n",
    "\n",
    "    if 'nu' in P:\n",
    "        ax = P['nu']\n",
    "        _line(ax, 'disc', *_win(_t_all, DISC['nu_norm']), log=True, lw=2)\n",
    "        for arm in arm_keys:\n",
    "            _line(ax, arm, _fi, REC[arm]['nu_norm'], log=True)\n",
    "        ax.set_ylabel(r'$\\|\\nu\\|$'); ax.set_title('Norm of the second-moment estimate')\n",
    "\n",
    "    for ax in axes:\n",
    "        _mark(ax)\n",
    "        ax.grid(True, alpha=0.3); ax.legend(fontsize=8, ncol=(2 if ax is P['eigs'] else 1))\n",
    "    axes[-1].set_xlabel('iteration')\n",
    "    fig.tight_layout()\n",
    "    # above the laid-out panels: tight_layout under-reserves for it in a column this tall\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12, y=1.0, va='bottom')\n",
    "    fig.savefig('flow_comparison.pdf', bbox_inches='tight')\n",
    "    fig.savefig('flow_comparison.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 2. FIGURE 1 -- loss, sharpness and centre distance after the handoff (paper\n",
    "#    style), stacked (figure_1_vertical) and side by side (figure_1_horizontal)\n",
    "# -----------------------------------------------------------------------------\n",
    "def _figure1_panels(ax_l, ax_s, ax_d):\n",
    "    \"\"\"The three panels, drawn identically in both layouts; x from the handoff.\"\"\"\n",
    "    post = _t_all >= warmup_iterations\n",
    "    _line(ax_l, 'disc', _t_all[post] - warmup_iterations, np.asarray(DISC['loss_wbar'], dtype=float)[post],\n",
    "          log=True, lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_l, arm, _fi - warmup_iterations, REC[arm]['loss'], log=True, lw=1.2, k_markers=8)\n",
    "    ax_l.set_ylabel('loss', fontsize=11)\n",
    "    ax_l.legend(fontsize=6, loc='best', framealpha=0.9); ax_l.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_l.yaxis.set_major_formatter(_SmartLogFormatter())\n",
    "    ax_l.yaxis.set_minor_formatter(_SmartLogFormatter(labelOnlyBase=False))\n",
    "\n",
    "    post = _si >= warmup_iterations\n",
    "    all_sharp = list(_sh(DISC['lam1_wbar'])[post])\n",
    "    _line(ax_s, 'disc', _si[post] - warmup_iterations, _sh(DISC['lam1_wbar'])[post], lw=1.2, k_markers=8)\n",
    "    for arm in arm_keys:\n",
    "        x = np.asarray(REC[arm]['sh_iters'], dtype=float) - warmup_iterations\n",
    "        _line(ax_s, arm, x, _sh(REC[arm]['lam1']), lw=1.2, k_markers=8)\n",
    "        all_sharp += list(_sh(REC[arm]['lam1']))\n",
    "    _thr(ax_s)\n",
    "    if all_sharp:\n",
    "        mx = max(all_sharp)\n",
    "        d = mx - S_plot\n",
    "        if d > 0:\n",
    "            ax_s.set_ylim(S_plot - 0.5 * d, mx + 0.05 * d)\n",
    "    ax_s.set_ylabel(SHARP_LABEL, fontsize=12)\n",
    "    ax_s.legend(fontsize=6, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    xf = _fi - warmup_iterations\n",
    "    for arm in arm_keys:\n",
    "        _line(ax_d, arm, xf, REC[arm]['dist_wbar'], log=True, lw=1.2, k_markers=12)\n",
    "    ax_d.set_ylabel(r'$\\|\\bar w - \\bar w_{\\rm disc}\\|$', fontsize=11)\n",
    "    ax_d.legend(fontsize=6, loc='best', framealpha=0.9); ax_d.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_d.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_d.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "\n",
    "\n",
    "def _figure1(name, nrows, ncols, figsize):\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, axes = plt.subplots(nrows, ncols, figsize=figsize, sharex=True)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    _figure1_panels(*axes)\n",
    "    for ax in (axes if nrows == 1 else axes[-1:]):\n",
    "        ax.set_xlabel('iteration after the handoff', fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(f'{name}.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig(f'{name}.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "def figure_1_vertical():\n",
    "    _figure1('figure_1_vertical', 3, 1, (3.5, 6.5))\n",
    "\n",
    "\n",
    "def figure_1_horizontal():\n",
    "    _figure1('figure_1_horizontal', 1, 3, (10.5, 2.8))\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 3. THE EIGENVALUE LADDER -- the top n_eig effective eigenvalues of every arm\n",
    "# -----------------------------------------------------------------------------\n",
    "def eigenvalue_ladder():\n",
    "    arms_all = ['disc'] + list(arm_keys)\n",
    "    # one row up to five panels; beyond that (GD with its extra arms) two rows\n",
    "    ncol = len(arms_all) if len(arms_all) <= 5 else int(math.ceil(len(arms_all) / 2))\n",
    "    nrow = int(math.ceil(len(arms_all) / ncol))\n",
    "    fig, axes = plt.subplots(nrow, ncol, figsize=(4.2 * ncol, 4.6 * nrow), sharey=True, squeeze=False)\n",
    "    axes = axes.ravel()\n",
    "    for ax in axes[len(arms_all):]:\n",
    "        ax.set_visible(False)\n",
    "    ylo, yhi = [], []\n",
    "    for ax, arm in zip(axes, arms_all):\n",
    "        if arm == 'disc':\n",
    "            x, E = _si, _sh(DISC['eigs']).reshape(-1, int(n_eig))\n",
    "        else:\n",
    "            x, E = np.asarray(REC[arm]['sh_iters'], dtype=float), _sh(REC[arm]['eigs']).reshape(-1, int(n_eig))\n",
    "        _eig_lines(ax, x, E)\n",
    "        m = (x >= _x0) & (x <= _x1)\n",
    "        if m.any():\n",
    "            ylo.append(float(np.nanmin(E[m]))); yhi.append(float(np.nanmax(E[m])))\n",
    "        _thr(ax)\n",
    "        _sharp_axis(ax)\n",
    "        _mark(ax)\n",
    "        ax.set_title(ARM_STYLE[arm]['label'], color=ARM_STYLE[arm]['color'], fontsize=11)\n",
    "        ax.set_xlabel('iteration'); ax.grid(True, alpha=0.3); ax.legend(fontsize=7, loc='lower right', ncol=2)\n",
    "    if ylo:\n",
    "        lo, hi = min(ylo), max(yhi)\n",
    "        hi = min(hi, S_plot * 1.6)                   # keep the threshold framed against a runaway arm\n",
    "        pad = 0.06 * (hi - lo)\n",
    "        axes[0].set_ylim(lo - pad, hi + pad)\n",
    "    for r_ in range(nrow):\n",
    "        axes[r_ * ncol].set_ylabel(SHARP_LABEL + r' $\\to\\ \\lambda_j$')\n",
    "    fig.suptitle(f\"{OPT_TITLE} -- top {int(n_eig)} effective eigenvalues against {THR_LABEL}\", fontsize=11)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('eigenvalue_ladder.pdf', bbox_inches='tight')\n",
    "    fig.savefig('eigenvalue_ladder.png', dpi=150, bbox_inches='tight')\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# 4. THE DISCRETE RUN END TO END\n",
    "# -----------------------------------------------------------------------------\n",
    "def discrete_full():\n",
    "    mpl.rcParams['font.size'] = 9\n",
    "    fig, (ax_g, ax_s) = plt.subplots(2, 1, figsize=(3.5, 4.5), sharex=True)\n",
    "    _line(ax_g, 'disc', _t_all, DISC['grad_norm'], log=True, lw=1.2, k_markers=15, label=r'$\\|\\nabla L(w)\\|$')\n",
    "    ax_g.set_ylabel('gradient norm', fontsize=11); ax_g.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_g.yaxis.set_major_locator(LogLocator(base=10, numticks=3))\n",
    "    ax_g.yaxis.set_major_formatter(FuncFormatter(smart_log_formatter))\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_w']), lw=1.2, k_markers=10, label=SHARP_LABEL + r'$(w)$')\n",
    "    _line(ax_s, 'disc', _si, _sh(DISC['lam1_wbar']), lw=1.0, ls='--', alpha=0.7, marker=False, label=SHARP_LABEL + r'$(\\bar w)$')\n",
    "    _thr(ax_s)\n",
    "    _mark(ax_s, zoom=False)\n",
    "    ax_s.set_xlabel('iteration', fontsize=11); ax_s.set_ylabel(SHARP_LABEL, fontsize=11)\n",
    "    ax_s.legend(fontsize=7, loc='best', framealpha=0.9); ax_s.grid(True, alpha=0.3, linewidth=0.5)\n",
    "    ax_s.yaxis.set_major_locator(MaxNLocator(nbins=3)); ax_s.xaxis.set_major_locator(MaxNLocator(nbins=3))\n",
    "    _sharp_axis(ax_s)\n",
    "    fig.suptitle(OPT_TITLE, fontsize=12)\n",
    "    fig.tight_layout()\n",
    "    fig.savefig('discrete_full.pdf', bbox_inches='tight', dpi=300)\n",
    "    fig.savefig('discrete_full.png', bbox_inches='tight', dpi=300)\n",
    "    plt.show()\n",
    "    mpl.rcParams['font.size'] = 10\n",
    "\n",
    "\n",
    "if _has_flows:\n",
    "    flow_comparison()\n",
    "    figure_1_vertical()\n",
    "    figure_1_horizontal()\n",
    "else:\n",
    "    print('no flow arms ran (probe mode) -- skipping flow_comparison and figure 1')\n",
    "eigenvalue_ladder()\n",
    "discrete_full()\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "id": "md-summary",
   "metadata": {},
   "source": [
    "## Summary\n",
    "\n",
    "The numbers the verdict is written from: the per-arm table (onset lag after\n",
    "$t_c$, maximum sharpness after $t_c$ and the overshoot, plateau over the last\n",
    "500 iterations, ring period of $\\|\\delta\\|$, centre distances at the end and\n",
    "over the tail), the floor against the discrete arm's own round-off amplitude\n",
    "at the handoff, the literature models' floors and diagnostics (GD), the\n",
    "central flow's contact and solver health, and the midpoint $\\equiv$ endpoint\n",
    "identity.\n"
   ]
  },
  {
   "cell_type": "code",
   "id": "summary",
   "metadata": {},
   "source": [
    "# =============================================================================\n",
    "# SUMMARY  (shared by every canonical notebook)\n",
    "# =============================================================================\n",
    "import numpy as np\n",
    "\n",
    "print('=' * 100)\n",
    "print(f\"{OPT['name'].upper()} -- \" + \", \".join(['discrete'] + [ARM_TITLE[a] for a in arm_keys])\n",
    "      + \" through the edge-of-stability transition\")\n",
    "print('=' * 100)\n",
    "print(f\"loss = {loss!r}   hp = {hp}   S* = {S_star_eff:.5f} on {OPT['sharp_units']}   \"\n",
    "      f\"n_params = {n_params}   n_samples = {n_samples}\")\n",
    "print(f\"handoff t_h = {handoff_iter}   crossing t_c = {t_c}   total T = {n_iterations}   \"\n",
    "      f\"sharpness at the handoff = {handoff['lam1']:.4f}\")\n",
    "print(f\"E_rod = {E_rod:.2f} e-folds an unfloored rod would lose on the approach;  \"\n",
    "      f\"bdot = {bdot:.3e}/iteration at the crossing\")\n",
    "if E_rod == E_rod and bdot == bdot and bdot > 0 and handoff['floor_sqrt_R'][0] == handoff['floor_sqrt_R'][0]:\n",
    "    _E_gap = math.log(max(float(np.nanmax(np.asarray(DISC['a_norm'], dtype=float))), 1e-300) / handoff['floor_sqrt_R'][0])\n",
    "    print(f\"onset-lag law (eq:onset-law) with the floor as a_floor: E_gap = {_E_gap:.1f}, \"\n",
    "          f\"tau = sqrt(E_gap/bdot) = {math.sqrt(_E_gap / bdot):.0f} iterations, \"\n",
    "          f\"overshoot b_max - 1 = sqrt(bdot E_gap) = {math.sqrt(bdot * _E_gap):.3f}\")\n",
    "\n",
    "# ---- the per-arm table ------------------------------------------------------\n",
    "print()\n",
    "print(f\"{'arm':<13s} {'onset':>7s} {'lag':>6s} {'max post t_c':>13s} {'overshoot':>10s} {'plateau':>9s} \"\n",
    "      f\"{'ring':>6s} {'dist_end':>10s} {'dist_tail':>10s}\"\n",
    "      + (f\" {'dist_m_tail':>12s}\" if OPT['has_momentum'] else '')\n",
    "      + (f\" {'dist_nu_tail':>13s}\" if OPT['has_nu'] else ''))\n",
    "print('-' * 100)\n",
    "\n",
    "\n",
    "def _row(name, s):\n",
    "    lag = f\"{s['lag']:>6.0f}\" if s['lag'] == s['lag'] else f\"{'--':>6s}\"\n",
    "    ring = f\"{s['ring']:>6.0f}\" if s['ring'] == s['ring'] else f\"{'--':>6s}\"\n",
    "    de = f\"{s['dist_end']:>10.3e}\" if s['dist_end'] == s['dist_end'] else f\"{'--':>10s}\"\n",
    "    dtl = f\"{s['dist_tail']:>10.3e}\" if s['dist_tail'] == s['dist_tail'] else f\"{'--':>10s}\"\n",
    "    line = (f\"{name:<13s} {s['onset']:>7d} {lag} {s['lam_max_post']:>13.5f} {s['overshoot']:>+10.4f} \"\n",
    "            f\"{s['plateau']:>9.5f} {ring} {de} {dtl}\")\n",
    "    if OPT['has_momentum']:\n",
    "        line += f\" {s['dist_mbar_tail']:>12.3e}\" if s['dist_mbar_tail'] == s['dist_mbar_tail'] else f\" {'--':>12s}\"\n",
    "    if OPT['has_nu']:\n",
    "        line += f\" {s['dist_nubar_tail']:>13.3e}\" if s['dist_nubar_tail'] == s['dist_nubar_tail'] else f\" {'--':>13s}\"\n",
    "    print(line)\n",
    "\n",
    "\n",
    "_row('discrete', STATS['disc'])\n",
    "for arm in arm_keys:\n",
    "    _row(ARM_TITLE[arm], STATS[arm])\n",
    "print(f\"onset = first iteration at which ||delta|| (discrete: ||a_t||) exceeds {ONSET_FRAC:g} ||dhat_disc|| and holds \"\n",
    "      f\"for {ONSET_HOLD} iterations; lag = onset - t_c; overshoot = max/S* - 1; plateau = mean sharpness over the \"\n",
    "      f\"last {TAIL} iterations; ring = median peak spacing of ||delta|| after the onset (iterations); \"\n",
    "      f\"dist = ||wbar - wbar_disc|| at the end / mean over the last {TAIL}.\")\n",
    "\n",
    "# ---- the floor against the discrete arm's own round-off amplitude ----------\n",
    "if ROD_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The round-off floor  [p_j from the stored state, R_j the optimizer\\'s own equilibrium, fed as q_j = R_j(1-rho_j^2)]')\n",
    "    print('-' * 100)\n",
    "    print(f\"handoff: sqrt(p_j) = {np.array2string(handoff['floor_sqrt_p'], precision=3)}   \"\n",
    "          f\"predicted sqrt(R_j) = {np.array2string(handoff['floor_sqrt_R'], precision=3)}   \"\n",
    "          f\"discrete rms |a.u_j| = {np.array2string(handoff['a_rms_meas'], precision=3)}   \"\n",
    "          f\"measured/predicted = {np.array2string(handoff['a_rms_meas'] / handoff['floor_sqrt_R'], precision=3)}\")\n",
    "    for arm in ROD_ARMS:\n",
    "        R = REC[arm]\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        hf = np.asarray(R['hatch_frac'], dtype=float)\n",
    "        pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "        post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "        au = np.asarray(R['amp_u1'], dtype=float)\n",
    "        fp = np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<8s} floor binds on {100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  hatch binds on \"\n",
    "              f\"{100 * np.mean(hf[pre]) if pre.any() else float('nan'):.1f}% / {100 * np.mean(hf[post]) if post.any() else float('nan'):.1f}%;  \"\n",
    "              f\"|<delta,u1>| / predicted sqrt(R_1) on the approach: median {ratio:.3f} (1.0 = the closed form lands)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"         log||Delta||: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, end {la[-1]:.3f}  \"\n",
    "                  f\"(trough {la[0] - la[i_min]:.2f} e-folds; the unfloored rod would lose {E_rod:.1f})\")\n",
    "        if arm == 'eprod':\n",
    "            cl = np.asarray(R['collapsed'], dtype=float)\n",
    "            ci = np.nonzero(cl > 0.5)[0]\n",
    "            print(f\"         pair collapsed (bitwise equal endpoints): {'iteration ' + str(int(_fi[ci[0]])) if len(ci) else 'never'}\")\n",
    "\n",
    "# ---- the literature models (GD's extra arms) ---------------------------------\n",
    "if LIT_ARMS:\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('The literature models  [edge flow: Marion arXiv:2606.18080; free energy: Chodron de Courcel arXiv:2606.05326]')\n",
    "    print('-' * 100)\n",
    "    pre = (_fi < t_c) if t_c >= 0 else np.ones(len(_fi), dtype=bool)\n",
    "    post = (_fi >= t_c) if t_c >= 0 else np.zeros(len(_fi), dtype=bool)\n",
    "    for arm in LIT_ARMS:\n",
    "        R = REC[arm]\n",
    "        mode = xhp['edge_floor'] if arm == 'edge' else xhp['fe_floor']\n",
    "        ff = np.asarray(R['floor_frac'], dtype=float)\n",
    "        au, fp = np.asarray(R['amp_u1'], dtype=float), np.asarray(R['floor_fp_u1'], dtype=float)\n",
    "        shi = np.asarray(R['sh_iters'], dtype=float)\n",
    "        w_ = (shi >= handoff_iter) & ((shi < t_c) if t_c >= 0 else True) & np.isfinite(fp) & (fp > 0)\n",
    "        ratio = np.nanmedian(au[w_] / fp[w_]) if w_.sum() > 2 else float('nan')\n",
    "        la = np.asarray(R['logamp'], dtype=float)\n",
    "        i_min = int(np.nanargmin(la)) if np.isfinite(la).any() else -1\n",
    "        print(f\"{ARM_TITLE[arm]:<11s} floor {mode!r}: binds on \"\n",
    "              f\"{100 * np.mean(ff[pre]) if pre.any() else float('nan'):.2f}% of substep-modes before t_c, \"\n",
    "              f\"{100 * np.mean(ff[post]) if post.any() else float('nan'):.2f}% after;  |<delta,u1>| / round-off \"\n",
    "              f\"sqrt(R_1) on the approach: median {ratio:.3g} (1 = GD's own floor)\")\n",
    "        if i_min >= 0:\n",
    "            print(f\"            log amplitude: handoff {la[0]:.3f}, minimum {la[i_min]:.3f} at iteration {int(_fi[i_min])}, \"\n",
    "                  f\"end {la[-1]:.3f}  (trough {la[0] - la[i_min]:.2f} e-folds; unfloored would lose ~{E_rod:.1f})\")\n",
    "        if arm == 'edge':\n",
    "            eps = np.asarray(R['eps_floor'], dtype=float)\n",
    "            se = np.asarray(R['sharp_est'], dtype=float)\n",
    "            cu = np.asarray(R['cos_u1'], dtype=float)\n",
    "            tl = shi >= (n_iterations - TAIL)\n",
    "            print(f\"            floor level: median {np.nanmedian(eps[pre]) if pre.any() else float('nan'):.3e} before t_c, \"\n",
    "                  f\"{np.nanmedian(eps[post]) if post.any() else float('nan'):.3e} after;  S estimate ({xhp['edge_sharp']}) \"\n",
    "                  f\"tail-{TAIL} {np.nanmean(se[-TAIL:]):.5f} vs S* {S_star:.5f};  |u.u1| tail median \"\n",
    "                  f\"{np.nanmedian(cu[tl]) if tl.any() else float('nan'):.3f}\")\n",
    "        if arm == 'fe':\n",
    "            E_ = np.asarray(R['loss'], dtype=float)\n",
    "            FmE = np.asarray(R['F_minus_E'], dtype=float)\n",
    "            F_ = E_ + FmE\n",
    "            dF, dE = np.diff(F_[pre]), np.diff(E_[pre])\n",
    "            lk = np.asarray(R['leak_cum'], dtype=float)\n",
    "            dr = np.asarray(R['drive_ratio'], dtype=float)\n",
    "            trS = np.asarray(R['Delta_norm'], dtype=float) ** 2\n",
    "            print(f\"            F - E = (1/2)<H, Sigma>: end {FmE[-1]:.3e} (E {E_[-1]:.6f});  before t_c F rose on \"\n",
    "                  f\"{int(np.sum(dF > 0))} of {len(dF)} iterations, E on {int(np.sum(dE > 0))}\")\n",
    "            print(f\"            leaked trace (refresh) {lk[-1]:.3e} vs tr S at the end {trS[-1]:.3e};  curvature drift \"\n",
    "                  f\"||(eta/2) T[Sigma]|| / ||eta grad E|| tail-{TAIL} {np.nanmean(dr[-TAIL:]):.3f}\")\n",
    "\n",
    "# ---- the midpoint == endpoint identity --------------------------------------\n",
    "if 'mprod' in arm_keys and 'eprod' in arm_keys:\n",
    "    A_, B_ = REC['mprod'], REC['eprod']\n",
    "    la, lb = np.asarray(A_['logamp'], dtype=float), np.asarray(B_['logamp'], dtype=float)\n",
    "    da, db = np.asarray(A_['dist_wbar'], dtype=float), np.asarray(B_['dist_wbar'], dtype=float)\n",
    "    n = min(len(la), len(lb))\n",
    "    sep = np.nonzero(np.abs(la[:n] - lb[:n]) > 1e-6)[0]\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('mp-rod vs ep-rod  [one ODE in two carriers: (axis, log-amplitude) against the literal float64 pair]')\n",
    "    print('-' * 100)\n",
    "    print(f\"|log||Delta||_mp - log||Delta||_ep|: max {np.max(np.abs(la[:n] - lb[:n])):.3e}, tail-{TAIL} \"\n",
    "          f\"{np.max(np.abs(la[:n] - lb[:n])[-TAIL:]):.3e};  first separation beyond 1e-6: \"\n",
    "          f\"{int(_fi[sep[0]]) if len(sep) else 'never'}\")\n",
    "    rd = np.abs(da[:n] - db[:n]) / np.maximum(db[:n], 1e-300)\n",
    "    print(f\"relative |dist_wbar difference|: max {np.max(rd):.3e}, tail-{TAIL} {np.max(rd[-TAIL:]):.3e}\")\n",
    "\n",
    "# ---- the central flow -------------------------------------------------------\n",
    "if 'central' in arm_keys:\n",
    "    R = REC['central']\n",
    "    s = STATS['central']\n",
    "    _sv = ST['central']['solver']\n",
    "    trX = np.asarray(R['tr_X'], dtype=float)\n",
    "    cf = np.asarray(R['contact_frac'], dtype=float)\n",
    "    gap = np.asarray(R['gap'], dtype=float)\n",
    "    print()\n",
    "    print('-' * 100)\n",
    "    print('Central flow  [Sigma slaved by the velocity-level SDCP; contact is tr X > 0, never the band count]')\n",
    "    print('-' * 100)\n",
    "    print(f\"arrest: plateau {s['plateau']:.5f}, max after t_c {s['lam_max_post']:.5f} (S* {S_star_eff:.5f}, \"\n",
    "          f\"overshoot {s['overshoot']:+.2e})\")\n",
    "    if OPT['lookahead']:\n",
    "        print(f\"        at the constrained (lookahead) point: plateau {s.get('plateau_probe', float('nan')):.5f}; \"\n",
    "              f\"discrete lookahead sharpness at the end {DISC['lam1_probe'][-1]:.5f}\")\n",
    "    if s.get('contact', -1) >= 0:\n",
    "        i0 = int(np.nonzero(cf > 0.0)[0][0])\n",
    "        held = cf[i0:i0 + 20]\n",
    "        sl = (cf > 0.0) & (np.arange(len(cf)) >= i0)\n",
    "        print(f\"contact (first substep with X > 0) at iteration {s['contact']} (lag {s['contact_lag']:+.0f} vs t_c);  \"\n",
    "              f\"contact fraction over the next 20 iterations {np.mean(held):.2f} (1.0 = held, <1 = chatter)\")\n",
    "        print(f\"gap at the centre while X > 0: median {np.nanmedian(np.abs(gap[sl])):.3e}, max {np.nanmax(np.abs(gap[sl])):.3e}  \"\n",
    "              f\"(O(dt^2) while sliding)\")\n",
    "        a2 = np.asarray(DISC['a_norm'], dtype=float) ** 2\n",
    "        print(f\"tr Sigma (position units) tail-{TAIL} {np.nanmean(trX[-TAIL:]):.4e} vs discrete ||a_t||^2 tail-{TAIL} {np.nanmean(a2[-TAIL:]):.4e} \"\n",
    "              f\"(ratio {np.nanmean(trX[-TAIL:]) / max(np.nanmean(a2[-TAIL:]), 1e-300):.3f})\")\n",
    "        kb = np.asarray(R['k_band'], dtype=float)\n",
    "        print(f\"modes in the SDCP band: max {int(np.nanmax(kb))};  k above S* at the end: {R['k'][-1] if R['k'] else 'n/a'}\")\n",
    "    else:\n",
    "        print(\"the multiplier never switched on\")\n",
    "    if OPT['has_nu']:\n",
    "        bs = np.asarray(R['Bnu_share'], dtype=float)\n",
    "        if np.isfinite(bs).any():\n",
    "            print(f\"preconditioner channel share ||B_nu||/(||B_nu||+||B_m||) while X > 0: median {np.nanmedian(bs[cf > 0]):.4f}\")\n",
    "    print(f\"SDCP solver: {_sv.n_calls} cone solves, {_sv.n_fallback} fallbacks past CVXOPT, {_sv.n_fail} total failures\"\n",
    "          + (f\"; first failure {_sv.fail_log[0]}\" if _sv.fail_log else ''))\n"
   ],
   "execution_count": null,
   "outputs": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.10.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unifying_flows/params/adam_cnn.yaml <==
# notebooks/experiment_adam_cnn_cifar10.ipynb, as run for Figures 11 and 20, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 5000
warmup_iterations: 1000


==> anc/unifying_flows/params/adam_mlp.yaml <==
# notebooks/experiment_adam_mlp_cifar10.ipynb, as run for Figures 11 and 20, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
central_rank: 3
n_iterations: 7900
warmup_iterations: 3900


==> anc/unifying_flows/params/adam_rodavg_k2.yaml <==
# notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb, as run for Figures 28 and 32 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/adam_rodavg_k3.yaml <==
# notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb, as run for Figure 28 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
avg_start_iter: 7400
avg_windows: [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500]
central_rank: 4
n_iterations: 8901
warmup_iterations: 6900


==> anc/unifying_flows/params/adam_two_cycle.yaml <==
# notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb, as run for Figures 30 and 31 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
arms: "mprod"


==> anc/unifying_flows/params/adam_vit.yaml <==
# notebooks/experiment_adam_vit_cifar10.ipynb, as run for Figures 11 and 20, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/adamw_cnn.yaml <==
# notebooks/experiment_adam_cnn_cifar10.ipynb, as run for Figure 21, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 5800
warmup_iterations: 1800
weight_decay: 40.0


==> anc/unifying_flows/params/adamw_mlp.yaml <==
# notebooks/experiment_adam_mlp_cifar10.ipynb, as run for Figures 2 and 21, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 10200
warmup_iterations: 6200
weight_decay: 10.0


==> anc/unifying_flows/params/adamw_rodavg_k2.yaml <==
# notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb, as run for Figures 29 and 32 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
avg_start_iter: 8100
avg_windows: [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500]
central_rank: 3
n_iterations: 9301
warmup_iterations: 7800
weight_decay: 10


==> anc/unifying_flows/params/adamw_rodavg_k3.yaml <==
# notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb, as run for Figure 29 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
avg_start_iter: 10300
avg_windows: [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500]
central_rank: 4
n_iterations: 15301
warmup_iterations: 9800
weight_decay: 10


==> anc/unifying_flows/params/adamw_two_cycle.yaml <==
# notebooks/experiment_adam_mlp_cifar10_rodavg.ipynb, as run for Figures 30 and 31 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
arms: "mprod"
avg_start_iter: 8100
n_iterations: 9301
warmup_iterations: 7800
weight_decay: 10


==> anc/unifying_flows/params/adamw_vit.yaml <==
# notebooks/experiment_adam_vit_cifar10.ipynb, as run for Figure 21, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 7600
warmup_iterations: 5600
weight_decay: 10.0


==> anc/unifying_flows/params/gd_cnn.yaml <==
# notebooks/experiment_gd_cnn_cifar10.ipynb, as run for Figures 9 and 16, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 23600
warmup_iterations: 19600


==> anc/unifying_flows/params/gd_covsm.yaml <==
# notebooks/experiment_gd_mlp_cifar10_covsm.ipynb, as run for Figures 3 and 4 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 11000
warmup_iterations: 8700


==> anc/unifying_flows/params/gd_floor.yaml <==
# notebooks/experiment_gd_mlp_cifar10_floor.ipynb, as run for Figures 12, 13 and 14 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 11000
warmup_iterations: 8700


==> anc/unifying_flows/params/gd_flow_dtype.yaml <==
# notebooks/experiment_gd_mlp_cifar10_floor.ipynb, as run for Figure 15 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
arms: "mprod+mprod:s32+eprod+eprod:s32"
disc64: 0
probes: ""


==> anc/unifying_flows/params/gd_mlp.yaml <==
# notebooks/experiment_gd_mlp_cifar10.ipynb, as run for Figures 9 and 16, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 12700
warmup_iterations: 8700


==> anc/unifying_flows/params/gd_mlp_long.yaml <==
# notebooks/experiment_gd_mlp_cifar10.ipynb, as run for Figure 10 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
arms: "stable+mprod+eprod+central"
central_rank: 4
n_iterations: 20300
warmup_iterations: 8800


==> anc/unifying_flows/params/gd_mlp_xent.yaml <==
# notebooks/experiment_gd_mlp_cifar10.ipynb, as run for Figure 22 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
learning_rate: 0.015
loss: "xent"
n_iterations: 5600
warmup_iterations: 1600


==> anc/unifying_flows/params/gd_rodavg_k2.yaml <==
# notebooks/experiment_gd_mlp_cifar10_rodavg.ipynb, as run for Figures 6, 7, 24 and 32 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/gd_rodavg_k3.yaml <==
# notebooks/experiment_gd_mlp_cifar10_rodavg.ipynb, as run for Figure 24 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
avg_start_iter: 8400
avg_windows: [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500]
central_rank: 4
learning_rate: 0.075
n_iterations: 9801
warmup_iterations: 7900


==> anc/unifying_flows/params/gd_selfstab_eta0.05.yaml <==
# notebooks/experiment_gd_mlp_cifar10_selfstab.ipynb, as run for Figures 33 and 34 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 10900
ss_kick_iter: 10450
warmup_iterations: 8700


==> anc/unifying_flows/params/gd_selfstab_eta0.075.yaml <==
# notebooks/experiment_gd_mlp_cifar10_selfstab.ipynb, as run for Figures 33 and 34 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
learning_rate: 0.075
n_iterations: 5850
ss_kick_iter: 5400
warmup_iterations: 3600


==> anc/unifying_flows/params/gd_vit.yaml <==
# notebooks/experiment_gd_vit_cifar10.ipynb, as run for Figures 9 and 16, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/hb_cnn.yaml <==
# notebooks/experiment_hb_cnn_cifar10.ipynb, as run for Figure 18, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
learning_rate: 0.7
n_iterations: 5600
warmup_iterations: 1600


==> anc/unifying_flows/params/hb_mlp.yaml <==
# notebooks/experiment_hb_mlp_cifar10.ipynb, as run for Figure 18, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 7800
warmup_iterations: 3800


==> anc/unifying_flows/params/hb_rodavg_k2.yaml <==
# notebooks/experiment_hb_mlp_cifar10_rodavg.ipynb, as run for Figures 26 and 32 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/hb_rodavg_k3.yaml <==
# notebooks/experiment_hb_mlp_cifar10_rodavg.ipynb, as run for Figure 26 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
avg_start_iter: 30500
avg_windows: [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500]
central_rank: 4
n_iterations: 33501
warmup_iterations: 30000


==> anc/unifying_flows/params/hb_two_cycle.yaml <==
# notebooks/experiment_hb_mlp_cifar10_rodavg.ipynb, as run for Figures 8, 30 and 31 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
arms: "mprod"


==> anc/unifying_flows/params/hb_vit.yaml <==
# notebooks/experiment_hb_vit_cifar10.ipynb, as run for Figure 18, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/nesterov_cnn.yaml <==
# notebooks/experiment_nesterov_cnn_cifar10.ipynb, as run for Figure 19, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
learning_rate: 0.4
n_iterations: 5200
warmup_iterations: 1200


==> anc/unifying_flows/params/nesterov_mlp.yaml <==
# notebooks/experiment_nesterov_mlp_cifar10.ipynb, as run for Figure 19, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 7100
warmup_iterations: 3100


==> anc/unifying_flows/params/nesterov_rodavg_k2.yaml <==
# notebooks/experiment_nesterov_mlp_cifar10_rodavg.ipynb, as run for Figures 27 and 32 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/nesterov_rodavg_k3.yaml <==
# notebooks/experiment_nesterov_mlp_cifar10_rodavg.ipynb, as run for Figure 27 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
avg_start_iter: 8400
avg_windows: [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500]
central_rank: 4
n_iterations: 11401
warmup_iterations: 7900


==> anc/unifying_flows/params/nesterov_two_cycle.yaml <==
# notebooks/experiment_nesterov_mlp_cifar10_rodavg.ipynb, as run for Figures 30 and 31 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
arms: "mprod"


==> anc/unifying_flows/params/nesterov_vit.yaml <==
# notebooks/experiment_nesterov_vit_cifar10.ipynb, as run for Figure 19, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/rmsprop_cnn.yaml <==
# notebooks/experiment_rmsprop_cnn_cifar10.ipynb, as run for Figure 17, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 7700
warmup_iterations: 3700


==> anc/unifying_flows/params/rmsprop_mlp.yaml <==
# notebooks/experiment_rmsprop_mlp_cifar10.ipynb, as run for Figure 17, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
n_iterations: 5500
warmup_iterations: 1500


==> anc/unifying_flows/params/rmsprop_mlp_xent.yaml <==
# notebooks/experiment_rmsprop_mlp_cifar10.ipynb, as run for Figure 23 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
learning_rate: 1.0e-05
loss: "xent"
n_iterations: 5200
warmup_iterations: 1200


==> anc/unifying_flows/params/rmsprop_rodavg_k2.yaml <==
# notebooks/experiment_rmsprop_mlp_cifar10_rodavg.ipynb, as run for Figures 25 and 32 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/params/rmsprop_rodavg_k3.yaml <==
# notebooks/experiment_rmsprop_mlp_cifar10_rodavg.ipynb, as run for Figure 25 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
avg_start_iter: 8400
avg_windows: [1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500]
central_rank: 4
n_iterations: 10501
warmup_iterations: 7900


==> anc/unifying_flows/params/rmsprop_vit.yaml <==
# notebooks/experiment_rmsprop_vit_cifar10.ipynb, as run for Figure 17, Table 5 of the paper.
# The values this run changed from the notebook's defaults ({} = the defaults).
{}


==> anc/unifying_flows/requirements.txt <==
torch
torchvision
numpy
scipy
matplotlib
tqdm
cvxpy
cvxopt
datasets
vit-pytorch
papermill
ipykernel


==> anc/unifying_flows/src/architectures/__init__.py <==
"""Only utils.py ships with this package; the notebooks define their models themselves."""


==> anc/unifying_flows/src/architectures/utils.py <==
import torch
import torch.nn as nn


class UntrainableLayerNorm(nn.Module):
    def __init__(self, features):
        super().__init__()

    def forward(self, x):
        mean = x.mean(-1).unsqueeze(-1)
        std = x.var(-1, unbiased=False).unsqueeze(-1).sqrt()
        return (x - mean) / std
    
    
class TrainableLayerNorm(nn.Module):
    def __init__(self, features, eps=1e-6):
        super(TrainableLayerNorm, self).__init__()
        self.gamma = nn.Parameter(torch.ones(features))
        self.beta = nn.Parameter(torch.zeros(features))
        self.eps = eps

    def forward(self, x):
        mean = x.mean(-1, keepdim=True)
        std = x.std(-1, keepdim=True)
        return self.gamma * (x - mean) / (std + self.eps) + self.beta


def replace_layernorm(model, new_layer_norm_class):
    for name, module in model.named_children():
        if isinstance(module, nn.LayerNorm):
            setattr(
                model,
                name,
                new_layer_norm_class(module.weight.shape[0]).to(module.weight.device),
            )
        else:
            replace_layernorm(module, new_layer_norm_class)



==> anc/unifying_flows/src/datasets.py <==
from dataclasses import dataclass
from pathlib import Path
from typing import Any, ClassVar, List, Optional, Tuple, Dict, NamedTuple, Literal, Callable, Iterable

import numpy as np
import torch

from datasets import load_dataset as hf_load_dataset
from src.loss_criterion import ce_categorical_loss, ce_binary_loss, mse_categorical_loss, \
    mse_binary_loss, categorical_accuracy, binary_accuracy

"""Datasets that can be used."""

Array = Any


class Examples(NamedTuple):
    """A set of examples.
    
    This could be a whole dataset, or just a batch.
    """
    inputs: Array
    labels: Array
    
    def __len__(self):
        return len(self.inputs)


class Dataset(NamedTuple):
    """A neural network training problem packaged together."""
    
    trainset: Iterable[Examples]
    """Training dataset, as an iterable of batches of the form (inputs, labels)"""
    
    testset: Iterable[Examples]
    """Testing dataset, as an iterable of batches of the form (inputs, labels)"""

    criterion_fn: Callable[[Array, Array], Array]
    """Compute loss over a batch.  Signature: `(preds, labels) -> scalar`"""

    accuracy_fn:  Callable[[Array, Array], Array]
    """Compute accuracy over a batch.  Signature: `(preds, labels) -> scalar`"""

    output_dim: int
    """Output dimension for the neural network."""
    
    input_shape: Tuple[int, ...]
    """Shape of the input data."""

    

@dataclass(kw_only=True)
class DatasetBuilder:
    """Abstract parent class for datasets.
    
    Example usage:
      dataset = CIFAR10(**kwargs).load(device=device)
    
    Subclasses should override the following functions:
     - criterion_fn: compute loss criterion over a batch
     - accuracy_fn: compute accuracy over a batch
     - download: optionally download any raw data, which will
         be cached on the system after the first time
     - make: make the dataset
    """
    
    # even though training is full-batch, for memory
    # reasons we can use a smaller, 'ghost' batch size
    # when looping over the data (-1 = full-batch)
    ghost_batch_size: int = -1
    
    # the directory where raw data will be cached
    cache_dir: str = "data_cache"
    
    def get_output_dim(self) -> int:
        pass
    
    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        pass

    def download(self) -> Optional[Dict]:
        """Optionally download 'raw data', which will then be cached.
        
        If this method is implemented, the resulting data will be cached
        on the system so that in the future it can be accessed quickly.
        
        Returns:
          dictionary mapping string to numpy array, holding raw data
        """
        pass


    def make(self, raw_data:Optional[Dict] = None) -> Tuple[Examples, Examples]:
        """Make the dataset.
        
        Args:
          raw_data (optional dict): raw data that has been downloaded or uncached
          device ('cuda'|'cpu'): the device to put the dataset on
        
        Returns:
          the dataset, as (training examples, test examples)
        """
        pass


    def load(self, device:str = None):
        """Load the dataset."""
        # download or uncache the raw data, if there is any
        raw_data = self._get_raw_data() # returns None if there is no raw data
        
        # make the dataset, possibly using the downloaded/uncached raw data
        train, test = self.make(raw_data=raw_data)
        
        # shuffle the data
        train, test = self._shuffle(train), self._shuffle(test)
        
        # convert data from numpy to pytorch
        train, test = self._to_torch(train, device=device), self._to_torch(test, device=device)
        
        # divide data into (ghost) batches
        trainset, testset = self._batch(train), self._batch(test)
        
        # get loss criterion function and accuracy function
        criterion_fn, accuracy_fn = self.get_loss_and_acc()
        
        return Dataset(
            trainset=trainset,
            testset=testset,
            criterion_fn=criterion_fn,
            accuracy_fn=accuracy_fn,
            output_dim=self.get_output_dim(),
            input_shape=trainset[0].inputs.shape[1:]
        )

    def _get_raw_data(self):
        """If cache exists, return it; otherwise try to download.
        
        Returns:
          a Dict[string, np array], if one exists, or else None,
          if this dataset does not have anything downloadable
        """
        
        filename = self.__class__.__name__ + ".npz"
        cache = Path(self.cache_dir) 
        cache.mkdir(parents=True, exist_ok=True)
        file = cache / filename
        if file.exists():
            print("loading data from cache: ", file)
            dataset = dict(np.load(file))
        else:
            dataset = self.download()
            if dataset is not None:
                # save cache
                np.savez(file, **dataset) 
        return dataset

    def _batch(self, examples: Examples) -> List[Examples]:
        """Divide examples into (ghost) batches. """
        batch_sizes = _batch_sizes(len(examples), self.ghost_batch_size)
        input_batches = torch.split(examples.inputs, batch_sizes)
        label_batches = torch.split(examples.labels, batch_sizes)
        return [Examples(inputs_batch, labels_batch) for 
                (inputs_batch, labels_batch) in zip(input_batches, label_batches)]

    def _shuffle(self, examples: Examples) -> Examples:
        """Shuffle examples."""
        rng = np.random.default_rng(0)
        idx = rng.permutation(len(examples))
        return Examples(examples.inputs[idx], examples.labels[idx])
    
    def _to_torch(self, examples: Examples, device=None) -> Examples:
        """Convert from numpy to pytorch."""
        return Examples(
            torch.from_numpy(examples.inputs).to(device),
            torch.from_numpy(examples.labels).to(device)
        )


def _batch_sizes(n: int, batch_size: int) -> List[int]:
    """Divide n examples into `batch_size` groups.
    
    Args:
      n (int): the number of examples
      batch_size (int) the maximum size of each batch
      
    Returns:
      (list of ints): the number of elements in each batch
    """
    if batch_size <= 0:
        return [n]
    n_batch, remainder = divmod(n, batch_size)
    batch_sizes = [batch_size] * n_batch
    if remainder > 0:
        batch_sizes.append(remainder)
    return batch_sizes


CIFAR_MEAN = 255 * np.array([0.49139968, 0.48215827, 0.44653124])
CIFAR_STD = 255 * np.array([0.24703233, 0.24348505, 0.26158768])

@dataclass(kw_only=True)
class CIFAR10(DatasetBuilder):
    """The CIFAR-10 dataset.
    
    This implementation lets you select only a subset of 
    classes and/or examples.
    """
    
    # loss criterion
    criterion: Literal["ce", "mse"]
    
    # overall number of training examples to keep
    n: int
    
    # number of classes to keep
    classes: Optional[int | Literal["binary"]] = 10

    def get_output_dim(self) -> int:
        if self.classes == "binary":
            return 1
        else:
            return self.classes

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.classes == "binary":
            if self.criterion == "ce":
                criterion_fn = ce_binary_loss
            elif self.criterion == "mse":
                criterion_fn = mse_binary_loss
            accuracy_fn = binary_accuracy
        else:
            if self.criterion == "ce":
                criterion_fn = ce_categorical_loss
            elif self.criterion == "mse":
                criterion_fn = mse_categorical_loss
            accuracy_fn = categorical_accuracy
        return criterion_fn, accuracy_fn
            
    def download(self):
        dataset = hf_load_dataset("cifar10") # download from huggingface
        return dict(
            train_x=np.array(dataset["train"]["img"], dtype=np.float32),
            train_y=np.array(dataset["train"]["label"], dtype=np.int32),
            test_x=np.array(dataset["test"]["img"], dtype=np.float32),
            test_y=np.array(dataset["test"]["label"], dtype=np.int32)
        )
        
    def make(self, raw_data):
        classes = 2 if self.classes == 'binary' else self.classes
        
        # code to make a split
        def _make_split(x, y, n_per_class=None):
            # select the desired examples
            idx = []
            for i in range(classes):
                class_indices = np.nonzero(y == i)[0][:n_per_class]
                idx.append(class_indices)
            idx = np.concatenate(idx)
            x, y = x[idx], y[idx]
            
            # normalize channels
            x = (x - CIFAR_MEAN) / CIFAR_STD
            
            # rearrange dimensions according to pytorch convention
            x = x.transpose(0, 3, 1, 2)
            
            # cast to proper dtype
            x, y = x.astype(np.float32), y.astype(np.int64)
            
            return Examples(x, y)
        
        # make the train split
        train_x, train_y = raw_data['train_x'], raw_data['train_y']
        train = _make_split(train_x, train_y, n_per_class=self.n // classes)
        
        # make the test split
        test_x, test_y = raw_data['test_x'], raw_data['test_y'] # for now, keep all test examples
        test = _make_split(test_x, test_y)

        return train, test


@dataclass(kw_only=True)
class SST2(DatasetBuilder):
    criterion: Literal["ce", "mse"]
    n: int
    vocab_size: ClassVar[int] = 30522
    seq_len: ClassVar[int] = 66

    def get_output_dim(self) -> int:
        return 1

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.criterion == "ce":
            criterion_fn = ce_binary_loss
        elif self.criterion == "mse":
            criterion_fn = mse_binary_loss
        accuracy_fn = binary_accuracy
        return criterion_fn, accuracy_fn

    def download(self):
        from transformers import AutoTokenizer

        assert self.n % 2 == 0
        tokenizer = AutoTokenizer.from_pretrained("bert-base-uncased")
        dataset = hf_load_dataset("glue", "sst2")
        train_x = dataset["train"]["sentence"]
        test_x = dataset["test"]["sentence"]
        seqs = tokenizer(
            train_x + test_x,
            padding=True,
            return_tensors="np",
        )["input_ids"]
        train_x = seqs[: len(train_x)]
        test_x = seqs[len(train_x) :]
        train_y = np.array(dataset["train"]["label"])
        test_y = np.array(dataset["test"]["label"])
        
        return dict(train_x=train_x, train_y=train_y, test_x=test_x, test_y=test_y)

    def make(self, raw_data=None):
        train_x, train_y = raw_data['train_x'], raw_data['train_y']
        test_x, test_y = raw_data['test_x'], raw_data['test_y']

        # TODO comment this - do something to train set
        neg_idx = np.argwhere(train_y == 0)[: self.n // 2, 0]
        pos_idx = np.argwhere(train_y == 1)[: self.n // 2, 0]
        idx = np.concatenate([neg_idx, pos_idx])
        train_x = train_x[idx]
        
        train_x, train_y = train_x.astype(np.int64), train_y.astype(np.int64)
        test_x, test_y = test_x.astype(np.int64), test_y.astype(np.int64)
        
        return Examples(train_x, train_y), Examples(test_x, test_y)
    
    
@dataclass(kw_only=True)
class Classification(DatasetBuilder):
    """SKLearn synthetic classification dataset."""
    
    # number of training examples
    n: int = 100
    
    # number of test examples
    n_test: int = 100
    
    # number of classes
    classes: int = 2
    
    # number of features
    n_features: int = 20
    
    # random seed
    seed: int = 0
     
    def get_output_dim(self) -> int:
        return self.classes

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        return mse_categorical_loss, categorical_accuracy
    
    def make(self, raw_data=None):
        from sklearn.datasets import make_classification
        X, y = make_classification(n_samples=self.n+self.n_test, n_features=self.n_features, n_classes=self.classes, n_informative=5, random_state=self.seed)
        X_train, y_train = X[0:self.n], y[0:self.n]
        X_test, y_test = X[self.n:], y[self.n:]
        return Examples(X_train.astype(np.float32), y_train.astype(np.int64)), Examples(X_test.astype(np.float32), y_test.astype(np.int64))
    
    

@dataclass(kw_only=True)
class Moons(DatasetBuilder):
    """Two moons toy dataset."""
    
    # number of training examples
    n: int = 200
    
    # number of test examples
    n_test: int = 100
    
    # amount of noise
    noise: float = 0.2
    
    # random seed
    seed: int = 10
     
    def get_output_dim(self) -> int:
        return 1

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        return mse_binary_loss, binary_accuracy
    
    def make(self, raw_data=None):
        from sklearn.datasets import make_moons
        X_train, y_train = make_moons(n_samples=self.n, noise=self.noise, random_state=self.seed)
        X_test, y_test = make_moons(n_samples=self.n_test, noise=self.noise, random_state=1000)
        return Examples(X_train.astype(np.float32), y_train.astype(np.int64)), Examples(X_test.astype(np.float32), y_test.astype(np.int64))
    
    
@dataclass(kw_only=True)
class Circles(DatasetBuilder):
    """Circles toy dataset."""
    
    # number of training examples
    n: int = 200
    
    # number of test examples
    n_test: int = 100
    
    # amount of noise
    noise: float = 0.2
    
    # scale factor for inner and outer circle (see sklearn docs)
    factor: float = 0.8
    
    # random seed
    seed: int = 10
    
    def get_output_dim(self) -> int:
        return 1

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        return mse_binary_loss, binary_accuracy

    def make(self, raw_data=None):
        from sklearn.datasets import make_circles
        X_train, y_train = make_circles(n_samples=self.n, noise=self.noise, random_state=self.seed, factor=self.factor)
        X_test, y_test = make_circles(n_samples=self.n_test, noise=self.noise, random_state=self.seed, factor=self.factor)
        return Examples(X_train.astype(np.float32), y_train.astype(np.int64)), Examples(X_test.astype(np.float32), y_test.astype(np.int64))


@dataclass(kw_only=True)
class Sorting(DatasetBuilder):
    """Toy sorting task.
    
    This code is adapted from Karpathy's: https://github.com/karpathy/minGPT/blob/master/demo.ipynb.
    
    """
    
    # the loss criterion
    criterion: Literal["ce", "mse"]
    
    # the number of training examples
    n: int = 1000
    
    # the number of test examples
    n_test: int = 1000
    
    # the size of the vocabulary
    vocab_size: int = 4
    
    # the number of tokens to sort
    length: int = 8
    
    def get_output_dim(self) -> int:
        return self.vocab_size

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.criterion == "ce":
            criterion_fn = ce_categorical_loss
        elif self.criterion == "mse":
            criterion_fn = mse_categorical_loss
        accuracy_fn = categorical_accuracy
        return criterion_fn, accuracy_fn
    
    def make(self, raw_data=None):
        # generate both train and test sequences
        rng = np.random.default_rng(0)
        # Each row is the (unsorted) input to a sorting problem
        inp = rng.integers(0, self.vocab_size, size=(self.n + self.n_test, self.length))
        # Each row is the sorted input
        sol = np.sort(inp, axis=1)
        # Each row is the concatenation of the unsorted and sorted sequences
        cat = np.concatenate((inp, sol), axis=1)
        # Inputs and labels for next-token prediction
        x, y = cat[:, :-1].copy(), cat[:, 1:].copy()

        # -1 means mask - these positions won't be used to compute the loss
        y[:, : self.length - 1] = -1

        # separate train and test
        train_x, test_x = x[:self.n], x[self.n :]
        train_y, test_y = y[:self.n], y[self.n :]

        train, test = Examples(train_x, train_y), Examples(test_x, test_y)
        return train, test
        
        
@dataclass(kw_only=True)
class Copying(DatasetBuilder):
    """Toy copying task."""
    
    # the loss criterion
    criterion: Literal["ce", "mse"]
    
    # the number of training examples
    n: int = 1000
    
    # the number of test examples
    n_test: int = 1000

    # the size of the vocabulary
    vocab_size: int = 4
    
    # the number of tokens to copy
    length: int = 8
    
    def get_output_dim(self) -> int:
        return self.vocab_size

    def get_loss_and_acc(self) -> Tuple[Callable, Callable]:
        if self.criterion == "ce":
            criterion_fn = ce_categorical_loss
        elif self.criterion == "mse":
            criterion_fn = mse_categorical_loss
        accuracy_fn = categorical_accuracy
        return criterion_fn, accuracy_fn

    def make(self, raw_data=None):
        rng = np.random.default_rng(0)
        
        # generate both train and test sequences
        inp = rng.integers(0, self.vocab_size, size=(self.n + self.n_test, self.length))
        cat = np.concatenate((inp, inp), axis=1)
        # Inputs and labels for next-token prediction
        x, y = cat[:, :-1].copy(), cat[:, 1:].copy()
        
        # -1 means mask - these positions won't be used to compute the loss
        y[:, : self.length - 1] = -1
        
        # separate train from test
        train_x, test_x = x[: self.n], x[self.n :]
        train_y, test_y = y[: self.n], y[self.n :]
        
        return Examples(train_x, train_y), Examples(test_x, test_y)


==> anc/unifying_flows/src/eig_solvers.py <==
from typing import Any, Optional, Tuple, Dict

import numpy as np
import torch
from scipy.sparse import linalg as spla
from torch.func import vmap

from src.update_rules import Preconditioner
from src.loss_function import LossFunction

from .lobpcg import torch_lobpcg

Array = Any

"""Eigenvalue solvers."""


def compute_eigs(loss_fn: LossFunction, w: Array, neigs: int = None, warm_start_eigenvectors: Array = None,
                P: Optional[Preconditioner] = None, return_sym_evecs: bool = False, solver: str = "lobpcg",
                tol: float = 1e-10, chunk_size=-1) -> Tuple[Array, Array, Dict]:
    """Computes top eigenvectors/eigenvalues of the Hessian (or preconditioned Hessian).
    
    If P is None, returns the top eigenpairs of the Hessian H(w).  If P is non-None,
    returns the top eigenpairs of the preconditioned Hessian P^{-1} H(w).
    
    In the latter case, if return_sym_evecs=True, it returns the eigenvectors of the 
    symmetric matrix P^{-1/2} H(w) P^{-1/2}.  If return_sym_evecs=False, it returns the 
    right eigenvectors of P^{-1} H(w).
        
    To specify the number of eigenpairs to compute, the user must pass in either `n_eigs` or `warm_start_eigenvectors`.
    In the former case, we randomly initialize the warmstart eigenvectors.  In the latter case, we use the provided ones.
    
    Args:
      loss_fn: the loss function
      w: the weights at which to compute the Hessian eigenvectors
      neigs: if set to non-None, compute this many eigs
      warm_start_eigenvectors: if set to non-None, warm start the solver from this array of eigenvectors
      P: the optional preconditioner
      return_sym_evecs: if true, return eigenvectors of P^{-1/2} H P^{-1/2}; otherwise, return right eigenvectors of P^(-1) H
      solver: either 'lobpcg' (runs custom lobpcb implementation) or 'scipy' (runs scipy built-in lanzcos)
      tol: the numerical tolerance for the eigenvalue solver
      chunk_size: the max number of HVP's that we attempt to do on-device concurrently (-1 means no bound)
      return_sym_evecs: if true, return eigenvectors of P^{-1/2} H P^{-1/2}; otherwise, return right eigenvectors of P^(-1) H
                
    Returns:
      eigenvalues (Array)
      eigenvectors (Array)
      matvec_count (int): the number of matrix-vector products that were used
    """
    assert neigs is not None or warm_start_eigenvectors is not None
    
    if warm_start_eigenvectors is None:
        warm_start_eigenvectors = _initialize_eigenvectors(len(w), neigs, w)
    
    P_inv_sqrt = (lambda x: x) if P is None else P.pow(-1 / 2)
    
    matvec_count = 0

    def matvec(v):
        nonlocal matvec_count
        matvec_count += np.prod(v.shape[1:])        
        _matvec = lambda v: P_inv_sqrt(loss_fn.D(w, 2, P_inv_sqrt(v)))
        _matvec = torch.func.vmap(_matvec, 1, 1, chunk_size=chunk_size)
        return _matvec(v)
    
    # switch from -1 convention (our code) to None convention (PyTorch)
    if chunk_size == -1:
        chunk_size = None
        
    log = {}

    if solver == "lobpcg":
        eigenvalues, eigenvectors, n_iter = torch_lobpcg(matvec, warm_start_eigenvectors, tol=tol)
        log['n_iter'] = n_iter
    elif solver == "scipy":
        eigenvalues, eigenvectors = scipy_eig(matvec, warm_start_eigenvectors)
    else:
        raise Exception(f"unknown solver {solver}, must be lobpcg or scipy")
    
    log['matvec_count'] = matvec_count
    
    if not return_sym_evecs:
        eigenvectors = vmap(P_inv_sqrt, 1, 1)(eigenvectors)
    
    return eigenvalues, eigenvectors, log


def _initialize_eigenvectors(nparams: int, n_eigs: int, array: Array):
    """Initialize eigenvectors for lobpcg iteration.
    
    Args:
      n_eigs: number of eigenvectors
      nparams: number of parameters in the net. i.e. dimension of each eigenvector
      array: an example array, which we use for its dtype and device
    """
    return torch.randn((nparams, n_eigs), dtype=array.dtype, device=array.device)


    
class WarmStartEigSolver:
    """A Hessian eigenvalue solver that warm-starts from the last computed eigenvectors.
    
    Initially, the solver tracks the top `n_eigs_initial` eigenpairs.  If track_threshold is not None,
    then whenever the lowest tracked eigenvalue goes above track_threshold, then we start tracking
    another eigenvalue, so as to ensure that we are always tracking all eigenvalues >= track_threshold.
    
    If you want to just track a fixed number of eigenvectors, then simply leave track_threshold as None.
    """
    
    def __init__(self, loss_fn: LossFunction, w_example: Array,
                 initial_neigs: int = 1, return_sym_evecs=False, solver: str = "lobpcg",
                 tol: float = 1e-10, chunk_size: int = -1, track_threshold: float = None):
        """Initialize the eigenvalue solver.
        
        Args:
          loss_fn: the loss function
          w_example: an example of a weight tensor (we will use this only for its shape information)
          initial_neigs: initial number of eigenvalues to track
          solver: either 'lobpcg' (runs custom lobpcb implementation) or 'scipy' (runs scipy built-in lanzcos)
          tol: the numerical tolerance for the eigenvalue solver
          return_sym_evecs: if true, return eigenvectors of the symmetric matrix P^{-1/2} H P^{-1/2};
                            otherwise, return the right eigenvectors of P^(-1) H
          chunk_size: max num of HVP's to try to do on the GPU at once
          track_threshold: if set to non-None, track all eigenvalues greater than this value
        """
        self.loss_fn = loss_fn
        self.solver = solver
        self.tol = tol
        self.return_sym_evecs = return_sym_evecs
        self.n_eigs = initial_neigs
        self.chunk_size = chunk_size
        self.track_threshold = track_threshold
        
        if initial_neigs == 0:
            raise ValueError("initial_neigs must be > 0")
        
        # Eigenvectors that we keep around for warm-starting the eigenvalue solver.
        # These are eigenvectors of the 'symmetric' preconditioned Hessian P^{-1/2} H P^{-1/2}.
        self.symU = torch.randn((len(w_example), 0), dtype=w_example.dtype, device=w_example.device)
        # 2026-09-30: calls, and re-seeds of a returned zero / non-finite column (see update)
        self.n_calls = 0
        self.n_reseed = 0
        self.n_zero_overlap = 0
        self.reseed_log = []

    def update(self, w: Array, P: Optional[Preconditioner] = None) -> Tuple[Array, Array, Dict]:
        """Re-run the Hessian eigenvalue solver.
        
        Args:
          w: the new weights
          
        Returns:
          eigs: the new eigenvalues
          U: the new eigenvectors
          logs: logs for eigenvalue solving
        """
        # keep growing the number of estimated eigenvalues until the smallest
        # estimated eigenvalue is below self.track_threshold
        while True:
            
            # add columns to symU if self.n_eigs exceeds the current number of columns
            if self.n_eigs > self.symU.shape[1]:
                new_k = self.n_eigs - self.symU.shape[1]
                new_vecs = _initialize_eigenvectors(self.symU.shape[0], new_k, self.symU)
                self.symU = torch.cat([self.symU, new_vecs], dim=1)

            # compute the new eigenvalues and the SYMMETRIC eigenvectors (the warm start and the
            # alignment live in the symmetric frame; the conversion to right eigenvectors is done
            # once, below).  2026-09-29: this passed self.return_sym_evecs, so with the default
            # False compute_eigs had already applied P^{-1/2}, the stored symU was not symmetric,
            # and the conversion below applied it a second time (U = P^{-1} symU, U^T P U != I).
            eigs, symU, log = compute_eigs(
                self.loss_fn, w, P=P, return_sym_evecs=True, warm_start_eigenvectors=self.symU,
                solver=self.solver, tol=self.tol, chunk_size=self.chunk_size)

            # 2026-09-30: every returned vector must be a unit vector.  A zero (or non-finite)
            # column -- a warm-start column the solver's orthonormalisation dropped, carried
            # through -- once zeroed the central flow's second critical mode for good
            # (runs/experiment_rmsprop_mlp_cifar10_rodavg-canon-k2-diag1: B blind to that
            # mode, SDCP unbounded, the flow off the face).  Re-seed the bad warm-start
            # columns at random and solve again; count and log it.
            bad = _bad_columns(symU)
            if bool(bad.any()):
                self.n_reseed += 1
                if len(self.reseed_log) < 50:
                    self.reseed_log.append(dict(call=self.n_calls, columns=bad.nonzero().flatten().tolist(),
                                                norms=[float(x) for x in symU.norm(dim=0)],
                                                warm_norms=[float(x) for x in self.symU.norm(dim=0)],
                                                eigs=[float(x) for x in eigs]))
                ws = self.symU.clone()
                ws[:, bad] = _initialize_eigenvectors(ws.shape[0], int(bad.sum()), ws)
                eigs, symU, log = compute_eigs(
                    self.loss_fn, w, P=P, return_sym_evecs=True, warm_start_eigenvectors=ws,
                    solver=self.solver, tol=self.tol, chunk_size=self.chunk_size)
                if bool(_bad_columns(symU).any()):
                    raise RuntimeError(f"eigensolver returned non-unit eigenvectors twice "
                                       f"(norms {symU.norm(dim=0).tolist()})")
                self.symU = ws

            # break if we aren't enforcing a track threshold
            # or our smallest estimated eigenvalue is below this threshold
            if (self.track_threshold is None) or (eigs.min() < self.track_threshold):
                break
        
            # increment number of eigenvalues to track
            self.n_eigs += 1
            print(f"tracking {self.n_eigs} eigenvalues now") 
            
        # align the new eigenvectors with the last eigenvectors (this only really works when there is 1 unstable eigenvector)
        _ov = torch.einsum("ij,ij->j", symU, self.symU)
        if bool((_ov == 0).any()):                    # the event that used to zero a column
            self.n_zero_overlap += 1
            if len(self.reseed_log) < 50:
                self.reseed_log.append(dict(call=self.n_calls, zero_overlap=(_ov == 0).nonzero().flatten().tolist(),
                                            warm_norms=[float(x) for x in self.symU.norm(dim=0)],
                                            eigs=[float(x) for x in eigs]))
        self.symU = align_evecs(symU, self.symU)
        self.n_calls += 1
            
        # convert to right eigenvectors if appropriate
        if self.return_sym_evecs:
            eigenvectors = self.symU
        else:
            P_inv_sqrt = (lambda x: x) if P is None else P.pow(-1 / 2)
            eigenvectors = vmap(P_inv_sqrt, 1, 1)(self.symU)
            
        return eigs, eigenvectors, log


def scipy_eig(matvec, U):
    """Wraps scipy's Lanczos eigenvalue solver."""
    dim, n_eig = U.shape
    dtype = U.dtype
    device = U.device

    def np_matvec(v):
        v = torch.tensor(v, dtype=U.dtype, device=U.device)
        return matvec(v).cpu().numpy()

    op = spla.LinearOperator((dim, dim), matvec=np_matvec, dtype=np.float32)
    eigs, U = spla.eigsh(op, k=n_eig, which="LA")
    eigs, U = eigs[::-1], U[:, ::-1]
    eigs = torch.tensor(eigs.copy(), dtype=dtype, device=device)
    U = torch.tensor(U.copy(), dtype=dtype, device=device)
    return eigs, U

"""Helper functions"""

def _bad_columns(U):
    """Columns of U that are not (numerically) unit vectors: zero, dropped or non-finite."""
    norms = U.double().norm(dim=0)
    return ~torch.isfinite(norms) | ((norms - 1.0).abs() > 1e-2)


def align_evecs(U, refU):
    # 2026-09-30: torch.sign(0) = 0 used to ZERO a column whose overlap with the reference
    # was exactly 0 (e.g. a zero reference column) -- and a zeroed column, stored as the next
    # warm start, has overlap 0 again: absorbing.  A zero overlap now keeps the sign.
    signs = torch.sign(torch.einsum("ij,ij->j", U, refU))
    signs = torch.where(signs == 0, torch.ones_like(signs), signs)
    return torch.einsum("ij,j->ij", U, signs)


==> anc/unifying_flows/src/functional.py <==
from typing import Callable, Any

import torch
import torch.nn as nn
from torch.utils._pytree import PyTree

from .utils import flatten_pytree

Array = Any

"""Code for functional-style networks in PyTorch."""

class FunctionalModel():
  """Functional wrapper around a PyTorch model.
  
  Use make_functional() to create one.
  
  Example:
    >>> model = nn.Sequential(nn.Linear(10, 5), nn.ReLU())
    >>> flat_params, functional_model = FunctionalModel.make_functional(model)
    >>> output = functional_model.apply(flat_params, torch.randn(1, 10))
  """

  def __init__(self, module: nn.Module, unflatten_fn: Callable[[Array], PyTree]):
    """Don't use this constructor - use make_functional()
    
    Args:
      module: the PyTorch model
      unflatten_fn: unflattens a flat parameter vector into a PyTree
    """
    self._module = module
    self._unflatten_fn = unflatten_fn
  
  def apply(self, flat_params: Array, x: Array):
    """Run a forward pass of the network.
    
    Args:
      flat_params (Array): parameters, as a flat vector
      x (Array): inputs
    """
    params = self.unflatten(flat_params)
    return torch.func.functional_call(self._module, params, x)
  
  def unflatten(self, flat_params: Array) -> PyTree:
    """Unflattens a flat parameter vector into a PyTree.
    
    Args:
      flat_params (Array): a flat parameter vector
      
    Returns:
      pytree: the same parameters unflattened into a PyTree
    """
    return self._unflatten_fn(flat_params)
  
  @classmethod
  def make_functional(cls, module: nn.Module):
    """Take a PyTorch module that encodes a neural network, and make it functional.
    
    Args:
      module (nn.Module): the PyTorch module to wrap
      
    Returns:
      Array: current parameters, as a flat vector
      FunctionalModel: a functional version of the model
    """
    # TODO this may not handle batchnorm correctly - might need to collect
    # named_buffers() too and passing them to functional_call via the buffers arg
    params = {k: v.detach() for k, v in module.named_parameters()}
    flat_params, unflatten = flatten_pytree(params)
    return flat_params, FunctionalModel(module, unflatten)


==> anc/unifying_flows/src/lobpcg.py <==
from __future__ import annotations
import torch
from functools import wraps

"""Native PyTorch implementation of the LOBPCG algorithm for eigenvalue computation.

This code was copied (and translated into PyTorch) from Google's JAX implementation:
https://github.com/jax-ml/jax/blob/main/jax/experimental/sparse/linalg.py#L37-L105
"""

def torch_lobpcg(A, X, max_iter=100, tol=None):
    """Finds the top k eigenvalues/eigenvectors of the n x n linear operator A.
    
    Args:
      A (Callable: Array -> Array): function representing an [n x n] linear operator. 
        Passing in an [n x r] input should return an [n x r] output where A has
        been evaluated on each column of the input.
      X (Array): an initial guess for the top k eigenvectors, of shape [n x k].  This is
        how the function learns what k is.
      max_iter (int): the maximum number of LOBPCG iterations to run
      tol (float): the numerical tolerance
      
    Returns:
      top eigenvalues
      top eigenvectors
      number of iterations
    """
    n, k = X.shape
    
    A = create_safe_wrapper(A)

    if n < 4 * k:
        A_mat = A(torch.eye(n, dtype=X.dtype, device=X.device))
        evals, evecs = _eigh_ascending(A_mat)
        return evals[:k], evecs[:, :k], 1

    dt = X.dtype
    if tol is None:
        tol = torch.finfo(dt).eps

    X = _orthonormalize(X)
    P = _extend_basis(X, X.shape[1])
    AX = A(X)
    theta = torch.sum(X * AX, axis=0, keepdims=True)
    R = AX - theta * X
    converged = 0
    for i in range(max_iter):
        if converged >= k:
            break
        R = _project_out(torch.concatenate((X, P), axis=1), R)
        XPR = torch.concatenate((X, P, R), axis=1)
        theta, Q = _rayleigh_ritz_orth(A, XPR)
        theta = theta[:k]
        B = Q[:, :k]
        normB = torch.linalg.norm(B, ord=2, axis=0, keepdims=True)
        B /= normB
        X = _mm(XPR, B)
        normX = torch.linalg.norm(X, ord=2, axis=0, keepdims=True)
        X /= normX
        q, _ = torch.linalg.qr(Q[:k, k:].T)
        diff_rayleigh_ortho = _mm(Q[:, k:], q)
        P = _mm(XPR, diff_rayleigh_ortho)
        normP = torch.linalg.norm(P, ord=2, axis=0, keepdims=True)
        P /= torch.where(normP == 0, 1.0, normP)
        AX = A(X)
        R = AX - theta[None, :] * X
        resid_norms = torch.linalg.norm(R, ord=2, axis=0)
        reltol = 10 * n * (torch.linalg.norm(AX, ord=2, axis=0) + theta)
        res_converged = resid_norms < tol * reltol
        converged = torch.sum(res_converged)
    return theta, X, i

def _project_out(basis, U):
    for _ in range(2):
        U -= _mm(basis, _mm(basis.T, U))
        U = _orthonormalize(U)
    for _ in range(2):
        U -= _mm(basis, _mm(basis.T, U))
    normU = torch.linalg.norm(U, ord=2, axis=0, keepdims=True)
    U *= normU >= 0.99

    return U

def _rayleigh_ritz_orth(A, S):
    SAS = _mm(S.T, A(S))
    return _eigh_ascending(SAS)


def _orthonormalize(basis):
    for _ in range(2):
        basis = _svqb(basis)
    return basis


def _mm(a, b):
    return torch.matmul(a, b)


def _eigh_ascending(A):
    try:
        w, V = torch.linalg.eigh(A)
    except:
        print("uh oh")
        raise Exception("eigh failed")
    idx = torch.argsort(-w)
    return w[idx], V[:, idx]


def _svqb(X):
    norms = torch.linalg.norm(X, ord=2, axis=0, keepdims=True)
    X /= torch.where(norms == 0, 1.0, norms)
    inner = _mm(X.T, X)
    w, V = _eigh_ascending(inner)
    tau = torch.finfo(X.dtype).eps * w[0]
    padded = torch.maximum(w, tau)
    sqrted = torch.where(tau > 0, padded, 1.0) ** (-0.5)
    scaledV = V * sqrted[None, :]
    orthoX = _mm(X, scaledV)
    keep = ((w > tau) * (torch.diag(inner) > 0.0))[None, :]
    orthoX *= keep.type(orthoX.dtype)
    norms = torch.linalg.norm(orthoX, ord=2, axis=0, keepdims=True)
    keep *= (norms > 0.0).type(keep.dtype)
    orthoX /= torch.where(keep, norms, 1.0)
    return orthoX


def _extend_basis(X, m):
    n, k = X.shape
    Xupper, Xlower = X[:k], X[k:]
    u, s, vt = torch.linalg.svd(Xupper)
    y = torch.concatenate([Xupper + _mm(u, vt), Xlower], axis=0)
    other = torch.concatenate(
        [
            torch.eye(m, dtype=X.dtype, device=X.device),
            torch.zeros((n - k - m, m), dtype=X.dtype, device=X.device),
        ],
        axis=0,
    )
    w = _mm(y, vt.T * ((2 * (1 + s)) ** (-1 / 2))[None, :])
    h = -2 * torch.linalg.multi_dot([w, w[k:, :].T, other])
    h[k:] += other
    return h


# wrap the matvec function A with an error handler that, in the event
# of an OOM, returns the shape of the input tensor that triggered it
def create_safe_wrapper(A):
    @wraps(A)  # This preserves the metadata of the original function A
    def safe_A(tensor):
        try:
            return A(tensor)
        except torch.cuda.OutOfMemoryError as e:            
            raise torch.cuda.OutOfMemoryError(
                f"{str(e)}\nTensor shape that caused the OOM: {tuple(tensor.shape)}"
            )
    
    return safe_A


==> anc/unifying_flows/src/loss_criterion.py <==
from typing import Any, Protocol, Tuple

import torch
import torch.nn as nn

Array = Any

"""This file contains implementations of loss criteria."""

class LossCriterion(Protocol):
  def __call__(self, f: Array, y: Array) -> Array: ...
  """A loss criterion takes predictions f and labels y and returns a scalar."""


def mse_loss(f: Array, y: Array) -> Array:
    """Compute mean squared error between predictions and labels.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, ..., NK]
      y: labels, as an array[float] of the same shape
      
    Returns:
      (scalar) MSE loss
    """
    return 0.5 * (f - y).square().sum(-1).mean()


def mse_categorical_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute mean squared error loss for a multiclass classification problem.
    
    For multiclass classification, we define MSE loss using one-hot targets.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, .., NK, C]
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1, ... C-1}
      
    Returns:
      (scalar) MSE loss
    """    
    f, y = _flatten(f, y, ignore_idx=ignore_idx)

    # convert labels to one-hot
    one_hot_y = torch.nn.functional.one_hot(y).float()
    
    return mse_loss(f, one_hot_y)


def mse_binary_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute mean squared error loss for a binary classification problem.
    
    For binary classification, we define MSE loss using +1 / -1 targets.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, .., NK, 1],
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1}
      
    Returns:
      (scalar) MSE loss
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
  
    # convert labels in {0, 1} to {-1.0, 1.0}
    y_binary = (2*y - 1).float()
    
    # add dimension
    y_binary = y_binary.unsqueeze(1)
        
    return mse_loss(f, y_binary)


def ce_categorical_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute cross entropy loss for a multiclass classification problem.
    
    Args:
      f: logits, as an array[float] of shape [N1, N2, .., NK, C]
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1, ... C-1}
      
    Returns:
      (scalar) cross-entropy loss
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
    return nn.functional.cross_entropy(f, y)


def ce_binary_loss(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute binary cross entropy (i.e. logistic) loss for binary classification problem.
    
    Args:
      f: logits, as an array[float] of shape [N1, N2, .., NK, 1],
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1}
      
    Returns:
      (scalar) binary cross-entropy loss
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)

    # convert label from {0, 1} to {0.0, 1.0} and add dimension
    y = y.float().unsqueeze(1)
        
    return nn.functional.binary_cross_entropy_with_logits(f, y)


def categorical_accuracy(f: Array, y: Array, ignore_idx: int =-1) -> Array:
    """Compute accuracy for a multiclass classification problem.
    
     Args:
      f: logits, as an array[float] of shape [N1, N2, .., NK, C]
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1, ... C-1}
      
    Returns:
      (scalar) the accuracy   
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
    return (y == f.argmax(-1)).float().mean()


def binary_accuracy(f: Array, y: Array, ignore_idx: int = -1) -> Array:
    """Compute accuracy for a binary classification problem.
    
    Args:
      f: predictions, as an array[float] of shape [N1, N2, .., NK, 1],
        where >0 is a prediction for one class and <0 is a prediction for the other
      y: labels, as an array[int] of shape [N1, N2, ..., NK] filled with {0, 1}
      
    Returns:
      (scalar) the accuracy
    """
    f, y = _flatten(f, y, ignore_idx=ignore_idx)
    return ((y.unsqueeze(1) == 1) == (f > 0)).float().mean()


def _flatten(f: Array, y: Array, ignore_idx=-1) -> Tuple[Array, Array]:
    """Flatten prediction/label tensors and apply masking.
    
    Given the arguments:
      f: an array of shape [N1, N2, .., NK, C]
      y: an array of shape [N1, N2, .., NK]
      
    this function first flattens f into shape [N1*N2*...*NK, C] and 
    y into shape [N1*N2*...*NK] and then removes the rows of each
    where y == ignore_index, which means they should be masked out.
    """
    nclass = f.shape[-1]

    # flatten, so that each row can be viewed as a different example
    f, y = f.view(-1, nclass), y.view(-1)
    
    # discard rows where y=ignore_idx
    keep = y != ignore_idx
    f, y = f[keep], y[keep]
    
    return f,y
    

==> anc/unifying_flows/src/loss_function.py <==
from typing import Any, Tuple, Iterable, Callable
from functools import reduce

from torch.func import grad_and_value

from .functional import FunctionalModel
from .loss_criterion import LossCriterion
from .utils import D

from src.datasets import Examples

Array = Any

"""Code for representing loss functions.

The central flows are given access to the training objective in the form
of a LossFunction, which models the training loss as a black-box function L(w)
which one can take arbitrary derivatives of, but hides everything else.
"""


class LossFunction:
    """A generic loss function."""
    
    def __init__(self, function):
        self.function = function

    def __call__(self, w) -> float:
        """Evaluate the loss function at weights w."""
        return self.function(w)

    def grad_and_value(self, w) -> Tuple[Array, float]:
        """Return the gradient and loss value at weights w.
        
        Returns:
          gradient: Array
          loss: float
        """
        return grad_and_value(self.function)(w)

    def D(self, w, order=1, *vs) -> Array:
        """Compute arbitrary higher-order derivatives.
        
        See documentation for D() in utils.py.
        """
        return D(self.function, w, order, *vs)


class SupervisedLossFunction(LossFunction):
    """A loss function of the form E[l(f(x), y)].
    
    where
      f is the model function,
      l is the loss criterion, and
      (x, y) are the data.
    """
    
    def __init__(self, model_fn: FunctionalModel, criterion: LossCriterion, batches: Iterable[Examples]):
        """Create the loss function.
        
        Args:
          model_fn (FunctionalModel): the model function f
          criterion (LossCriterion): the loss criterion l
          batches (Iterable[Examples]):  the training dataset, in batches
          
        """
        def batch_loss(w, batch: Examples):
            output = model_fn.apply(w, batch.inputs)
            return criterion(output, batch.labels)

        self.batch_loss = batch_loss
        self.model_fn = model_fn
        self.batches = batches

    def __call__(self, w) -> float:
        """Evaluate the loss function at weights w."""
        def over_batch(batch): # loss over a batch
          return self.batch_loss(w, batch)
        return dataloop(over_batch, self.batches)

    def grad_and_value(self, w) -> Tuple[Array, float]: 
        """Return the gradient and loss value at weights w.
        
        Returns:
          gradient: Array
          loss: float
        """
        def over_batch(batch): # grad_and_value over a batch
          return grad_and_value(self.batch_loss)(w, batch)
        return dataloop(over_batch, self.batches)

    def D(self, w, order=1, *vs) -> Array:
        """Compute arbitrary higher-order derivatives.
        
        See documentation for D() in utils.py.
        """
        def over_batch(batch): # D over a batch
          return D(lambda w_: self.batch_loss(w_, batch), w, order, *vs)
        return dataloop(over_batch, self.batches)
        

def dataloop(avg_over_batch: Callable[[Examples], Any], batches: Iterable[Examples]):
    """Given averages over batches, compute average over dataset.
    
    Given a function that computes an average of f over an
    arbitrary minbatch, return the average of f over a full dataset.
        
    Args:
      avg_over_batch: a function which computes the average of some function f
        over an arbitrary minibatch.  this could have multiple outputs
      batches: a dataset in batches
    
    Returns:
      the average of f over the dataset
    """
    n_samples = sum(len(batch) for batch in batches)
    return _sum([_scale(avg_over_batch(batch), len(batch) / n_samples) for batch in batches])


# addition and multiplication with tuples

def _scale(x, c):
  """Multiply x by c, handling the case where x is a tuple."""
  return tuple(x_i * c for x_i in x) if isinstance(x, tuple) else x * c
  
def _add(x, y):
  """Add x and y, handling the case where both are tuples."""
  return tuple(x_i + y_i for (x_i, y_i) in zip(x, y)) if isinstance(x, tuple) else x+y

def _sum(xs):
  """Sum x's, handling the case where they are tuples."""
  return reduce(_add, xs)


==> anc/unifying_flows/src/sdcp.py <==
from dataclasses import dataclass

import cvxpy as cp
import numpy as np


"""Core code for solving Semidefinite Complementarity Problems (SDCPs) that
   arise when discretizing central flows."""

@dataclass
class SDCPSolver:
    """
    Solver for Semidefinite Complementary Problems SDCP(A,B):
        A + B[X] ≥ 0,  ⟨X, A+B[X]⟩ = 0,  X ≥ 0
    Where:
        - A is a k x k symmetric matrix
        - B is a k x k x k x k PSD tensor operator on matrices
        - X is a k x k PSD matrix variable
    """

    # 2026-09-26: the solver used to return a ZERO matrix, silently, whenever
    # CVXOPT failed or returned None.  A zero X on a non-PSD A is never a
    # solution of the SDCP (the residual A + B[0] = A is not >= 0), and in a
    # central flow it means the multiplier switches off while the centre sits
    # above the edge -- the flow then rides off the face as the stable flow
    # (runs/experiment_hb_mlp_cifar10_rodavg-n5k-eta0.3-k2avg, iteration
    # 13220 on: gap -0.2 -> -11.7 raw with X = 0 for 1800 iterations).  Now:
    # a solver chain, a failure counter, and a bounded log of what failed.
    SOLVER_CHAIN = ("CVXOPT", "CLARABEL", "SCS")
    OK_STATUSES = ("optimal", "optimal_inaccurate")

    def __post_init__(self):
        """Initialize empty dictionary to store compiled problems."""
        self.problems = dict()
        self.n_calls = 0          # calls that reached a cone solve (A not PSD)
        self.n_fail = 0           # calls where EVERY solver failed -> zeros returned
        self.n_fallback = 0       # calls where CVXOPT failed but a later solver succeeded
        self.fail_log = []        # up to 200 dicts: statuses per solver, min eig A, B scale
        # 2026-09-29: what the caller was doing (set it before a call, e.g. dict(t=..));
        # the last successful program; and the raw (A, B) of the first failures -- so a
        # run that loses the face can be diagnosed from its export alone
        self.context = None
        self.last_ok = None
        self.N_RAW = 10           # failures that keep their raw A and B

    def create_problem(self, k):
        """
        Creates a SDCP of size k which will be compiled and reused on subsequent calls

        Args:
            k (int): Size of the problem (matrices will be k x k)
        """

        A = cp.Parameter((k, k), name="A", symmetric=True)
        L = cp.Parameter((k**2, k**2), name="L")  # B = LLᵀ (cholesky square root)
        X = cp.Variable((k, k), name="X", PSD=True)
        # quadratic program: min_X  1/2 B[X,X] + ⟨A,X⟩
        # equivalent to the SDCP when B is PSD
        objective = 0.5 * cp.sum_squares(L.T @ cp.vec(X)) + cp.sum(cp.multiply(A, X))
        prob = cp.Problem(cp.Minimize(objective))
        self.problems[k] = prob

    def __call__(self, A, B):
        """
        Args:
            A (numpy.ndarray): k x k symmetric matrix
            B (numpy.ndarray): k x k x k x k PSD tensor operator

        Returns:
            numpy.ndarray: k x k PSD matrix X solving SDCP(A,B)
        """
        k = A.shape[0]
        if k == 0:
            return np.zeros((0, 0))
        A, B = np.array(A, dtype=np.float64), np.array(B, dtype=np.float64)
        A_raw, B_raw = A.copy(), B.copy()
        A_evals, A_evecs = np.linalg.eigh(A)
        if (A_evals).min() >= 0:
            return np.zeros_like(A)

        # 2026-09-26: normalize A as well.  The solution of SDCP(A, B) is
        # invariant under a joint rescaling of A and B, but the cone solver's
        # tolerances are absolute, so a program with |A| ~ 1e-5 (a small
        # linearised gap, e.g. a k = 1 toy at a tiny driving force) came back
        # 6% wrong and one with |A| ~ 1e-7 came back 7x wrong; rescaled to
        # |A| ~ 1, the same programs solve to 1e-5 relative (tools/... the
        # canonical notebooks' central self-checks measure this).
        A_size = max(float(np.abs(A).max()), 1e-300)
        A, B = A / A_size, B / A_size

        # normalize B to have std 1 for numerical stability
        # we will undo this at the end
        B_size = np.sqrt(np.mean(B**2) + 1e-8)
        B = B.reshape(k**2, k**2)
        B = B / B_size

        # safely construct L, which satisfies B = LLᵀ
        B = (B + B.T) / 2
        evals, evecs = np.linalg.eigh(B)
        evals = np.maximum(evals, 0)
        L = evecs @ np.diag(np.sqrt(evals)) @ evecs.T

        # compile the SDCP of size k if it doesn't exist
        if k not in self.problems:
            self.create_problem(k)

        # pass the parameters to the SDCP and solve
        cone_problem = self.problems[k]
        params = cone_problem.param_dict
        params["A"].value = A
        params["L"].value = L
        self.n_calls += 1
        statuses = {}
        for i, name in enumerate(self.SOLVER_CHAIN):
            try:
                if name == "CVXOPT":
                    cone_problem.solve(solver=name, abstol=1e-11)
                else:
                    cone_problem.solve(solver=name)
                X = cone_problem.var_dict["X"].value
                status = str(cone_problem.status)
            except Exception as e:  # solver crashed or is not installed
                X, status = None, f"exception:{type(e).__name__}"
            statuses[name] = status
            if X is not None and status in self.OK_STATUSES:
                if i > 0:
                    self.n_fallback += 1
                self.last_ok = dict(context=self.context, solver=name, status=status,
                                    A=A_raw, B=B_raw, X=X / B_size)
                return X / B_size
        # every solver failed: zeros, COUNTED and LOGGED (a zero X is not a
        # solution here -- A has a negative eigenvalue -- so the caller's
        # central flow will leave the face; the counter is what says so)
        self.n_fail += 1
        if len(self.fail_log) < 200:
            entry = dict(k=k, statuses=statuses, context=self.context,
                         A_min_eval=float(A_evals.min()),
                         A_size=float(A_size),          # |A| before the rescale
                         B_size=float(B_size),
                         # the operator the solvers saw: B (normalized, symmetrized) as a
                         # k^2 x k^2 matrix, its spectrum before the PSD clip
                         B_evals=[float(e) for e in np.linalg.eigvalsh(B)])
            if len(self.fail_log) < self.N_RAW:
                entry.update(A_raw=A_raw, B_raw=B_raw)
            if not self.fail_log and self.last_ok is not None:
                entry['prev_ok'] = self.last_ok
            self.fail_log.append(entry)
        return np.zeros((k, k))
    

==> anc/unifying_flows/src/update_rules.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Any, Dict, Tuple

import numpy as np
import torch

from .utils import flatten_pytree


Array = Any


class UpdateRule:
    """Abstract class for an update rule that defines an optimization algorithm.
    
    Specifically, this is for optimization algorithms that perform preconditioned
    gradient descent:
           w_{t+1} = w_t - P^{-1}_t ∇L(w_t)
    where the preconditioner P_t depends on some evolving state.
    
    This formulation encompasses gradient descent with a fixed learning rate (a trivial special case 
    with P_t = 1/η I), gradient descent with a learning rate schedule, Scalar RMSProp, and RMSProp.
    
    The functional design here is inspired by Jax's Optax library.
    """
        
    def initialize_state(self, w: torch.Tensor) -> Array:
        """Initialize the state.
        
        Args:
          w: the initial weights
          
        Returns:
          Array: the state, as a flat vector (see subclasses for examples)
        """
        raise NotImplementedError()

    def P(self, flat_state: Array) -> Preconditioner:
        """Return the current preconditioner.
        
        Args:
          flat_state (Array): the current state, as a flat vector
        
        Returns:
          Preconditioner: the current preconditioner
        """
        raise NotImplementedError()

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        """Update the state (discrete time).
        
        Args:
          flat_state (Array): the current state, as a flat vector
          gradient (Array): the current gradient
        
        Returns:
          Array: the next state
        """
        raise NotImplementedError()

    def dstate_dt(self, flat_state: Array, gradient: Array):
        """Update the state (continuous time).
        
        Args:
          flat_state (Array): the current state, as a flat vector
          gradient (Array): the current gradient
        
        Returns:
          Array: the time derivative of the state
        """
        return self.update_state(flat_state, gradient) - flat_state

    def summarize_state(self, flate_state: Array) -> Dict[str, Any]:
        """Summarize the state.
        
        Args:
          flat_state (Array): the current state, as a flat vector
          
        Returns:
          Dict[str, Any]: a dictionary with a summary of the current state.
        """
        raise NotImplementedError()
    
    def update(self, w: Array, flat_state: Array, gradient: Array) -> Tuple[Array, Array]:
        """Update both the weights and optimizer state."""
        flat_state = self.update_state(flat_state, gradient)
        w = w - self.P(flat_state).pow(-1)(gradient)
        return w, flat_state


@dataclass # we make it a dataclass so that it can be instantiated from the command line
class GradientDescent(UpdateRule):
    """Gradient descent with a fixed or scheduled learning rate: 
             w_{t+1} = w_t - η(t) ∇L(w_t)
    where η(t) is the learning rate at step t.
    
    This is a special case of `UpdateRule` with P_t set to P_t = 1/η(t) I.
    
    The state consists of the current step counter t (to support learning rate schedules).
    """
    lr: float  # the learning rate

    def __post_init__(self):
        self.lr_fn = to_schedule(self.lr)

    def initialize_state(self, w: Array) -> Array:
        state = {"t": torch.tensor(0.0, dtype=w.dtype, device=w.device)}
        flat_state, self.unflatten = flatten_pytree(state)
        return flat_state

    def P(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        return DiagonalPreconditioner(1 / self.lr_fn(state["t"]))

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        state = self.unflatten(flat_state)
        state = {"t": state["t"] + 1.0}
        return flatten_pytree(state)[0]

    def summarize_state(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        return {
            "t": state["t"],
            "lr": self.lr_fn(state["t"]),
        }

    def raw_eigs_from_eigs(self, flat_state: Array, eigs: Array):
        """Given the top eigenvalues of the effective Hessian, return the top 
        eigenvalues of the 'raw' Hessian.
        
        This function is used by the 'raw' Hessian eigenvalue logger.
        
        Args:
          flate_state (Array): the current state, as a flattened vector
          eigs (Array): the top eigenvalues of the effective Hessian
          
        Returns:
          (Array): the top eigenvalues of the 'raw' Hessian
        """
        if eigs is None:
            return None
        lr = self.P(flat_state).pow(-1)(1.0)
        return eigs / lr


@dataclass # we make it a dataclass so that it can be instantiated from the command line
class ScalarRMSProp(UpdateRule):
    """The Scalar RMSProp optimizer.
    
    This optimizer maintains an EMA ν of the squared gradient norm,
    and takes gradient steps using the effective step size η/sqrt(ν).
    Our implementation supports optional learning rate scheduling,
    bias correction, and ε:
    
           ν_{t} = (1 - β_2) ν_{t-1} + β_2 ||∇L(w_t)||^2
           ν̂_{t} = ν_t / (1 - β_2 ^ t)
           w_{t+1} = w_t - η(t) / sqrt (ν̂_t + ε) * ∇L(w_t)
           
    The optimizer's state consists of the tuple (t, ν).
    """
    
    lr: float
    beta2: float
    eps: float = 0.
    bias_correction: bool = False

    def __post_init__(self):
        self.lr_fn = to_schedule(self.lr)

    def initialize_state(self, w: Array) -> Array:
        state = {
            "t": torch.tensor(0.0, dtype=w.dtype, device=w.device),
            "nu": torch.tensor(0.0, dtype=w.dtype, device=w.device),
        }
        flat_state, self.unflatten = flatten_pytree(state)
        return flat_state

    def P(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        if self.bias_correction:
            nu_hat =  (nu / (1 - self.beta2**(t)))
        else:
            nu_hat = nu
        lrs = self.lr_fn(t) / (torch.sqrt(nu_hat) + self.eps)
        return DiagonalPreconditioner(1 / lrs)

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        nu = nu + (1 - self.beta2) * (gradient.square().sum() - nu)
        state = {"t": t + 1.0, "nu": nu}
        return flatten_pytree(state)[0]

    def dstate_dt(self, flat_state: Array, gradient: Array) -> Array:
        update = self.update_state(flat_state, gradient) - flat_state
        return update / self.beta2  # see footnote TODO in paper for explanation of this

    def summarize_state(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        ess = self.P(flat_state).pow(-1)(1.0)
        return {
            "t": state["t"],
            "nu": state["nu"],
            "lr": self.lr_fn(state["t"]),
            "effective_step_size": ess,
        }

    def raw_eigs_from_eigs(self, flat_state: Array, eigs: Array):
        """Given the top eigenvalues of the effective Hessian, return the top 
        eigenvalues of the 'raw' Hessian.
        
        This function is used by the 'raw' Hessian eigenvalue logger.
        
        Args:
          flate_state (Array): the current state, as a flattened vector
          eigs (Array): the top eigenvalues of the effective Hessian
          
        Returns:
          (Array): the top eigenvalues of the Hessian
        """
        if eigs is None:
            return None
        ess = self.P(flat_state).pow(-1)(1.0) # effective step size
        return eigs / ess


@dataclass # we make it a dataclass so that it can be instantiated from the command line
class RMSProp(UpdateRule):
    """The RMSProp optimizer.
    
    This optimizer maintains an EMA ν of the elementwise squared gradient, 
    and takes gradient steps using the effective step sizes η/sqrt(ν).
    Our implementation supports optional learning rate scheduling,
    bias correction, and ε:
    
           ν_{t} = (1 - β_2) ν_{t-1} + β_2 ∇L(w_t)^2
           ν̂_{t} = ν_t / (1 - β_2 ^ t)
           w_{t+1} = w_t - η(t) / sqrt (ν̂_t + ε) * ∇L(w_t)
           
    The optimizer's state consists of the tuple (t, ν).
    """
    
    lr: float
    beta2: float
    eps: float = 0
    bias_correction: bool = False

    def __post_init__(self):
        self.lr_fn = to_schedule(self.lr)

    def initialize_state(self, w: Array) -> Array:
        state = {
            "t": torch.tensor(0.0, dtype=w.dtype, device=w.device),
            "nu": torch.zeros_like(w),
        }
        flat_state, self.unflatten = flatten_pytree(state)
        return flat_state

    def P(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        if self.bias_correction:
            nu_hat =  (nu / (1 - self.beta2**(t)))
        else:
            nu_hat = nu
        lrs = self.lr_fn(t) / (torch.sqrt(nu_hat) + self.eps)
        return DiagonalPreconditioner(1 / lrs)

    def update_state(self, flat_state: Array, gradient: Array) -> Array:
        state = self.unflatten(flat_state)
        t, nu = state["t"], state["nu"]
        nu = nu + (1 - self.beta2) * (gradient.square() - nu)
        state = {"t": t + 1.0, "nu": nu}
        return flatten_pytree(state)[0]

    def dstate_dt(self, flat_state: Array, gradient: Array) -> Array:
        update = self.update_state(flat_state, gradient) - flat_state
        return update / self.beta2 # see footnote TODO in paper for explanation of this

    def summarize_state(self, flat_state: Array) -> Array:
        state = self.unflatten(flat_state)
        nu = state["nu"]
        ess = self.P(flat_state).pow(-1)(torch.ones_like(nu))
        selected_idx = np.linspace(0, len(nu) - 1, 25, dtype=int)
        return {
            "t": state["t"],
            "nu_l1": nu.sum(),                   # L1 norm of nu
            "nu_selected_idx": nu[selected_idx], # selected indices of nu
            "ess_mean": ess.mean(),              # mean of effective step sizes
                                                 # harmonic mean of effective step sizes
            "ess_harmonic_mean": ess.reciprocal().mean().reciprocal(),
            "lr": self.lr_fn(state["t"]), # current learning rate
        }


class Preconditioner:
    """Abstract class for a preconditioner."""
    
    def __call__(self, v: Array) -> Array:
        """Precondition a vector.
        
        Args:
          v: the vector to precondition
          
        Returns:
          the preconditioned vector Pv
        """
        raise NotImplementedError()
    
    def pow(self, p: float) -> Preconditioner:
        """Return a new preconditioner which is this preconditioner raised to a power.
        
        Args:
          p: the power
        
        Returns:
          (Preconditioner): a new preconditioner
        """
        raise NotImplementedError()


class DiagonalPreconditioner(Preconditioner):
    """A diagonal (i.e. elementwise) preconditioner."""
    
    def __init__(self, P):
        """Constructor for the diagonal preconditioner.
        
        Args:
          P (Array): the diagonal preconditioner, as a vector
        """
        self.P = P

    def __call__(self, v: Array) -> Array:
        return v * self.P

    def pow(self, power: float) -> DiagonalPreconditioner:
        return DiagonalPreconditioner(self.P**power)


def to_schedule(schedule_or_constant):
    """Optionally create an LR schedule from a constant LR."""
    if callable(schedule_or_constant):          # if it's a schedule ...
        return schedule_or_constant             #  ... do nothing.
    else:                                       # but if it's a constant...
        return lambda t: schedule_or_constant   # ... turn it into a schedule. 


==> anc/unifying_flows/src/utils.py <==
import time
from dataclasses import asdict, is_dataclass, fields, replace
from pathlib import Path
from typing import Any, Dict, Union, Callable, TypeVar

import numpy as np
import torch
from torch.utils._pytree import tree_flatten, tree_unflatten
import math

Array = Any

def D(f: Callable, w: torch.Tensor, order: int =1, *vs: torch.Tensor) -> torch.Tensor:
    """Function for computing arbitrary higher-order derivatives.
    
    Contracts the `order`-order derivative tensor of f at w, with the vectors `vs`.
    See examples below.
        
    Args:
      f: a scalar-valued function to differentiate
      w: the point to differentiate it at
      order: the order of derivative to take
      *vs: optional directional vectors for computing directional derivatives.
           The number of vectors must be less than or equal to order.
           When provided, computes directional derivatives in the direction
           of these vectors instead of full derivatives.
           
    Returns:
      derivatives of f, as a tensor of rank: order - len(vs) 
                   
    Examples:
      - D(f, w, 0) returns f(w), a scalar
      - D(f, w, 1) returns ∇f(w), a vector
      - D(f, w, 2, u, v) returns u' H(w) v, a scalar
      - D(f, w, 2, u) returns H(w) u, a vector
      - D(f, w, 3, u, v) returns ∇_w [u' H(w) v], a vector
    """
    assert len(vs) <= order
    if order == 0:
        return f(w)
    elif len(vs) == order:
        v, *vs = vs
        df = lambda p: torch.func.jvp(f, (p,), (v,))[1].to(v.dtype)
    else:
        df = lambda p: torch.func.jacrev(f)(p)
    return D(df, w, order - 1, *vs)


def save_pytree(pytree, path):
    """Save a pytree to disk."""
    flattened, spec = tree_flatten(pytree)
    torch.save({'flat': flattened, 'spec': spec}, path)

def load_pytree(path, map_location=None):
    """Load a pytree from disk."""
    checkpoint = torch.load(path, map_location=map_location, weights_only=False)
    return tree_unflatten(checkpoint['flat'], checkpoint['spec'])

def flatten_pytree(pytree):
    """Flatten a pytree of tensors into one tensor.
    
    Args:
      pytree: a pytree (e.g. a hierarchical dict) of tensors
    
    Returns:
      Array: a single flat tensor that contains that concatenation
        of all the pytree leaf tensors
      Function: an unflattening function that turns such flat tensors
        back into pytrees
    
    """
    listp, treedef = tree_flatten(pytree)
    flatp = torch.concatenate([p.ravel() for p in listp])
    sizes, shapes = zip(*[(x.numel(), x.shape) for x in listp])

    def unflatten(flatp):
        chunks = flatp.split(sizes)
        listp = [chunk.reshape(shape) for chunk, shape in zip(chunks, shapes)]
        return tree_unflatten(listp, treedef)

    return flatp, unflatten


def to_numpy(x):
    """Convert to a numpy array."""
    if isinstance(x, torch.Tensor):
        return x.detach().cpu().numpy()
    elif x is None:
        return x
    else:
        return np.array(x)

def flatten_dict(
    data: Dict[str, Any], parent_key: str = "", sep: str = "."
) -> Dict[str, Any]:
    """Flattens a nested dict into a flat dict."""
    items = {}
    for key, v in data.items():
        new_key = f"{parent_key}{sep}{key}" if parent_key else key
        if isinstance(v, dict):
            items.update(flatten_dict(v, new_key, sep))
        else:
            items[new_key] = v

    return items


def unflatten_dict(d: Dict[str, Any], sep: str = ".") -> Dict[str, Any]:
    """Unflattens a flat dict into a nested dict."""
    result = {}
    for key, value in d.items():
        *path, last = key.split(sep)
        target = result
        for part in path:
            target = target.setdefault(part, {})
        target[last] = value
    return result


def convert_dataclasses(data: Any) -> Union[Dict, Any]:
    """Converts dataclasses to standard python objects so it can be serialized as json."""
    if isinstance(data, Path):
        return str(data)
    elif isinstance(data, set):
        return list(sorted(data))
    elif is_dataclass(data):
        result = asdict(data)
        result["class"] = data.__class__.__name__
        return {key: convert_dataclasses(value) for key, value in result.items()}
    elif isinstance(data, dict):
        return {key: convert_dataclasses(value) for key, value in data.items()}
    elif isinstance(data, (list, tuple)):
        return type(data)(convert_dataclasses(item) for item in data)
    return data

DEFAULT_TYPE = TypeVar("D")
OVERRIDE_TYPE = TypeVar("O")

def apply_overrides(default: DEFAULT_TYPE, override: OVERRIDE_TYPE) -> DEFAULT_TYPE:
    """
    Return a new dataclass of the same type as `default`,
    where any field on `override` that is not None
    replaces the corresponding field on `default`.
    
    Both `default` and `override` must be dataclass instances.
    Fields present in default but missing on override are ignored.
    """
    if not is_dataclass(default) or not is_dataclass(override):
        raise TypeError("Both default and override must be dataclass instances.")
    overrides = {}
    for f in fields(default):
        # only consider fields that both share
        if hasattr(override, f.name):
            val = getattr(override, f.name)
            if val is not None:
                overrides[f.name] = val
    return replace(default, **overrides)

def apply_to_pairs(f, U, vectorized=False):
    """
    Apply a function f to each pair of set of vectors.
    
    Args:
        f: Symmetric bilinear function f(a,b) = f(b,a)
        U: Tensor where last dimension contains basis vectors U_i

    Returns:
        torch.Tensor: Flattened upper triangular part of the matrix M[i,j] = f(U_i, U_j), following triu_indices ordering
    """
    k = U.shape[-1]
    i, j = torch.triu_indices(k, k)
    if vectorized:
        return torch.func.vmap(f, -1)(U[..., i], U[..., j])
    else:
        return torch.stack([f(U[..., i], U[..., j]) for i, j in zip(i, j)])


def mat_to_upper(x):
    """
    Converts a square matrix to a vector containing its upper triangular entries.

    Args:
        x (torch.Tensor): A k x k matrix

    Returns:
        torch.Tensor: Vector of length k(k+1)/2 containing upper triangular entries
    """
    k = x.shape[0]
    i, j = torch.triu_indices(k, k)
    return x[i, j]


def upper_to_mat(x):
    """
    Converts a vector/matrix of upper triangular entries back to symmetric matrix/tensor.

    Args:
        x (torch.Tensor): Either:
            - Vector of length k(k+1)/2 containing upper triangular entries
            - Matrix of size k(k+1)/2  x  k(k+1)/2 containing flattened tensor entries

    Returns:
        torch.Tensor: Either:
            - k x k symmetric matrix if input is 1D
            - k x k x k x k tensor if input is 2D
    """
    k = int(math.sqrt(2 * len(x)))
    i, j = torch.triu_indices(k, k)
    s = range(len(i))
    T = torch.zeros((k, k, k * (k + 1) // 2), dtype=x.dtype, device=x.device)
    T[i, j, s] = T[j, i, s] = 1
    T = T.reshape(k**2, -1)
    if x.ndim == 1:
        return (T @ x).reshape(k, k)
    elif x.ndim == 2:
        return (T @ x @ T.T).reshape(k, k, k, k)

def get_upper_to_mat_metric(k: int) -> Array:
    """
    Returns a metric that is used to contract the upper triangular entries of a matrix.
    The metric puts a weight of 2 on the off-diagonal entries and 1 on the diagonal entries.
    """
    metric = (
        2 * torch.ones((k, k)) - torch.eye(k)
    ).cuda()  # metric[i,j] = 2 if i != j else 1
    return mat_to_upper(metric)  # convert to upper triangular form


class Timer:
    def __init__(self):
        self.times = {}

    def __call__(self, name):
        return TimingContext(name, self.times)


class TimingContext:
    def __init__(self, name, times_dict):
        self.name = name
        self.times_dict = times_dict

    def __enter__(self):
        self.start = time.time()
        return self

    def __exit__(self, *args):
        if torch.cuda.is_available():
            torch.cuda.synchronize()
        self.times_dict[self.name] = time.time() - self.start

